Solution of Canonical Differential Equations for Integrals on Arbitrary Geometries

A highly successful approach to computing multi-loop scattering amplitudes is to reduce the Feynman integrals that arise to a smaller set of master integrals using integration-by-parts identities. These dimensionally-regulated master integrals can often be determined by solving a system of first-order partial differential equations with respect to masses and external invariants. The application of this method to large classes of problems became much more streamlined thanks to the introduction of $\epsilon$-factorized canonical forms. There is increasing evidence that a canonical form can always be achieved, although the required transformation may involve transcendental functions related to the periods of geometrical objects such as elliptic curves or Calabi-Yau manifolds. Until now, obtaining numerical values for the master integrals in such cases has been difficult in practice, also due to the lack of closed-form expressions for the transcendental functions involved. We show that this obstruction is only apparent. Since the original master integrals satisfy linear differential equations with rational coefficients, any functions appearing in the transformation to a canonical basis satisfy, by construction, rational differential equations as well. By solving these auxiliary equations, the numerical evaluation of the canonical system reduces to solving an enlarged rational system. We implement this strategy in a C\texttt{++} package and apply it to the two-loop master integrals that enter di-jet and $\gamma$+jet hadro-production via a heavy-quark loop.

==> anc/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/README <==
1. Main software

The software for use in applications can be found in include/ and src/.
It only requires the standard Boost library and a modern c++ compiler such
as clang or gcc.

Run make in src/ to compile.
With option WITH_QD=true, the QD library will be enabled (default is disabled).
This provides quadruple and octuple precision on Intel x86_64 processors.
The software can be run in higher precision on Apple Silicon with Rosetta, but
requires an installation of the QD library for arch x86_64.

Using a different multiprecision type is possible, but requires adding an
appropriate instantiation of the diffeqs class at the end of diffeqs.cpp.

2. Example

The directory example/ contains code for the evaluation of the canonical master
integrals presented in https://arxiv.org/abs/2509.15315.

Same option for compilation as above applies.

The executable example/test compares with precomputed values in data/.
The Mathematica notebook example/notebooks/test.nb checks the values in data/.

The differential-equation system in the files example/connection.ipp and
example/vector_field.ipp has been generated with the Mathematica notebook
example/notebooks/diffeqs.nb

3. Modifications of the Boost library and QD library

src/bulirsch_stoer.hpp - Modified version of the routine from the Boost library.
                         Required for a flexible error checker.
                         The differences are listed in
                         src/patches/bulirsch_stoer.patch.

src/dd_real.h - Patched versions of QD library headers. Needed to compile
src/qd_real.h   src/bulirsch_stoer.hpp. User code does not need this.
                The minor differences are listed in src/patches/qd.patch


==> anc/example/Makefile <==
CXX = g++
CXXFLAGS = -O2 -I../include -DNDEBUG -DBOOST_UBLAS_NDEBUG
LD = $(CXX)
LIBS =

SRCS = connection.cpp vector_field.cpp
OBJS = $(patsubst %.cpp,%.o,$(SRCS))

ifeq ($(WITH_QD),true)
  CXXFLAGS += -DQD
  LIBS += -lqd
endif

.PHONY: clean

target: test

test: test.o $(OBJS) ../src/diffeqs.o
	$(LD) -o $@ $^ $(LIBS)

clean:
	rm -f test *.o *~


==> anc/example/connection.cpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2025 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#include "types.hpp"

template<class Real>
void connection(const typename diffeqs_types<Real>::cplx_vec& x,
                const typename diffeqs_types<Real>::cplx_vec& dx,
                const typename diffeqs_types<Real>::cplx_vec_range& f,
                typename diffeqs_types<Real>::matrix& A)
{
  using namespace diffeqs_int_cplx;
  using cplx = typename std::complex<Real>;
#include "connection.ipp"
}

void connection_dble(const diffeqs_types<double>::cplx_vec& x,
                     const diffeqs_types<double>::cplx_vec& dx,
                     const diffeqs_types<double>::cplx_vec_range& f,
                     diffeqs_types<double>::matrix& A)
{
  connection<double>(x,dx,f,A);
}

#ifdef QD

#include <qd/dd_real.h>

void connection_dd(const diffeqs_types<dd_real>::cplx_vec& x,
                     const diffeqs_types<dd_real>::cplx_vec& dx,
                     const diffeqs_types<dd_real>::cplx_vec_range& f,
                     diffeqs_types<dd_real>::matrix& A)
{
  connection<dd_real>(x,dx,f,A);
}

#endif


==> anc/example/connection.ipp <==
const cplx r2(2);
const cplx r4(4);
const cplx r8(8);
const cplx s = x(0);
const cplx t = x(1);
const cplx m2 = x(2);
const cplx ds = dx(0);
const cplx dt = dx(1);
const cplx dm2 = dx(2);
A(0,0) = (-2*dm2)/m2;
A(1,1) = -(dm2/m2) - ds/s;
A(2,2) = -(dm2/m2) - dt/t;
A(3,3) = -(dm2/m2) - ds/(s + t) - dt/(s + t);
A(4,0) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(4,4) = ds/(4*m2 - s) + (dm2*(-8*m2 + s))/(m2*(4*m2 - s));
A(5,0) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(5,5) = dt/(4*m2 - t) + (dm2*(-8*m2 + t))/(m2*(4*m2 - t));
A(6,0) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(6,6) = -(ds/(4*m2 + s + t)) - dt/(4*m2 + s + t) - (dm2*(8*m2 + s + t))/(m2*(4*m2 + s + t));
A(7,7) = (-3*dm2)/m2 + ds/s;
A(7,8) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(8,0) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(8,7) = (3*ds*f(0))/(s*(-4*m2 + s)) + (3*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(8,8) = (-4*ds*(m2 - s))/((4*m2 - s)*s) - (2*dm2*(2*m2 + s))/(m2*(4*m2 - s));
A(9,9) = (-3*dm2)/m2 + dt/t;
A(9,10) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(10,0) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(10,9) = (3*dt*f(1))/(t*(-4*m2 + t)) + (3*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(10,10) = (-4*dt*(m2 - t))/((4*m2 - t)*t) - (2*dm2*(2*m2 + t))/(m2*(4*m2 - t));
A(11,11) = (-3*dm2)/m2 + ds/(s + t) + dt/(s + t);
A(11,12) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(12,0) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(12,11) = (3*dm2*f(2))/(m2*(4*m2 + s + t)) - (3*ds*f(2))/((s + t)*(4*m2 + s + t)) - (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(12,12) = (2*dm2*(-2*m2 + s + t))/(m2*(4*m2 + s + t)) - (4*ds*(m2 + s + t))/((s + t)*(4*m2 + s + t)) - (4*dt*(m2 + s + t))/((s + t)*(4*m2 + s + t));
A(13,13) = (-3*dm2)/m2 + ds/s;
A(13,15) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(14,4) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(14,13) = dm2/m2 - ds/s;
A(14,14) = -(dm2/m2) - ds/s;
A(15,4) = dm2/(m2*r2) - ds/(r2*s);
A(15,13) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(15,14) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(15,15) = (-4*dm2)/(4*m2 - s) + (2*ds*(-2*m2 + s))/((4*m2 - s)*s);
A(16,16) = (-3*dm2)/m2 + dt/t;
A(16,18) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(17,5) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(17,16) = dm2/m2 - dt/t;
A(17,17) = -(dm2/m2) - dt/t;
A(18,5) = dm2/(m2*r2) - dt/(r2*t);
A(18,16) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(18,17) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(18,18) = (-4*dm2)/(4*m2 - t) + (2*dt*(-2*m2 + t))/((4*m2 - t)*t);
A(19,19) = (-3*dm2)/m2 + ds/(s + t) + dt/(s + t);
A(19,21) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(20,6) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(20,19) = dm2/m2 - ds/(s + t) - dt/(s + t);
A(20,20) = -(dm2/m2) - ds/(s + t) - dt/(s + t);
A(21,6) = dm2/(m2*r2) - ds/(r2*(s + t)) - dt/(r2*(s + t));
A(21,19) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(21,20) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(21,21) = (-4*dm2)/(4*m2 + s + t) - (2*ds*(2*m2 + s + t))/((s + t)*(4*m2 + s + t)) - (2*dt*(2*m2 + s + t))/((s + t)*(4*m2 + s + t));
A(22,1) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(22,22) = (-4*dm2)/(4*m2 - s) - (2*ds*(-2*m2 + s))/(s*(-4*m2 + s));
A(23,2) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(23,23) = (-4*dm2)/(4*m2 - t) - (2*dt*(-2*m2 + t))/(t*(-4*m2 + t));
A(24,3) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(24,24) = (-4*dm2)/(4*m2 + s + t) - (2*ds*(2*m2 + s + t))/((s + t)*(4*m2 + s + t)) - (2*dt*(2*m2 + s + t))/((s + t)*(4*m2 + s + t));
A(25,25) = (-3*dm2)/m2 + ds/s;
A(25,26) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(26,0) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(26,1) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(26,25) = (-3*dm2*f(3))/(m2*(4*m2 + s)) + (3*ds*f(3))/(4*m2*s + pow(s,2));
A(26,26) = (dm2*(-4*m2 + s))/(m2*(4*m2 + s)) - (ds*(4*m2 + 3*s))/(4*m2*s + pow(s,2));
A(27,27) = (-3*dm2)/m2 + dt/t;
A(27,28) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(28,0) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(28,2) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(28,27) = (-3*dm2*f(4))/(m2*(4*m2 + t)) + (3*dt*f(4))/(4*m2*t + pow(t,2));
A(28,28) = (dm2*(-4*m2 + t))/(m2*(4*m2 + t)) - (dt*(4*m2 + 3*t))/(4*m2*t + pow(t,2));
A(29,29) = (-3*dm2)/m2 + ds/(s + t) + dt/(s + t);
A(29,30) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(30,0) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(30,3) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(30,29) = (3*dm2*f(5))/(m2*(-4*m2 + s + t)) - (3*ds*f(5))/((s + t)*(-4*m2 + s + t)) - (3*dt*f(5))/((s + t)*(-4*m2 + s + t));
A(30,30) = (dm2*(4*m2 + s + t))/(m2*(-4*m2 + s + t)) + (ds*(4*m2 - 3*(s + t)))/((s + t)*(-4*m2 + s + t)) + (dt*(4*m2 - 3*(s + t)))/((s + t)*(-4*m2 + s + t));
A(31,7) = (3*dm2)/(m2*r4) - (3*ds)/(r4*s);
A(31,8) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(31,31) = (-2*dm2)/m2;
A(32,9) = (3*dm2)/(m2*r4) - (3*dt)/(r4*t);
A(32,10) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(32,32) = (-2*dm2)/m2;
A(33,11) = (3*dm2)/(m2*r4) - (3*ds)/(r4*(s + t)) - (3*dt)/(r4*(s + t));
A(33,12) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(33,33) = (-2*dm2)/m2;
A(34,4) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(34,34) = (-2*dm2)/m2;
A(35,5) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(35,35) = (-2*dm2)/m2;
A(36,6) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(36,36) = (-2*dm2)/m2;
A(37,4) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(37,37) = (-8*dm2)/(4*m2 - s) + (2*ds)/(4*m2 - s);
A(38,5) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(38,38) = (-8*dm2)/(4*m2 - t) + (2*dt)/(4*m2 - t);
A(39,6) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(39,39) = (-8*dm2)/(4*m2 + s + t) - (2*ds)/(4*m2 + s + t) - (2*dt)/(4*m2 + s + t);
A(40,4) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(40,7) = -(dm2/m2) + ds/s;
A(40,22) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(40,40) = -(dm2/m2) - ds/s;
A(41,5) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(41,9) = -(dm2/m2) + dt/t;
A(41,23) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(41,41) = -(dm2/m2) - dt/t;
A(42,6) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(42,11) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(42,24) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(42,42) = -(dm2/m2) - ds/(s + t) - dt/(s + t);
A(43,2) = (2*ds)/s - (2*dt)/t;
A(43,3) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(43,43) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(44,1) = (-2*ds)/s + (2*dt)/t;
A(44,3) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(44,44) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(45,1) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(45,2) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(45,45) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(46,3) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(46,8) = -(ds/s) + dt/t;
A(46,30) = -((dm2*f(0)*f(5))/(m2*(4*m2 - s)*(-4*m2 + s + t))) - (ds*(4*m2 - 2*s - t)*f(0)*f(5))/((4*m2 - s)*s*(s + t)*(-4*m2 + s + t)) + (dt*f(0)*f(5))/(t*(s + t)*(-4*m2 + s + t));
A(46,46) = (-2*dm2*(2*m2 + s))/(m2*(4*m2 - s)) + (dt*s)/(t*(s + t)) + (ds*(4*m2*(2*s + t) - s*(5*s + 4*t)))/(s*(-4*m2 + s)*(s + t));
A(46,47) = (-3*dm2*f(0))/(4*pow(m2,2) - m2*s) + (3*ds*f(0))/(4*m2*s - pow(s,2));
A(47,7) = ds/s - dt/t;
A(47,29) = -(ds/s) + dt/t;
A(47,30) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(47,46) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(47,47) = (-3*dm2)/m2 + (dt*s)/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(48,2) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(48,8) = dt/(s + t) - (ds*t)/(s*(s + t));
A(48,28) = (dm2*f(0)*f(4))/(m2*(4*m2 - s)*(4*m2 + t)) + (ds*f(0)*f(4))/(s*(-4*m2 + s)*(s + t)) + (dt*f(0)*f(4))/(t*(4*m2 + t)*(s + t));
A(48,48) = (-2*dm2*(2*m2 + s))/(m2*(4*m2 - s)) - (dt*s)/(t*(s + t)) - (ds*(3*pow(s,2) - 4*m2*t + 4*s*t))/(s*(-4*m2 + s)*(s + t));
A(48,49) = (-3*dm2*f(0))/(4*pow(m2,2) - m2*s) + (3*ds*f(0))/(4*m2*s - pow(s,2));
A(49,7) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(49,27) = dt/(s + t) - (ds*t)/(s*(s + t));
A(49,28) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(49,48) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(49,49) = (-3*dm2)/m2 - (dt*s)/(t*(s + t)) + (ds*(2*s + t))/(s*(s + t));
A(50,2) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(50,12) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(50,28) = (dm2*f(2)*f(4))/(m2*(4*m2 + t)*(4*m2 + s + t)) + (ds*f(2)*f(4))/(s*(s + t)*(4*m2 + s + t)) - (dt*(4*m2 + s + 2*t)*f(2)*f(4))/(t*(4*m2 + t)*(s + t)*(4*m2 + s + t));
A(50,50) = (2*dm2*(-2*m2 + s + t))/(m2*(4*m2 + s + t)) + (ds*(-3*pow(s,2) - 2*s*t + t*(4*m2 + t)))/(s*(s + t)*(4*m2 + s + t)) - (dt*(pow(s,2) + 6*s*t + 5*pow(t,2) + 4*m2*(s + 2*t)))/(t*(s + t)*(4*m2 + s + t));
A(50,51) = (-3*dm2*f(2))/(m2*(4*m2 + s + t)) + (3*ds*f(2))/((s + t)*(4*m2 + s + t)) + (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(51,11) = dt/(s + t) - (ds*t)/(s*(s + t));
A(51,27) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(51,28) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(51,50) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(51,51) = (-3*dm2)/m2 - (dt*s)/(t*(s + t)) + (ds*(2*s + t))/(s*(s + t));
A(52,1) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(52,12) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(52,26) = (dm2*f(2)*f(3))/(m2*(4*m2 + s)*(4*m2 + s + t)) + (dt*f(2)*f(3))/(t*(s + t)*(4*m2 + s + t)) - (ds*(4*m2 + 2*s + t)*f(2)*f(3))/(s*(4*m2 + s)*(s + t)*(4*m2 + s + t));
A(52,52) = (2*dm2*(-2*m2 + s + t))/(m2*(4*m2 + s + t)) + (dt*(4*m2*s + pow(s,2) - 2*s*t - 3*pow(t,2)))/(t*(s + t)*(4*m2 + s + t)) - (ds*(5*pow(s,2) + 6*s*t + pow(t,2) + 4*m2*(2*s + t)))/(s*(s + t)*(4*m2 + s + t));
A(52,53) = (-3*dm2*f(2))/(m2*(4*m2 + s + t)) + (3*ds*f(2))/((s + t)*(4*m2 + s + t)) + (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(53,11) = ds/(s + t) - (dt*s)/(t*(s + t));
A(53,25) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(53,26) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(53,52) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(53,53) = (-3*dm2)/m2 - (ds*t)/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(54,1) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(54,10) = ds/(s + t) - (dt*s)/(t*(s + t));
A(54,26) = (dm2*f(1)*f(3))/(m2*(4*m2 + s)*(4*m2 - t)) + (ds*f(1)*f(3))/(s*(4*m2 + s)*(s + t)) - (dt*f(1)*f(3))/((4*m2 - t)*t*(s + t));
A(54,54) = (-2*dm2*(2*m2 + t))/(m2*(4*m2 - t)) - (ds*t)/(s*(s + t)) + (dt*(4*m2*s - t*(4*s + 3*t)))/(t*(-4*m2 + t)*(s + t));
A(54,55) = (-3*dm2*f(1))/(4*pow(m2,2) - m2*t) + (3*dt*f(1))/(4*m2*t - pow(t,2));
A(55,9) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(55,25) = ds/(s + t) - (dt*s)/(t*(s + t));
A(55,26) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(55,54) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(55,55) = (-3*dm2)/m2 - (ds*t)/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(56,3) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(56,10) = ds/s - dt/t;
A(56,30) = -((dm2*f(1)*f(5))/(m2*(4*m2 - t)*(-4*m2 + s + t))) + (ds*f(1)*f(5))/(s*(s + t)*(-4*m2 + s + t)) - (dt*(4*m2 - s - 2*t)*f(1)*f(5))/((4*m2 - t)*t*(s + t)*(-4*m2 + s + t));
A(56,56) = (-2*dm2*(2*m2 + t))/(m2*(4*m2 - t)) + (ds*t)/(pow(s,2) + s*t) + (dt*(4*m2*(s + 2*t) - t*(4*s + 5*t)))/(t*(-4*m2 + t)*(s + t));
A(56,57) = (-3*dm2*f(1))/(4*pow(m2,2) - m2*t) + (3*dt*f(1))/(4*m2*t - pow(t,2));
A(57,9) = -(ds/s) + dt/t;
A(57,29) = ds/s - dt/t;
A(57,30) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(57,56) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(57,57) = (-3*dm2)/m2 + (dt*s)/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(58,7) = -(dm2/(m2*r4)) + ds/(r4*s);
A(58,25) = -(dm2/m2) + ds/s;
A(58,31) = -(dm2/m2) + ds/s;
A(58,58) = -(dm2/m2) - ds/s;
A(59,9) = -(dm2/(m2*r4)) + dt/(r4*t);
A(59,27) = -(dm2/m2) + dt/t;
A(59,32) = -(dm2/m2) + dt/t;
A(59,59) = -(dm2/m2) - dt/t;
A(60,11) = -(dm2/(m2*r4)) + ds/(r4*(s + t)) + dt/(r4*(s + t));
A(60,29) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(60,33) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(60,60) = -(dm2/m2) - ds/(s + t) - dt/(s + t);
A(61,9) = (-3*dm2)/(m2*r4) - (ds*(2*s + 3*t))/(r4*s*(s + t)) + (dt*(5*s + 6*t))/(r4*t*(s + t));
A(61,11) = (-3*dm2)/(m2*r4) + (ds*(2*s - 3*t))/(r4*s*(s + t)) + (dt*(s + 6*t))/(r4*t*(s + t));
A(61,32) = -(dm2/m2) - (ds*t)/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(61,33) = -(dm2/m2) - (ds*t)/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(61,61) = (-3*dm2)/m2 - (ds*t)/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(61,62) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,9) = (6*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (6*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (6*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,10) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(62,11) = (6*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (6*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (6*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,12) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(62,32) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,33) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,61) = (12*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (12*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (12*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(62,62) = (4*ds*t*(-(m2*s) + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*(-(m2*s) + t*(s + t)))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t)));
A(63,7) = (-3*dm2)/(m2*r4) - (dt*(3*s + 2*t))/(r4*t*(s + t)) + (ds*(6*s + 5*t))/(r4*s*(s + t));
A(63,11) = (-3*dm2)/(m2*r4) + (ds*(6*s + t))/(r4*s*(s + t)) + (dt*(-3*s + 2*t))/(r4*t*(s + t));
A(63,31) = -(dm2/m2) - (dt*s)/(t*(s + t)) + (ds*(2*s + t))/(s*(s + t));
A(63,33) = -(dm2/m2) - (dt*s)/(t*(s + t)) + (ds*(2*s + t))/(s*(s + t));
A(63,63) = (-3*dm2)/m2 - (dt*s)/(t*(s + t)) + (ds*(2*s + t))/(s*(s + t));
A(63,64) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(64,7) = (-6*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (6*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (6*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,8) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,11) = (-6*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (6*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (6*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,12) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,31) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,33) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,63) = (-12*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (12*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (12*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(64,64) = (4*dt*s*(pow(s,2) - m2*t + s*t))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*(pow(s,2) - m2*t + s*t))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t));
A(65,7) = (-3*dm2)/(m2*r4) + (dt*(s - 2*t))/(r4*t*(s + t)) + (ds*(2*s + 5*t))/(r4*s*(s + t));
A(65,9) = (-3*dm2)/(m2*r4) + (ds*(-2*s + t))/(r4*s*(s + t)) + (dt*(5*s + 2*t))/(r4*t*(s + t));
A(65,31) = -(dm2/m2) + (dt*s)/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(65,32) = -(dm2/m2) + (dt*s)/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(65,65) = (-3*dm2)/m2 + (dt*s)/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(65,66) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(66,7) = (-6*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (6*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (6*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(66,8) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(66,9) = (-6*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (6*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (6*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(66,10) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(66,31) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(66,32) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(66,65) = (-12*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (12*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (12*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(66,66) = (4*dt*s*(-(s*t) + m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*(-(s*t) + m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)));
A(67,11) = (-3*dm2*f(9))/(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))) + (3*ds*(m2*(s - 2*t) + s*(s + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (3*dt*(s*(s + t) - m2*(s + 4*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,13) = (2*dm2*(s + t)*f(9))/(m2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*s*(-m2 + s + t)*f(9))/(t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(m2*s - 3*pow(s,2) - 5*s*t - 2*pow(t,2))*f(9))/(s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,14) = (dm2*(s + t)*f(9))/(m2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*s*(-m2 + s + t)*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(m2*s - 3*pow(s,2) - 5*s*t - 2*pow(t,2))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,15) = (2*dt*f(0)*f(9))/(s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(s*(3*s + t) + m2*(-3*s + 4*t))*f(0)*f(9))/(pow(s,2)*(-4*m2 + s)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (dm2*(-3*s*(s + t) + m2*(3*s + 4*t))*f(0)*f(9))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,33) = (-4*dm2*(m2 + s + t)*f(9))/(m2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (4*ds*(2*pow(s,2) + 3*s*t + t*(-m2 + t))*f(9))/(s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (4*dt*(s*(s + t) - m2*(s + 2*t))*f(9))/(t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,34) = -((dm2*(m2 + s + t)*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))) + (ds*(2*pow(s,2) + 3*s*t + t*(-m2 + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(-(s*(s + t)) + m2*(s + 2*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,67) = (-5*dm2)/(m2*r2) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(67,68) = -((dm2*(-3*s*(s + t) + m2*(s + 4*t))*f(7)*f(9))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))) + (ds*(m2*(2*pow(s,2) + s*t - 4*pow(t,2)) - s*(4*pow(s,2) + 5*s*t + pow(t,2)))*f(7)*f(9))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(s*(pow(s,2) - s*t - 2*pow(t,2)) + m2*(-pow(s,2) + 4*s*t + 8*pow(t,2)))*f(7)*f(9))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(67,69) = (3*dm2*(m2 + s + t)*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (3*ds*(2*pow(s,2) + 3*s*t + t*(-m2 + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (3*dt*(s*(s + t) - m2*(s + 2*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(68,4) = (dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,11) = (-3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,12) = -((dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t))) - (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,13) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(68,14) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,15) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,33) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,34) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,67) = (dm2*(-3*s*(s + t) + m2*(s + 4*t))*f(7)*f(9))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(-(m2*(2*pow(s,2) + s*t - 4*pow(t,2))) + s*(4*pow(s,2) + 5*s*t + pow(t,2)))*f(7)*f(9))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(m2*(pow(s,2) - 4*s*t - 8*pow(t,2)) + s*(-pow(s,2) + s*t + 2*pow(t,2)))*f(7)*f(9))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(68,68) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(pow(s,3) + s*(2*m2 - t)*t + 4*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 4*pow(s,2)*t + 2*m2*pow(t,2) + s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(68,69) = (3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(69,11) = -(ds/(r2*(s + t))) + (dt*s)/(r2*t*(s + t));
A(69,14) = ds/(r2*(s + t)) - (dt*s)/(r2*t*(s + t));
A(69,15) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(69,34) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(69,67) = (dm2*(m2 + s + t)*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (ds*(2*pow(s,2) + 3*s*t + t*(-m2 + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(s*(s + t) - m2*(s + 2*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(69,68) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(69,69) = (-3*dm2)/(m2*r2) + (ds*t)/(r2*s*(s + t)) - (dt*(s + 2*t))/(r2*t*(s + t));
A(70,9) = (-3*dm2*f(10))/(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)) + (3*dt*(3*m2*s + 4*m2*t - s*t)*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (3*ds*(s*t - m2*(s + 2*t))*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,13) = (-2*dm2*t*f(10))/(m2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*s*(m2 + t)*f(10))/(t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*(-(m2*s) + t*(s + 2*t))*f(10))/(s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,14) = -((dm2*t*f(10))/(m2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)))) + (dt*s*(m2 + t)*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*(-(m2*s) + t*(s + 2*t))*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,15) = (-2*dt*f(0)*f(10))/(s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*(m2*(s - 4*t) - s*t)*f(0)*f(10))/(pow(s,2)*(-4*m2 + s)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dm2*(-3*s*t + m2*(s + 4*t))*f(0)*f(10))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,32) = (-4*dm2*(m2 - t)*f(10))/(m2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (4*ds*t*(m2 + t)*f(10))/(s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (4*dt*(-(s*t) + m2*(s + 2*t))*f(10))/(t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,34) = -((dm2*(m2 - t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)))) - (ds*t*(m2 + t)*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(-(s*t) + m2*(s + 2*t))*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,70) = (-5*dm2)/(m2*r2) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(70,71) = -((ds*t*(5*m2*s + 4*m2*t + s*t)*f(6)*f(10))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)))) + (dm2*(3*m2*s + 4*m2*t - 3*s*t)*f(6)*f(10))/(m2*s*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(-(s*t*(3*s + 2*t)) + m2*(3*pow(s,2) + 12*s*t + 8*pow(t,2)))*f(6)*f(10))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(70,72) = (3*dm2*(m2 - t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (3*ds*t*(m2 + t)*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (3*dt*(s*t - m2*(s + 2*t))*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(71,4) = -((dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(71,9) = (-3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(71,10) = (ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (4*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(71,13) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(71,14) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(71,15) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(71,32) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(71,34) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(71,70) = (ds*t*(5*m2*s + 4*m2*t + s*t)*f(6)*f(10))/(r2*pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (dm2*(3*m2*s + 4*m2*t - 3*s*t)*f(6)*f(10))/(m2*r2*s*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(s*t*(3*s + 2*t) - m2*(3*pow(s,2) + 12*s*t + 8*pow(t,2)))*f(6)*f(10))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(71,71) = (-2*ds*t*(s*t + 2*m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (dt*(-2*s*t*(2*s + t) + 4*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(71,72) = (3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(72,9) = ds/(r2*(s + t)) - (dt*s)/(r2*t*(s + t));
A(72,14) = -(ds/(r2*(s + t))) + (dt*s)/(r2*t*(s + t));
A(72,15) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(72,34) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(72,70) = (dm2*(m2 - t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*t*(m2 + t)*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(s*t - m2*(s + 2*t))*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(72,71) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(72,72) = (-3*dm2)/(m2*r2) + (ds*t)/(r2*s*(s + t)) - (dt*(s + 2*t))/(r2*t*(s + t));
A(73,9) = (3*dm2*f(11))/(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)) - (3*ds*(m2*(-s + t) + t*(s + t))*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (3*dt*(t*(s + t) - m2*(3*s + t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,19) = (2*dm2*t*f(11))/(m2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(t*(-s + t) + m2*(s + t))*f(11))/(s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (dt*(m2*(s + t) + t*(s + 3*t))*f(11))/(t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,20) = (dm2*t*f(11))/(m2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(t*(-s + t) + m2*(s + t))*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (dt*(m2*(s + t) + t*(s + 3*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,21) = -((dt*(7*m2*s + 2*pow(s,2) + 3*m2*t + 5*s*t + 3*pow(t,2))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (dm2*(m2*(s - 3*t) - 3*t*(s + t))*f(2)*f(11))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(-(t*(s + t)) + m2*(s + 5*t))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,32) = (4*dm2*(m2 - t)*f(11))/(m2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (4*ds*t*(m2 + t)*f(11))/(s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (4*dt*(-(m2*s) + t*(s + 2*t))*f(11))/(t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,36) = (dm2*(m2 - t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (ds*t*(m2 + t)*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(-(m2*s) + t*(s + 2*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,73) = (-5*dm2)/(m2*r2) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(73,74) = (dm2*(m2*(3*s - t) - 3*t*(s + t))*f(8)*f(11))/(m2*(s + t)*(4*m2*s - t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*t*(t*(s + t) + m2*(5*s + t))*f(8)*f(11))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (dt*(m2*(-3*pow(s,2) + 3*s*t + 2*pow(t,2)) + t*(3*pow(s,2) + 7*s*t + 4*pow(t,2)))*f(8)*f(11))/(t*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(73,75) = (-3*dm2*(m2 - t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (3*ds*t*(m2 + t)*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (3*dt*(m2*s - t*(s + 2*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(74,6) = -((dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t)))) + (4*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(74,9) = (3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,10) = (dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(74,19) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,20) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,21) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(74,32) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,36) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,73) = -((dm2*(m2*(3*s - t) - 3*t*(s + t))*f(8)*f(11))/(m2*r2*(s + t)*(4*m2*s - t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (ds*t*(t*(s + t) + m2*(5*s + t))*f(8)*f(11))/(r2*s*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(m2*(-3*pow(s,2) + 3*s*t + 2*pow(t,2)) + t*(3*pow(s,2) + 7*s*t + 4*pow(t,2)))*f(8)*f(11))/(r2*t*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(74,74) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*(2*m2*s + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*pow(s,2) - 2*t*(2*pow(s,2) + 5*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(74,75) = (-3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(75,9) = ds/(r2*s) - dt/(r2*t);
A(75,20) = -(ds/(r2*s)) + dt/(r2*t);
A(75,21) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(75,36) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(75,73) = -((dm2*(m2 - t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) + (ds*t*(m2 + t)*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(m2*s - t*(s + 2*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(75,74) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(75,75) = (-3*dm2)/(m2*r2) - (dt*s)/(r2*t*(s + t)) - (ds*t)/(r2*s*(s + t));
A(76,7) = (-3*dm2*f(12))/(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)) + (3*ds*(4*m2*s + 3*m2*t - s*t)*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (3*dt*(s*t - m2*(2*s + t))*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,16) = (-2*dm2*s*f(12))/(m2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(m2 + s)*t*f(12))/(s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(2*pow(s,2) - m2*t + s*t)*f(12))/(t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,17) = -((dm2*s*f(12))/(m2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)))) + (ds*(m2 + s)*t*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(2*pow(s,2) - m2*t + s*t)*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,18) = (-2*ds*f(1)*f(12))/(t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(-(s*t) + m2*(-4*s + t))*f(1)*f(12))/(pow(t,2)*(-4*m2 + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dm2*(-3*s*t + m2*(4*s + t))*f(1)*f(12))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,31) = (-4*dm2*(m2 - s)*f(12))/(m2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) - (4*dt*s*(m2 + s)*f(12))/(t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (4*ds*(-(s*t) + m2*(2*s + t))*f(12))/(s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,35) = -((dm2*(m2 - s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)))) - (dt*s*(m2 + s)*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(-(s*t) + m2*(2*s + t))*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,76) = (-5*dm2)/(m2*r2) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(76,77) = -((dt*s*(4*m2*s + 5*m2*t + s*t)*f(6)*f(12))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)))) + (dm2*(4*m2*s + 3*m2*t - 3*s*t)*f(6)*f(12))/(m2*t*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(-(s*t*(2*s + 3*t)) + m2*(8*pow(s,2) + 12*s*t + 3*pow(t,2)))*f(6)*f(12))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(76,78) = (3*dm2*(m2 - s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (3*dt*s*(m2 + s)*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (3*ds*(s*t - m2*(2*s + t))*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(77,5) = -((ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (4*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(77,7) = (-3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(77,8) = (dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(77,16) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(77,17) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(77,18) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(77,31) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(77,35) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(77,76) = (dt*s*(4*m2*s + 5*m2*t + s*t)*f(6)*f(12))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) - (dm2*(4*m2*s + 3*m2*t - 3*s*t)*f(6)*f(12))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(s*t*(2*s + 3*t) - m2*(8*pow(s,2) + 12*s*t + 3*pow(t,2)))*f(6)*f(12))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(77,77) = (-2*dt*s*(s*t + 2*m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (ds*(-2*s*t*(s + 2*t) + 4*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(77,78) = (3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(78,7) = dt/(r2*(s + t)) - (ds*t)/(r2*s*(s + t));
A(78,17) = -(dt/(r2*(s + t))) + (ds*t)/(r2*s*(s + t));
A(78,18) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(78,35) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(78,76) = (dm2*(m2 - s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*s*(m2 + s)*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(s*t - m2*(2*s + t))*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(78,77) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(78,78) = (-3*dm2)/(m2*r2) + (dt*s)/(r2*t*(s + t)) - (ds*(2*s + t))/(r2*s*(s + t));
A(79,7) = (3*dm2*f(13))/(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)) - (3*dt*(m2*(s - t) + s*(s + t))*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (3*ds*(s*(s + t) - m2*(s + 3*t))*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,19) = (2*dm2*s*f(13))/(m2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(s*(s - t) + m2*(s + t))*f(13))/(t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (ds*(m2*(s + t) + s*(3*s + t))*f(13))/(s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,20) = (dm2*s*f(13))/(m2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(s*(s - t) + m2*(s + t))*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (ds*(m2*(s + t) + s*(3*s + t))*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,21) = -((ds*(3*m2*s + 3*pow(s,2) + 7*m2*t + 5*s*t + 2*pow(t,2))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) + (dm2*(m2*(3*s - t) + 3*s*(s + t))*f(2)*f(13))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(-(s*(s + t)) + m2*(5*s + t))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,31) = (4*dm2*(m2 - s)*f(13))/(m2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (4*dt*s*(m2 + s)*f(13))/(t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (4*ds*(2*pow(s,2) - m2*t + s*t)*f(13))/(s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,36) = (dm2*(m2 - s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (dt*s*(m2 + s)*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (ds*(2*pow(s,2) - m2*t + s*t)*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,79) = (-5*dm2)/(m2*r2) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(79,80) = (dm2*(m2*(s - 3*t) + 3*s*(s + t))*f(7)*f(13))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*s*(s*(s + t) + m2*(s + 5*t))*f(7)*f(13))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (ds*(m2*(2*pow(s,2) + 3*s*t - 3*pow(t,2)) + s*(4*pow(s,2) + 7*s*t + 3*pow(t,2)))*f(7)*f(13))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(79,81) = (-3*dm2*(m2 - s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (3*dt*s*(m2 + s)*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (3*ds*(2*pow(s,2) - m2*t + s*t)*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(80,6) = (dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,7) = (-3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,8) = -((dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t))) - (dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,19) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(80,20) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,21) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,31) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,36) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,79) = -((dm2*(m2*(s - 3*t) + 3*s*(s + t))*f(7)*f(13))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) - (dt*s*(s*(s + t) + m2*(s + 5*t))*f(7)*f(13))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (ds*(m2*(2*pow(s,2) + 3*s*t - 3*pow(t,2)) + s*(4*pow(s,2) + 7*s*t + 3*pow(t,2)))*f(7)*f(13))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(80,80) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*(pow(s,2) + 2*m2*t + s*t))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 5*pow(s,2)*t - 2*m2*pow(t,2) + 2*s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(80,81) = (3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(81,7) = -(ds/(r2*s)) + dt/(r2*t);
A(81,20) = ds/(r2*s) - dt/(r2*t);
A(81,21) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(81,36) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(81,79) = -((dm2*(m2 - s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) + (dt*s*(m2 + s)*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (ds*(2*pow(s,2) - m2*t + s*t)*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(81,80) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(81,81) = (-3*dm2)/(m2*r2) - (dt*s)/(r2*t*(s + t)) - (ds*t)/(r2*s*(s + t));
A(82,11) = (-3*dm2*f(14))/(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))) + (3*dt*(m2*(-2*s + t) + t*(s + t))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (3*ds*(t*(s + t) - m2*(4*s + t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,16) = (2*dm2*(s + t)*f(14))/(m2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*t*(-m2 + s + t)*f(14))/(s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(2*pow(s,2) + 5*s*t + t*(-m2 + 3*t))*f(14))/(t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,17) = (dm2*(s + t)*f(14))/(m2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*t*(-m2 + s + t)*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(2*pow(s,2) + 5*s*t + t*(-m2 + 3*t))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,18) = (2*ds*f(1)*f(14))/(t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2*(4*s - 3*t) + t*(s + 3*t))*f(1)*f(14))/(pow(t,2)*(-4*m2 + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dm2*(-3*t*(s + t) + m2*(4*s + 3*t))*f(1)*f(14))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,33) = (-4*dm2*(m2 + s + t)*f(14))/(m2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (4*dt*(-(m2*s) + pow(s,2) + 3*s*t + 2*pow(t,2))*f(14))/(t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (4*ds*(t*(s + t) - m2*(2*s + t))*f(14))/(s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,35) = -((dm2*(m2 + s + t)*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))) + (dt*(-(m2*s) + pow(s,2) + 3*s*t + 2*pow(t,2))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*(-(t*(s + t)) + m2*(2*s + t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,82) = (-5*dm2)/(m2*r2) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(82,83) = (dm2*(-3*t*(s + t) + m2*(4*s + t))*f(8)*f(14))/(m2*t*(4*m2*s - t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*(m2*(8*pow(s,2) + 4*s*t - pow(t,2)) + t*(-2*pow(s,2) - s*t + pow(t,2)))*f(8)*f(14))/(s*t*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(m2*(4*pow(s,2) - s*t - 2*pow(t,2)) + t*(pow(s,2) + 5*s*t + 4*pow(t,2)))*f(8)*f(14))/(pow(t,2)*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(82,84) = (3*dm2*(m2 + s + t)*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (3*dt*(-(m2*s) + pow(s,2) + 3*s*t + 2*pow(t,2))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (3*ds*(t*(s + t) - m2*(2*s + t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(83,5) = -((dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) + (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(83,11) = (3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,12) = (dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (4*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(83,16) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,17) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,18) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(83,33) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,35) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,82) = -((dm2*(-3*t*(s + t) + m2*(4*s + t))*f(8)*f(14))/(m2*r2*t*(4*m2*s - t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))) + (ds*(t*(2*pow(s,2) + s*t - pow(t,2)) + m2*(-8*pow(s,2) - 4*s*t + pow(t,2)))*f(8)*f(14))/(r2*s*t*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2*(4*pow(s,2) - s*t - 2*pow(t,2)) + t*(pow(s,2) + 5*s*t + 4*pow(t,2)))*f(8)*f(14))/(r2*pow(t,2)*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(83,83) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*(-(pow(s,2)*t) + pow(t,3) + 2*m2*s*(2*s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(2*m2*pow(s,2) + t*(pow(s,2) + 4*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(83,84) = (-3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(84,11) = -(dt/(r2*(s + t))) + (ds*t)/(r2*s*(s + t));
A(84,17) = dt/(r2*(s + t)) - (ds*t)/(r2*s*(s + t));
A(84,18) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(84,35) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(84,82) = (dm2*(m2 + s + t)*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(-(m2*s) + pow(s,2) + 3*s*t + 2*pow(t,2))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*(t*(s + t) - m2*(2*s + t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(84,83) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(84,84) = (-3*dm2)/(m2*r2) + (dt*s)/(r2*t*(s + t)) - (ds*(2*s + t))/(r2*s*(s + t));
A(85,22) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(85,85) = -(dm2/m2) - ds/s;
A(86,23) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(86,86) = -(dm2/m2) - dt/t;
A(87,24) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(87,87) = -(dm2/m2) - ds/(s + t) - dt/(s + t);
A(88,7) = dm2/(m2*r4) - ds/(r4*s);
A(88,13) = -(dm2/(m2*r2)) + ds/(r2*s);
A(88,31) = dm2/m2 - ds/s;
A(88,88) = (-2*dm2)/m2;
A(88,89) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(89,7) = (3*dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (3*ds*f(0))/(8*m2*s - 2*pow(s,2));
A(89,13) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(89,14) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(89,31) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(89,89) = ds/(4*m2 - s) + (dm2*(-8*m2 + s))/(m2*(4*m2 - s));
A(90,9) = dm2/(m2*r4) - dt/(r4*t);
A(90,16) = -(dm2/(m2*r2)) + dt/(r2*t);
A(90,32) = dm2/m2 - dt/t;
A(90,90) = (-2*dm2)/m2;
A(90,91) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(91,9) = (3*dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (3*dt*f(1))/(8*m2*t - 2*pow(t,2));
A(91,16) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(91,17) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(91,32) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(91,91) = dt/(4*m2 - t) + (dm2*(-8*m2 + t))/(m2*(4*m2 - t));
A(92,11) = dm2/(m2*r4) - ds/(r4*(s + t)) - dt/(r4*(s + t));
A(92,19) = -(dm2/(m2*r2)) + ds/(r2*(s + t)) + dt/(r2*(s + t));
A(92,33) = dm2/m2 - ds/(s + t) - dt/(s + t);
A(92,92) = (-2*dm2)/m2;
A(92,93) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(93,11) = (3*dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (3*ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (3*dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(93,19) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(93,20) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(93,33) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(93,93) = -(ds/(4*m2 + s + t)) - dt/(4*m2 + s + t) - (dm2*(8*m2 + s + t))/(m2*(4*m2 + s + t));
A(94,7) = dm2/(m2*r2) - ds/(r2*s);
A(94,31) = (2*dm2)/m2 - (2*ds)/s;
A(94,94) = (-2*dm2)/m2;
A(95,9) = dm2/(m2*r2) - dt/(r2*t);
A(95,32) = (2*dm2)/m2 - (2*dt)/t;
A(95,95) = (-2*dm2)/m2;
A(96,11) = dm2/(m2*r2) - ds/(r2*(s + t)) - dt/(r2*(s + t));
A(96,33) = (2*dm2)/m2 - (2*ds)/(s + t) - (2*dt)/(s + t);
A(96,96) = (-2*dm2)/m2;
A(97,34) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(97,37) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(97,97) = ds/(4*m2 - s) + (dm2*(-8*m2 + s))/(m2*(4*m2 - s));
A(98,35) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(98,38) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(98,98) = dt/(4*m2 - t) + (dm2*(-8*m2 + t))/(m2*(4*m2 - t));
A(99,36) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(99,39) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(99,99) = -(ds/(4*m2 + s + t)) - dt/(4*m2 + s + t) - (dm2*(8*m2 + s + t))/(m2*(4*m2 + s + t));
A(100,5) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(100,6) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(100,35) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(100,36) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(100,100) = (dm2*(-8*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (ds*pow(t,2))/(s*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t))/(-4*m2*s + t*(s + t));
A(101,4) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(101,6) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(101,34) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(101,36) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(101,101) = (dt*pow(s,2))/(t*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t))/(pow(s,2) - 4*m2*t + s*t) - (dm2*(pow(s,2) - 8*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t));
A(102,4) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(102,5) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(102,34) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(102,35) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(102,102) = -((dt*pow(s,2))/((s + t)*(s*t - 4*m2*(s + t)))) - (ds*pow(t,2))/((s + t)*(s*t - 4*m2*(s + t))) + (dm2*(s*t - 8*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)));
A(103,9) = -(ds/(r2*(s + t))) + (dt*s)/(r2*t*(s + t));
A(103,11) = ds/(r2*(s + t)) - (dt*s)/(r2*t*(s + t));
A(103,32) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(103,33) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(103,103) = (2*ds*t)/(s*(s + t)) - (2*dt*(s + 2*t))/(t*(s + t));
A(103,104) = (-2*dm2)/m2 - (2*ds*t)/(s*(s + t)) + (2*dt*(s + 2*t))/(t*(s + t));
A(104,9) = (3*dm2)/(m2*r4) + (3*ds*t)/(r4*s*(s + t)) - (3*dt*(s + 2*t))/(r4*t*(s + t));
A(104,11) = (3*dm2)/(m2*r4) + (3*ds*t)/(r4*s*(s + t)) - (3*dt*(s + 2*t))/(r4*t*(s + t));
A(104,32) = dm2/m2 + (dt*(s - 2*t))/(t*(s + t)) + (ds*(-2*s + t))/(s*(s + t));
A(104,33) = dm2/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(3*s + 2*t))/(t*(s + t));
A(104,103) = (3*dm2)/m2 + (3*ds*t)/(s*(s + t)) - (3*dt*(s + 2*t))/(t*(s + t));
A(104,104) = (-5*dm2)/m2 - (3*ds*t)/(s*(s + t)) + (3*dt*(s + 2*t))/(t*(s + t));
A(104,105) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,9) = (6*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (6*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (6*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,10) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(105,11) = (6*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (6*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (6*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,12) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(105,32) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,33) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,103) = (12*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (12*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (12*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,104) = (-12*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (12*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (12*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(105,105) = (4*ds*t*(-(m2*s) + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*(-(m2*s) + t*(s + t)))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t)));
A(106,7) = -(dt/(r2*(s + t))) + (ds*t)/(r2*s*(s + t));
A(106,11) = dt/(r2*(s + t)) - (ds*t)/(r2*s*(s + t));
A(106,31) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(106,33) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(106,106) = (2*dt*s)/(t*(s + t)) - (2*ds*(2*s + t))/(s*(s + t));
A(106,107) = (-2*dm2)/m2 - (2*dt*s)/(t*(s + t)) + (2*ds*(2*s + t))/(s*(s + t));
A(107,7) = (3*dm2)/(m2*r4) + (3*dt*s)/(r4*t*(s + t)) - (3*ds*(2*s + t))/(r4*s*(s + t));
A(107,11) = (3*dm2)/(m2*r4) + (3*dt*s)/(r4*t*(s + t)) - (3*ds*(2*s + t))/(r4*s*(s + t));
A(107,31) = dm2/m2 + (dt*(s - 2*t))/(t*(s + t)) + (ds*(-2*s + t))/(s*(s + t));
A(107,33) = dm2/m2 + (dt*(s + 2*t))/(t*(s + t)) - (ds*(2*s + 3*t))/(s*(s + t));
A(107,106) = (3*dm2)/m2 + (3*dt*s)/(t*(s + t)) - (3*ds*(2*s + t))/(s*(s + t));
A(107,107) = (-5*dm2)/m2 - (3*dt*s)/(t*(s + t)) + (3*ds*(2*s + t))/(s*(s + t));
A(107,108) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,7) = (-6*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (6*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (6*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,8) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,11) = (-6*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (6*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (6*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,12) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,31) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,33) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,106) = (-12*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (12*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (12*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,107) = (12*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (12*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (12*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(108,108) = (4*dt*s*(pow(s,2) - m2*t + s*t))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*(pow(s,2) - m2*t + s*t))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t));
A(109,7) = ds/(r2*s) - dt/(r2*t);
A(109,9) = -(ds/(r2*s)) + dt/(r2*t);
A(109,31) = (2*ds)/s - (2*dt)/t;
A(109,32) = (-2*ds)/s + (2*dt)/t;
A(109,109) = (-2*dt*s)/(t*(s + t)) - (2*ds*t)/(s*(s + t));
A(109,110) = (-2*dm2)/m2 + (2*dt*s)/(t*(s + t)) + (2*ds*t)/(s*(s + t));
A(110,7) = (3*dm2)/(m2*r4) - (3*dt*s)/(r4*t*(s + t)) - (3*ds*t)/(r4*s*(s + t));
A(110,9) = (3*dm2)/(m2*r4) - (3*dt*s)/(r4*t*(s + t)) - (3*ds*t)/(r4*s*(s + t));
A(110,31) = dm2/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(3*s + 2*t))/(t*(s + t));
A(110,32) = dm2/m2 + (dt*(s + 2*t))/(t*(s + t)) - (ds*(2*s + 3*t))/(s*(s + t));
A(110,109) = (3*dm2)/m2 - (3*dt*s)/(t*(s + t)) - (3*ds*t)/(s*(s + t));
A(110,110) = (-5*dm2)/m2 + (3*dt*s)/(t*(s + t)) + (3*ds*t)/(s*(s + t));
A(110,111) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(111,7) = (-6*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (6*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (6*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,8) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(111,9) = (-6*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (6*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (6*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,10) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(111,31) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,32) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,109) = (-12*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (12*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (12*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,110) = (12*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (12*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (12*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(111,111) = (4*dt*s*(-(s*t) + m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*(-(s*t) + m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)));
A(112,7) = (3*dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (3*ds*f(0))/(8*m2*s - 2*pow(s,2));
A(112,25) = (4*dm2*f(0))/(4*pow(m2,2) - m2*s) - (4*ds*f(0))/(4*m2*s - pow(s,2));
A(112,31) = (6*dm2*f(0))/(4*pow(m2,2) - m2*s) - (6*ds*f(0))/(4*m2*s - pow(s,2));
A(112,34) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(112,40) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(112,58) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(112,85) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(112,112) = (2*dm2*(-2*m2 + s))/(m2*(4*m2 - s)) - (4*ds*m2)/(4*m2*s - pow(s,2));
A(113,9) = (3*dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (3*dt*f(1))/(8*m2*t - 2*pow(t,2));
A(113,27) = (4*dm2*f(1))/(4*pow(m2,2) - m2*t) - (4*dt*f(1))/(4*m2*t - pow(t,2));
A(113,32) = (6*dm2*f(1))/(4*pow(m2,2) - m2*t) - (6*dt*f(1))/(4*m2*t - pow(t,2));
A(113,35) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(113,41) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(113,59) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(113,86) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(113,113) = (2*dm2*(-2*m2 + t))/(m2*(4*m2 - t)) - (4*dt*m2)/(4*m2*t - pow(t,2));
A(114,11) = (3*dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (3*ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (3*dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(114,29) = (4*dm2*f(2))/(m2*(4*m2 + s + t)) - (4*ds*f(2))/((s + t)*(4*m2 + s + t)) - (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,33) = (6*dm2*f(2))/(m2*(4*m2 + s + t)) - (6*ds*f(2))/((s + t)*(4*m2 + s + t)) - (6*dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,36) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,42) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,60) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,87) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(114,114) = (-4*ds*m2)/((s + t)*(4*m2 + s + t)) - (4*dt*m2)/((s + t)*(4*m2 + s + t)) - (2*dm2*(2*m2 + s + t))/(m2*(4*m2 + s + t));
A(115,7) = -(ds/s) + dt/t;
A(115,25) = -(ds/s) + dt/t;
A(115,31) = (-2*ds)/s + (2*dt)/t;
A(115,52) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(115,58) = (2*ds)/s - (2*dt)/t;
A(115,64) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(115,115) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(116,7) = dt/(s + t) - (ds*t)/(s*(s + t));
A(116,25) = dt/(s + t) - (ds*t)/(s*(s + t));
A(116,31) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(116,54) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(116,58) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(116,66) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(116,116) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(117,11) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(117,29) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(117,33) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(117,56) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(117,60) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(117,62) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(117,117) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(118,9) = ds/(s + t) - (dt*s)/(t*(s + t));
A(118,27) = ds/(s + t) - (dt*s)/(t*(s + t));
A(118,32) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(118,48) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(118,59) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(118,66) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(118,118) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(119,11) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(119,29) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(119,33) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(119,46) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(119,60) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(119,64) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(119,119) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(120,9) = ds/s - dt/t;
A(120,27) = ds/s - dt/t;
A(120,32) = (2*ds)/s - (2*dt)/t;
A(120,50) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(120,59) = (-2*ds)/s + (2*dt)/t;
A(120,62) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(120,120) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(121,97) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(121,121) = (-2*dm2)/m2;
A(122,98) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(122,122) = (-2*dm2)/m2;
A(123,99) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(123,123) = (-2*dm2)/m2;
A(124,11) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(124,13) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,33) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,67) = (dm2*(-3*s*(s + t) + m2*(s + 4*t))*f(7)*f(9))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(-(m2*(2*pow(s,2) + s*t - 4*pow(t,2))) + s*(4*pow(s,2) + 5*s*t + pow(t,2)))*f(7)*f(9))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(m2*(pow(s,2) - 4*s*t - 8*pow(t,2)) + s*(-pow(s,2) + s*t + 2*pow(t,2)))*f(7)*f(9))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(124,69) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,88) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,89) = (dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,96) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,106) = (3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,107) = (-4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(124,124) = (dt*pow(s,2))/(t*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t))/(pow(s,2) - 4*m2*t + s*t) - (dm2*(pow(s,2) - 8*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t));
A(124,125) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(125,7) = -(dm2/(m2*r4)) + ds/(r4*s);
A(125,11) = ds/(r2*(s + t)) - (dt*s)/(r2*t*(s + t));
A(125,13) = -(ds/(r2*(s + t))) + (dt*s)/(r2*t*(s + t));
A(125,31) = -(dm2/m2) + ds/s;
A(125,33) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(125,67) = (dm2*(m2 + s + t)*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (ds*(2*pow(s,2) + 3*s*t + t*(-m2 + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(s*(s + t) - m2*(s + 2*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(125,69) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(125,89) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(125,125) = (-2*dm2)/m2;
A(126,9) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(126,13) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(126,32) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,70) = (ds*t*(5*m2*s + 4*m2*t + s*t)*f(6)*f(10))/(r2*pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (dm2*(3*m2*s + 4*m2*t - 3*s*t)*f(6)*f(10))/(m2*r2*s*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(s*t*(3*s + 2*t) - m2*(3*pow(s,2) + 12*s*t + 8*pow(t,2)))*f(6)*f(10))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(126,72) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(126,88) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,89) = -((dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(126,95) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,109) = (3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,110) = (-4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,126) = -((dt*pow(s,2))/((s + t)*(s*t - 4*m2*(s + t)))) - (ds*pow(t,2))/((s + t)*(s*t - 4*m2*(s + t))) + (dm2*(s*t - 8*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)));
A(126,127) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(127,7) = -(dm2/(m2*r4)) + ds/(r4*s);
A(127,9) = -(ds/(r2*(s + t))) + (dt*s)/(r2*t*(s + t));
A(127,13) = ds/(r2*(s + t)) - (dt*s)/(r2*t*(s + t));
A(127,31) = -(dm2/m2) + ds/s;
A(127,32) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(127,70) = (dm2*(m2 - t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*t*(m2 + t)*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dt*(s*t - m2*(s + 2*t))*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(127,72) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(127,89) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(127,127) = (-2*dm2)/m2;
A(128,9) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,19) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,32) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,73) = -((dm2*(m2*(3*s - t) - 3*t*(s + t))*f(8)*f(11))/(m2*r2*(s + t)*(4*m2*s - t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (ds*t*(t*(s + t) + m2*(5*s + t))*f(8)*f(11))/(r2*s*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(m2*(-3*pow(s,2) + 3*s*t + 2*pow(t,2)) + t*(3*pow(s,2) + 7*s*t + 4*pow(t,2)))*f(8)*f(11))/(r2*t*pow(s + t,2)*(-4*m2*s + t*(s + t))*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(128,75) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,92) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,93) = -((dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t)))) + (4*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(128,95) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,103) = (-3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,104) = (4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(128,128) = (dm2*(-8*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (ds*pow(t,2))/(s*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t))/(-4*m2*s + t*(s + t));
A(128,129) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(129,9) = -(ds/(r2*s)) + dt/(r2*t);
A(129,11) = -(dm2/(m2*r4)) + ds/(r4*(s + t)) + dt/(r4*(s + t));
A(129,19) = ds/(r2*s) - dt/(r2*t);
A(129,32) = (-2*ds)/s + (2*dt)/t;
A(129,33) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(129,73) = -((dm2*(m2 - t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) + (ds*t*(m2 + t)*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(m2*s - t*(s + 2*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(129,75) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(129,93) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(129,129) = (-2*dm2)/m2;
A(130,7) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(130,16) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(130,31) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,76) = (dt*s*(4*m2*s + 5*m2*t + s*t)*f(6)*f(12))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) - (dm2*(4*m2*s + 3*m2*t - 3*s*t)*f(6)*f(12))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(s*t*(2*s + 3*t) - m2*(8*pow(s,2) + 12*s*t + 3*pow(t,2)))*f(6)*f(12))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(130,78) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(130,90) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,91) = -((ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (4*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(130,94) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,109) = (3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,110) = (-4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,130) = -((dt*pow(s,2))/((s + t)*(s*t - 4*m2*(s + t)))) - (ds*pow(t,2))/((s + t)*(s*t - 4*m2*(s + t))) + (dm2*(s*t - 8*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)));
A(130,131) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(131,7) = -(dt/(r2*(s + t))) + (ds*t)/(r2*s*(s + t));
A(131,9) = -(dm2/(m2*r4)) + dt/(r4*t);
A(131,16) = dt/(r2*(s + t)) - (ds*t)/(r2*s*(s + t));
A(131,31) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(131,32) = -(dm2/m2) + dt/t;
A(131,76) = (dm2*(m2 - s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*s*(m2 + s)*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(s*t - m2*(2*s + t))*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(131,78) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(131,91) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(131,131) = (-2*dm2)/m2;
A(132,7) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(132,19) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,31) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,79) = -((dm2*(m2*(s - 3*t) + 3*s*(s + t))*f(7)*f(13))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) - (dt*s*(s*(s + t) + m2*(s + 5*t))*f(7)*f(13))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (ds*(m2*(2*pow(s,2) + 3*s*t - 3*pow(t,2)) + s*(4*pow(s,2) + 7*s*t + 3*pow(t,2)))*f(7)*f(13))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(132,81) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,92) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,93) = (dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,94) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,106) = (3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,107) = (-4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(132,132) = (dt*pow(s,2))/(t*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t))/(pow(s,2) - 4*m2*t + s*t) - (dm2*(pow(s,2) - 8*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t));
A(132,133) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(133,7) = ds/(r2*s) - dt/(r2*t);
A(133,11) = -(dm2/(m2*r4)) + ds/(r4*(s + t)) + dt/(r4*(s + t));
A(133,19) = -(ds/(r2*s)) + dt/(r2*t);
A(133,31) = (2*ds)/s - (2*dt)/t;
A(133,33) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(133,79) = -((dm2*(m2 - s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) + (dt*s*(m2 + s)*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (ds*(2*pow(s,2) - m2*t + s*t)*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(133,81) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(133,93) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(133,133) = (-2*dm2)/m2;
A(134,11) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,16) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,33) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,82) = -((dm2*(-3*t*(s + t) + m2*(4*s + t))*f(8)*f(14))/(m2*r2*t*(4*m2*s - t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))) + (ds*(t*(2*pow(s,2) + s*t - pow(t,2)) + m2*(-8*pow(s,2) - 4*s*t + pow(t,2)))*f(8)*f(14))/(r2*s*t*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2*(4*pow(s,2) - s*t - 2*pow(t,2)) + t*(pow(s,2) + 5*s*t + 4*pow(t,2)))*f(8)*f(14))/(r2*pow(t,2)*(s + t)*(-4*m2*s + t*(s + t))*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(134,84) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,90) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,91) = -((dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) + (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(134,96) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,103) = (-3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,104) = (4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(134,134) = (dm2*(-8*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (ds*pow(t,2))/(s*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t))/(-4*m2*s + t*(s + t));
A(134,135) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(135,9) = -(dm2/(m2*r4)) + dt/(r4*t);
A(135,11) = dt/(r2*(s + t)) - (ds*t)/(r2*s*(s + t));
A(135,16) = -(dt/(r2*(s + t))) + (ds*t)/(r2*s*(s + t));
A(135,32) = -(dm2/m2) + dt/t;
A(135,33) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(135,82) = (dm2*(m2 + s + t)*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(-(m2*s) + pow(s,2) + 3*s*t + 2*pow(t,2))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*(t*(s + t) - m2*(2*s + t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(135,84) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(135,91) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(135,135) = (-2*dm2)/m2;
A(136,64) = -((dt*f(7)*f(15))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t))) - (dm2*f(7)*f(15))/(m2*r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7)*f(15))/(r2*pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(136,66) = (ds*f(6)*f(15))/(r2*pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dt*f(6)*f(15))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6)*f(15))/(m2*r2*s*t*(-(s*t) + 4*m2*(s + t)));
A(136,105) = (dm2*f(8)*f(15))/(m2*r2*t*(s + t)*(4*m2*s - t*(s + t))) - (ds*f(8)*f(15))/(r2*s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8)*f(15))/(r2*pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(136,136) = (-2*dm2)/m2;
A(137,7) = (3*dm2)/(m2*r4) - (3*dt*s)/(r4*t*(s + t)) - (3*ds*t)/(r4*s*(s + t));
A(137,8) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(137,9) = (3*dm2)/(m2*r4) + (3*ds*(2*s + t))/(r4*s*(s + t)) - (3*dt*(3*s + 2*t))/(r4*t*(s + t));
A(137,10) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(137,11) = (3*dm2)/(m2*r4) + (3*ds*t)/(r4*s*(s + t)) - (3*dt*(s + 2*t))/(r4*t*(s + t));
A(137,12) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(137,31) = dm2/m2 - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(137,32) = dm2/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(3*s + 2*t))/(t*(s + t));
A(137,33) = dm2/m2 - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(137,64) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(137,66) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(137,105) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(137,137) = (-2*dm2)/m2;
A(138,62) = (dm2*f(8)*f(15))/(m2*r2*t*(s + t)*(4*m2*s - t*(s + t))) - (ds*f(8)*f(15))/(r2*s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8)*f(15))/(r2*pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(138,66) = (ds*f(6)*f(15))/(r2*pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dt*f(6)*f(15))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6)*f(15))/(m2*r2*s*t*(-(s*t) + 4*m2*(s + t)));
A(138,108) = -((dt*f(7)*f(15))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t))) - (dm2*f(7)*f(15))/(m2*r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7)*f(15))/(r2*pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(138,138) = (-2*dm2)/m2;
A(139,7) = (3*dm2)/(m2*r4) + (3*dt*s)/(r4*t*(s + t)) - (3*ds*(2*s + t))/(r4*s*(s + t));
A(139,8) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(139,9) = (3*dm2)/(m2*r4) + (3*ds*t)/(r4*s*(s + t)) - (3*dt*(s + 2*t))/(r4*t*(s + t));
A(139,10) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(139,11) = (3*dm2)/(m2*r4) + (3*dt*(s - 2*t))/(r4*t*(s + t)) + (3*ds*(-2*s + t))/(r4*s*(s + t));
A(139,12) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(139,31) = dm2/m2 + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(139,32) = dm2/m2 - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(139,33) = dm2/m2 + (dt*(s - 2*t))/(t*(s + t)) + (ds*(-2*s + t))/(s*(s + t));
A(139,62) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(139,66) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(139,108) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(139,139) = (-2*dm2)/m2;
A(140,62) = (dm2*f(8)*f(15))/(m2*r2*t*(s + t)*(4*m2*s - t*(s + t))) - (ds*f(8)*f(15))/(r2*s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8)*f(15))/(r2*pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(140,64) = -((dt*f(7)*f(15))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t))) - (dm2*f(7)*f(15))/(m2*r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7)*f(15))/(r2*pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(140,111) = (ds*f(6)*f(15))/(r2*pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dt*f(6)*f(15))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6)*f(15))/(m2*r2*s*t*(-(s*t) + 4*m2*(s + t)));
A(140,140) = (-2*dm2)/m2;
A(141,7) = (3*dm2)/(m2*r4) + (3*dt*(s + 2*t))/(r4*t*(s + t)) - (3*ds*(2*s + 3*t))/(r4*s*(s + t));
A(141,8) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(141,9) = (3*dm2)/(m2*r4) - (3*dt*s)/(r4*t*(s + t)) - (3*ds*t)/(r4*s*(s + t));
A(141,10) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(141,11) = (3*dm2)/(m2*r4) + (3*dt*s)/(r4*t*(s + t)) - (3*ds*(2*s + t))/(r4*s*(s + t));
A(141,12) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(141,31) = dm2/m2 + (dt*(s + 2*t))/(t*(s + t)) - (ds*(2*s + 3*t))/(s*(s + t));
A(141,32) = dm2/m2 - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(141,33) = dm2/m2 + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(141,62) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(141,64) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(141,111) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(141,141) = (-2*dm2)/m2;
A(142,142) = -((ds*(8*m2 + s))/(s*(16*m2 + s))) - (dm2*(24*m2 + s))/(m2*(16*m2 + s));
A(142,143) = -(ds/(pow(s,2)*(16*m2 + s)*pow(f(16),2))) + dm2/(m2*s*(16*m2 + s)*pow(f(16),2));
A(143,7) = -2*ds*f(16) + (2*dm2*s*f(16))/m2;
A(143,25) = 28*ds*f(16) - (28*dm2*s*f(16))/m2;
A(143,26) = (-12*ds*f(3)*f(16))/(4*m2 + s) + (12*dm2*s*f(3)*f(16))/(m2*(4*m2 + s));
A(143,31) = 32*ds*f(16) - (32*dm2*s*f(16))/m2;
A(143,58) = -8*ds*f(16) + (8*dm2*s*f(16))/m2;
A(143,142) = -((ds*pow(8*m2 + s,2)*pow(f(16),2))/(16*m2 + s)) + (dm2*s*pow(8*m2 + s,2)*pow(f(16),2))/(m2*(16*m2 + s));
A(143,143) = -((ds*(8*m2 + s))/(s*(16*m2 + s))) - (dm2*(24*m2 + s))/(m2*(16*m2 + s));
A(144,144) = -((dt*(8*m2 + t))/(t*(16*m2 + t))) - (dm2*(24*m2 + t))/(m2*(16*m2 + t));
A(144,145) = -(dt/(pow(t,2)*(16*m2 + t)*pow(f(18),2))) + dm2/(m2*t*(16*m2 + t)*pow(f(18),2));
A(145,9) = -2*dt*f(18) + (2*dm2*t*f(18))/m2;
A(145,27) = 28*dt*f(18) - (28*dm2*t*f(18))/m2;
A(145,28) = (-12*dt*f(4)*f(18))/(4*m2 + t) + (12*dm2*t*f(4)*f(18))/(m2*(4*m2 + t));
A(145,32) = 32*dt*f(18) - (32*dm2*t*f(18))/m2;
A(145,59) = -8*dt*f(18) + (8*dm2*t*f(18))/m2;
A(145,144) = -((dt*pow(8*m2 + t,2)*pow(f(18),2))/(16*m2 + t)) + (dm2*t*pow(8*m2 + t,2)*pow(f(18),2))/(m2*(16*m2 + t));
A(145,145) = -((dt*(8*m2 + t))/(t*(16*m2 + t))) - (dm2*(24*m2 + t))/(m2*(16*m2 + t));
A(146,146) = -((dm2*(-24*m2 + s + t))/(m2*(-16*m2 + s + t))) - (ds*(-8*m2 + s + t))/((s + t)*(-16*m2 + s + t)) - (dt*(-8*m2 + s + t))/((s + t)*(-16*m2 + s + t));
A(146,147) = -(ds/(pow(s + t,2)*(-16*m2 + s + t)*pow(f(17),2))) - dt/(pow(s + t,2)*(-16*m2 + s + t)*pow(f(17),2)) + dm2/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2));
A(147,11) = 2*ds*f(17) + 2*dt*f(17) - (2*dm2*(s + t)*f(17))/m2;
A(147,29) = -28*ds*f(17) - 28*dt*f(17) + (28*dm2*(s + t)*f(17))/m2;
A(147,30) = (-12*ds*f(5)*f(17))/(-4*m2 + s + t) - (12*dt*f(5)*f(17))/(-4*m2 + s + t) + (12*dm2*(s + t)*f(5)*f(17))/(m2*(-4*m2 + s + t));
A(147,33) = -32*ds*f(17) - 32*dt*f(17) + (32*dm2*(s + t)*f(17))/m2;
A(147,60) = 8*ds*f(17) + 8*dt*f(17) - (8*dm2*(s + t)*f(17))/m2;
A(147,146) = -((ds*pow(-8*m2 + s + t,2)*pow(f(17),2))/(-16*m2 + s + t)) - (dt*pow(-8*m2 + s + t,2)*pow(f(17),2))/(-16*m2 + s + t) + (dm2*(s + t)*pow(-8*m2 + s + t,2)*pow(f(17),2))/(m2*(-16*m2 + s + t));
A(147,147) = -((dm2*(-24*m2 + s + t))/(m2*(-16*m2 + s + t))) - (ds*(-8*m2 + s + t))/((s + t)*(-16*m2 + s + t)) - (dt*(-8*m2 + s + t))/((s + t)*(-16*m2 + s + t));
A(148,4) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(148,8) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(148,15) = (-4*dm2*f(0))/(4*pow(m2,2) - m2*s) + (4*ds*f(0))/(4*m2*s - pow(s,2));
A(148,89) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(148,148) = (-2*ds)/s;
A(149,5) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(149,10) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(149,18) = (-4*dm2*f(1))/(4*pow(m2,2) - m2*t) + (4*dt*f(1))/(4*m2*t - pow(t,2));
A(149,91) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(149,149) = (-2*dt)/t;
A(150,6) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(150,12) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(150,21) = (-4*dm2*f(2))/(m2*(4*m2 + s + t)) + (4*ds*f(2))/((s + t)*(4*m2 + s + t)) + (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(150,93) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(150,150) = (-2*ds)/(s + t) - (2*dt)/(s + t);
A(151,4) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,7) = (-4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,8) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,13) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,14) = (-3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,15) = (-4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,22) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,25) = (-3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,31) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,34) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,40) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,52) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,53) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,58) = (4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,64) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(151,68) = (4*dm2*s*(s + t))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 4*m2*s*t + 3*pow(s,2)*t + 8*m2*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(pow(s,3) - pow(s,2)*t + 2*s*(2*m2 - t)*t + 8*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,69) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,151) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(pow(s,3) + s*(2*m2 - t)*t + 4*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 4*pow(s,2)*t + 2*m2*pow(t,2) + s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,153) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(151,154) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(152,4) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(152,7) = (-3*ds)/(r2*(s + t)) + (3*dt*s)/(r2*t*(s + t));
A(152,8) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(152,14) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(152,15) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(152,22) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(152,25) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(152,31) = (-4*ds)/(s + t) + (4*dt*s)/(t*(s + t));
A(152,34) = ds/(s + t) - (dt*s)/(t*(s + t));
A(152,53) = ds/(s + t) - (dt*s)/(t*(s + t));
A(152,64) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(152,68) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(152,69) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(152,85) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(152,112) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(152,151) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(152,152) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(152,153) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(152,154) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(153,7) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(153,11) = (-3*dm2*f(0))/(4*pow(m2,2) - m2*s) + (3*ds*f(0))/(4*m2*s - pow(s,2));
A(153,13) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(153,25) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(153,31) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(153,33) = (-4*dm2*f(0))/(4*pow(m2,2) - m2*s) + (4*ds*f(0))/(4*m2*s - pow(s,2));
A(153,34) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(153,53) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(153,58) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(153,63) = (-12*dm2*f(0))/(4*pow(m2,2) - m2*s) + (12*ds*f(0))/(4*m2*s - pow(s,2));
A(153,64) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(153,67) = (2*dt*f(0)*f(9))/(s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(m2*(3*s - 4*t) - s*(3*s + t))*f(0)*f(9))/((4*m2 - s)*pow(s,2)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (dm2*(-3*s*(s + t) + m2*(3*s + 4*t))*f(0)*f(9))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(153,68) = (-8*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(153,69) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(153,85) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(153,112) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(153,151) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(153,153) = (2*dm2*(-2*m2 + s))/(m2*(4*m2 - s)) + (dt*(s + 2*t))/(t*(s + t)) + (ds*(-(s*(s + 2*t)) + 4*m2*(2*s + 3*t)))/(s*(-4*m2 + s)*(s + t));
A(153,154) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(154,4) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(154,7) = (ds*(4*s + 3*t))/(r2*s*(s + t)) - (dt*(4*s + 3*t))/(r2*t*(s + t));
A(154,11) = (5*ds)/(r2*(s + t)) - (5*dt*s)/(r2*t*(s + t));
A(154,13) = -(dm2/(m2*r2)) + ds/(r2*s);
A(154,22) = (3*dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (3*ds*f(0))/(8*m2*s - 2*pow(s,2));
A(154,25) = dm2/m2 - dt/t;
A(154,31) = (2*dm2)/m2 + (2*ds)/(s + t) - (2*dt*(2*s + t))/(t*(s + t));
A(154,33) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(154,34) = ds/s - dt/t;
A(154,40) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(154,53) = -(dm2/m2) + dt/t;
A(154,58) = (-2*ds)/s + (2*dt)/t;
A(154,67) = (dt*(m2 - s)*f(9))/(t*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(-m2 + 5*s + 3*t)*f(9))/(r2*s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (dm2*(m2 + 3*(s + t))*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(154,68) = (4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(154,69) = dm2/(m2*r2) - (3*ds)/(r2*s) + dt/t;
A(154,85) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(154,112) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(154,151) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(154,153) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(154,154) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(155,4) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(155,7) = (-4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,8) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(155,13) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,14) = (-3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,15) = (4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(155,22) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(155,25) = (-3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,31) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,34) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,40) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,54) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(155,55) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,58) = (4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,66) = (-2*ds)/s + (2*dt)/t;
A(155,71) = (-4*dm2*s*t)/(m2*(-(s*t) + 4*m2*(s + t))) + (ds*(2*pow(s,2)*t - 8*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dt*(-2*s*t*(3*s + 2*t) + 8*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(155,72) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(155,155) = (-2*ds*t*(s*t + 2*m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (dt*(-2*s*t*(2*s + t) + 4*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(155,157) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(155,158) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(156,4) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(156,7) = (3*ds)/(r2*(s + t)) - (3*dt*s)/(r2*t*(s + t));
A(156,8) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(156,14) = ds/(s + t) - (dt*s)/(t*(s + t));
A(156,15) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(156,22) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(156,25) = ds/(s + t) - (dt*s)/(t*(s + t));
A(156,31) = (4*ds)/(s + t) - (4*dt*s)/(t*(s + t));
A(156,34) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(156,55) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(156,66) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(156,71) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(156,72) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(156,85) = (-2*ds)/s + (2*dt)/t;
A(156,112) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(156,155) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(156,156) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(156,157) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(156,158) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(157,7) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(157,9) = (-3*dm2*f(0))/(4*pow(m2,2) - m2*s) + (3*ds*f(0))/(4*m2*s - pow(s,2));
A(157,13) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(157,25) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(157,31) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(157,32) = (-4*dm2*f(0))/(4*pow(m2,2) - m2*s) + (4*ds*f(0))/(4*m2*s - pow(s,2));
A(157,34) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(157,55) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(157,58) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(157,65) = (-12*dm2*f(0))/(4*pow(m2,2) - m2*s) + (12*ds*f(0))/(4*m2*s - pow(s,2));
A(157,66) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(157,70) = (-2*dt*f(0)*f(10))/(s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (ds*(m2*(s - 4*t) - s*t)*f(0)*f(10))/((4*m2 - s)*pow(s,2)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dm2*(-3*s*t + m2*(s + 4*t))*f(0)*f(10))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(157,71) = (8*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (8*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (32*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(157,72) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(157,85) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(157,112) = ds/(s + t) - (dt*s)/(t*(s + t));
A(157,155) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(157,157) = (2*dm2*(-2*m2 + s))/(m2*(4*m2 - s)) + (dt*(s + 2*t))/(t*(s + t)) + (ds*(-(s*(s + 2*t)) + 4*m2*(2*s + 3*t)))/(s*(-4*m2 + s)*(s + t));
A(157,158) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(158,4) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(158,7) = -((ds*(s - 3*t))/(r2*s*(s + t))) + (dt*(s - 3*t))/(r2*t*(s + t));
A(158,9) = (-5*ds)/(r2*(s + t)) + (5*dt*s)/(r2*t*(s + t));
A(158,13) = -(dm2/(m2*r2)) + ds/(r2*s);
A(158,22) = (3*dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (3*ds*f(0))/(8*m2*s - 2*pow(s,2));
A(158,25) = dm2/m2 - ds/(s + t) - dt/(s + t);
A(158,31) = (2*dm2)/m2 - (4*ds)/(s + t) + (2*dt*(s - t))/(t*(s + t));
A(158,32) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(158,34) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(158,40) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(158,55) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(158,58) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(158,70) = -((dm2*(m2 - 3*t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)))) + (dt*(m2 - s)*f(10))/((s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (ds*(m2*(-s + t) + t*(s + 3*t))*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(158,71) = (4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(158,72) = dm2/(m2*r2) + dt/(s + t) - (ds*(s + 3*t))/(r2*s*(s + t));
A(158,85) = ds/s - dt/t;
A(158,112) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(158,155) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(158,157) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(158,158) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(159,6) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(159,11) = (4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,12) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(159,19) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,20) = (3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,21) = (4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(159,24) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(159,29) = (3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,33) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,36) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,42) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,56) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(159,57) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,60) = (-4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,62) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(159,74) = (-4*dm2*t*(s + t))/(m2*(4*m2*s - t*(s + t))) + (dt*(8*m2*s*(s - t) - 6*t*pow(s + t,2)))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*ds*(-4*m2*s*(s - t) + t*pow(s + t,2)))/(s*(s + t)*(-4*m2*s + t*(s + t)));
A(159,75) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,159) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*(2*m2*s + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*pow(s,2) - 2*t*(2*pow(s,2) + 5*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(159,161) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(159,162) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(160,6) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,11) = (3*ds)/(r2*s) - (3*dt)/(r2*t);
A(160,12) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,20) = ds/s - dt/t;
A(160,21) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,24) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,29) = ds/s - dt/t;
A(160,33) = (4*ds)/s - (4*dt)/t;
A(160,36) = -(ds/s) + dt/t;
A(160,57) = -(ds/s) + dt/t;
A(160,62) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(160,74) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(160,75) = (2*ds)/s - (2*dt)/t;
A(160,87) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(160,114) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,159) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(160,160) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(160,161) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(160,162) = (2*ds)/s - (2*dt)/t;
A(161,9) = (-3*dm2*f(2))/(m2*(4*m2 + s + t)) + (3*ds*f(2))/((s + t)*(4*m2 + s + t)) + (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,11) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(161,19) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,29) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,32) = (-4*dm2*f(2))/(m2*(4*m2 + s + t)) + (4*ds*f(2))/((s + t)*(4*m2 + s + t)) + (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,33) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,36) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,57) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,60) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,61) = (-12*dm2*f(2))/(m2*(4*m2 + s + t)) + (12*ds*f(2))/((s + t)*(4*m2 + s + t)) + (12*dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,62) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(161,73) = -((dt*(7*m2*s + 2*pow(s,2) + 3*m2*t + 5*s*t + 3*pow(t,2))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (dm2*(m2*(s - 3*t) - 3*t*(s + t))*f(2)*f(11))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(-(t*(s + t)) + m2*(s + 5*t))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(161,74) = (8*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (32*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(161,75) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,87) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(161,114) = ds/s - dt/t;
A(161,159) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(161,161) = (-2*dm2*(2*m2 + s + t))/(m2*(4*m2 + s + t)) + (dt*(pow(s,2) + 4*m2*(s - 2*t) - pow(t,2)))/(t*(s + t)*(4*m2 + s + t)) - (ds*(8*m2*s + pow(s,2) - 4*m2*t - pow(t,2)))/(s*(s + t)*(4*m2 + s + t));
A(161,162) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(162,6) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(162,9) = (-5*ds)/(r2*s) + (5*dt)/(r2*t);
A(162,11) = -((ds*(s + 4*t))/(r2*s*(s + t))) + (dt*(s + 4*t))/(r2*t*(s + t));
A(162,19) = -(dm2/(m2*r2)) + ds/(r2*(s + t)) + dt/(r2*(s + t));
A(162,24) = (3*dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (3*ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (3*dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(162,29) = dm2/m2 - ds/s;
A(162,32) = (-2*ds)/s + (2*dt)/t;
A(162,33) = (2*dm2)/m2 - (4*ds)/s + (2*dt)/t;
A(162,36) = dt/(s + t) - (ds*t)/(s*(s + t));
A(162,42) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(162,57) = -(dm2/m2) + ds/s;
A(162,60) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(162,73) = (dm2*(m2 - 3*t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dt*(m2 + 2*s + 5*t)*f(11))/(r2*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (ds*(t*(-s + 2*t) + m2*(s + 2*t))*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(162,74) = (-4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(162,75) = dm2/(m2*r2) - (3*dt)/(r2*(s + t)) - (ds*(s - 2*t))/(r2*s*(s + t));
A(162,87) = ds/(s + t) - (dt*s)/(t*(s + t));
A(162,114) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(162,159) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(162,161) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(162,162) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(163,5) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(163,9) = (-4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,10) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(163,16) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,17) = (-3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,18) = (4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(163,23) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(163,27) = (-3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,32) = (-8*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (8*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,35) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,41) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,48) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(163,49) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,59) = (4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,66) = (2*ds)/s - (2*dt)/t;
A(163,77) = (-4*dm2*s*t)/(m2*(-(s*t) + 4*m2*(s + t))) + (dt*(2*s*pow(t,2) - 8*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*(-2*s*t*(2*s + 3*t) + 8*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(163,78) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(163,163) = (-2*dt*s*(s*t + 2*m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (ds*(-2*s*t*(s + 2*t) + 4*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(163,165) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(163,166) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(164,5) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(164,9) = (3*dt)/(r2*(s + t)) - (3*ds*t)/(r2*s*(s + t));
A(164,10) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(164,17) = dt/(s + t) - (ds*t)/(s*(s + t));
A(164,18) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(164,23) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(164,27) = dt/(s + t) - (ds*t)/(s*(s + t));
A(164,32) = (4*dt)/(s + t) - (4*ds*t)/(s*(s + t));
A(164,35) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(164,49) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(164,66) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(164,77) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(164,78) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(164,86) = (2*ds)/s - (2*dt)/t;
A(164,113) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(164,163) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(164,164) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(164,165) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(164,166) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(165,7) = (-3*dm2*f(1))/(4*pow(m2,2) - m2*t) + (3*dt*f(1))/(4*m2*t - pow(t,2));
A(165,9) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(165,16) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(165,27) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(165,31) = (-4*dm2*f(1))/(4*pow(m2,2) - m2*t) + (4*dt*f(1))/(4*m2*t - pow(t,2));
A(165,32) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(165,35) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(165,49) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(165,59) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(165,65) = (-12*dm2*f(1))/(4*pow(m2,2) - m2*t) + (12*dt*f(1))/(4*m2*t - pow(t,2));
A(165,66) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(165,76) = (-2*ds*f(1)*f(12))/(t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(4*m2*s - m2*t + s*t)*f(1)*f(12))/((4*m2 - t)*pow(t,2)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dm2*(-3*s*t + m2*(4*s + t))*f(1)*f(12))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(165,77) = (8*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (8*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (32*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(165,78) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(165,86) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(165,113) = dt/(s + t) - (ds*t)/(s*(s + t));
A(165,163) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(165,165) = (2*dm2*(-2*m2 + t))/(m2*(4*m2 - t)) + (ds*(2*s + t))/(s*(s + t)) + (dt*(-(t*(2*s + t)) + 4*m2*(3*s + 2*t)))/(t*(-4*m2 + t)*(s + t));
A(165,166) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(166,5) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(166,7) = (-5*dt)/(r2*(s + t)) + (5*ds*t)/(r2*s*(s + t));
A(166,9) = (dt*(3*s - t))/(r2*t*(s + t)) + (ds*(-3*s + t))/(r2*s*(s + t));
A(166,16) = -(dm2/(m2*r2)) + dt/(r2*t);
A(166,23) = (3*dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (3*dt*f(1))/(8*m2*t - 2*pow(t,2));
A(166,27) = dm2/m2 - ds/(s + t) - dt/(s + t);
A(166,31) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(166,32) = (2*dm2)/m2 - (4*dt)/(s + t) - (2*ds*(s - t))/(s*(s + t));
A(166,35) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(166,41) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(166,49) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(166,59) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(166,76) = -((dm2*(m2 - 3*s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)))) + (ds*(m2 - t)*f(12))/((s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) - (dt*(m2*(s - t) + s*(3*s + t))*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(166,77) = (4*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(166,78) = dm2/(m2*r2) + ds/(s + t) - (dt*(3*s + t))/(r2*t*(s + t));
A(166,86) = -(ds/s) + dt/t;
A(166,113) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(166,163) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(166,165) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(166,166) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(167,6) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,11) = (-4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,12) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,19) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,20) = (-3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,21) = (-4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,24) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,29) = (-3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,33) = (-8*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,36) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,42) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,46) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,47) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,60) = (4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,64) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(167,80) = (4*dm2*s*(s + t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(pow(s,3) + 2*pow(s,2)*t - 4*m2*pow(t,2) + s*t*(4*m2 + t)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 6*pow(s,2)*t - 4*m2*pow(t,2) + s*t*(4*m2 + 3*t)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,81) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,167) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*(pow(s,2) + 2*m2*t + s*t))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 5*pow(s,2)*t - 2*m2*pow(t,2) + 2*s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,169) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(167,170) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(168,6) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,11) = (-3*ds)/(r2*s) + (3*dt)/(r2*t);
A(168,12) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,20) = -(ds/s) + dt/t;
A(168,21) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,24) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,29) = -(ds/s) + dt/t;
A(168,33) = (-4*ds)/s + (4*dt)/t;
A(168,36) = ds/s - dt/t;
A(168,47) = ds/s - dt/t;
A(168,64) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(168,80) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(168,81) = (-2*ds)/s + (2*dt)/t;
A(168,87) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(168,114) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,167) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(168,168) = -(dm2/m2) + (dt*s)/(t*(s + t)) - (ds*(2*s + t))/(s*(s + t));
A(168,169) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(168,170) = (-2*ds)/s + (2*dt)/t;
A(169,7) = (-3*dm2*f(2))/(m2*(4*m2 + s + t)) + (3*ds*f(2))/((s + t)*(4*m2 + s + t)) + (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,11) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(169,19) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,29) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,31) = (-4*dm2*f(2))/(m2*(4*m2 + s + t)) + (4*ds*f(2))/((s + t)*(4*m2 + s + t)) + (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,33) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,36) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,47) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,60) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,63) = (-12*dm2*f(2))/(m2*(4*m2 + s + t)) + (12*ds*f(2))/((s + t)*(4*m2 + s + t)) + (12*dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,64) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(169,79) = -((ds*(3*m2*s + 3*pow(s,2) + 7*m2*t + 5*s*t + 2*pow(t,2))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) + (dm2*(m2*(3*s - t) + 3*s*(s + t))*f(2)*f(13))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(-(s*(s + t)) + m2*(5*s + t))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(169,80) = (-8*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (32*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(169,81) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,87) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(169,114) = -(ds/s) + dt/t;
A(169,167) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(169,169) = (-2*dm2*(2*m2 + s + t))/(m2*(4*m2 + s + t)) + (dt*(pow(s,2) + 4*m2*(s - 2*t) - pow(t,2)))/(t*(s + t)*(4*m2 + s + t)) - (ds*(8*m2*s + pow(s,2) - 4*m2*t - pow(t,2)))/(s*(s + t)*(4*m2 + s + t));
A(169,170) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(170,6) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(170,7) = (5*ds)/(r2*s) - (5*dt)/(r2*t);
A(170,11) = (ds*(4*s + t))/(r2*s*(s + t)) - (dt*(4*s + t))/(r2*t*(s + t));
A(170,19) = -(dm2/(m2*r2)) + ds/(r2*(s + t)) + dt/(r2*(s + t));
A(170,24) = (3*dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (3*ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (3*dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(170,29) = dm2/m2 - dt/t;
A(170,31) = (2*ds)/s - (2*dt)/t;
A(170,33) = (2*dm2)/m2 + (2*ds)/s - (4*dt)/t;
A(170,36) = ds/(s + t) - (dt*s)/(t*(s + t));
A(170,42) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(170,47) = -(dm2/m2) + dt/t;
A(170,60) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(170,79) = (dm2*(m2 - 3*s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (ds*(m2 + 5*s + 2*t)*f(13))/(r2*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (dt*(s*(2*s - t) + m2*(2*s + t))*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(170,80) = (4*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(170,81) = dm2/(m2*r2) - (3*ds)/(r2*(s + t)) + (dt*(2*s - t))/(r2*t*(s + t));
A(170,87) = dt/(s + t) - (ds*t)/(s*(s + t));
A(170,114) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(170,167) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(170,169) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(170,170) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(171,5) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(171,9) = (4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,10) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(171,16) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,17) = (3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,18) = (4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(171,23) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(171,27) = (3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,32) = (8*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (8*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,35) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,41) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,50) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(171,51) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,59) = (-4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,62) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(171,83) = (-4*dm2*t*(s + t))/(m2*(4*m2*s - t*(s + t))) - (2*dt*(3*pow(t,2)*(s + t) + 4*m2*s*(2*s + t)))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*ds*(4*m2*s*(2*s + t) + t*(-2*pow(s,2) - s*t + pow(t,2))))/(s*(s + t)*(-4*m2*s + t*(s + t)));
A(171,84) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,171) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*(-(pow(s,2)*t) + pow(t,3) + 2*m2*s*(2*s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(2*m2*pow(s,2) + t*(pow(s,2) + 4*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(171,173) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(171,174) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(172,5) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(172,9) = (-3*dt)/(r2*(s + t)) + (3*ds*t)/(r2*s*(s + t));
A(172,10) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(172,17) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(172,18) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(172,23) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(172,27) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(172,32) = (-4*dt)/(s + t) + (4*ds*t)/(s*(s + t));
A(172,35) = dt/(s + t) - (ds*t)/(s*(s + t));
A(172,51) = dt/(s + t) - (ds*t)/(s*(s + t));
A(172,62) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(172,83) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(172,84) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(172,86) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(172,113) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(172,171) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(172,172) = -(dm2/m2) - (dt*(s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(172,173) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(172,174) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(173,9) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(173,11) = (-3*dm2*f(1))/(4*pow(m2,2) - m2*t) + (3*dt*f(1))/(4*m2*t - pow(t,2));
A(173,16) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(173,27) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(173,32) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(173,33) = (-4*dm2*f(1))/(4*pow(m2,2) - m2*t) + (4*dt*f(1))/(4*m2*t - pow(t,2));
A(173,35) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(173,51) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(173,59) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(173,61) = (-12*dm2*f(1))/(4*pow(m2,2) - m2*t) + (12*dt*f(1))/(4*m2*t - pow(t,2));
A(173,62) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(173,82) = (2*ds*f(1)*f(14))/(t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(m2*(4*s - 3*t) + t*(s + 3*t))*f(1)*f(14))/((4*m2 - t)*pow(t,2)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dm2*(-3*t*(s + t) + m2*(4*s + 3*t))*f(1)*f(14))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(173,83) = (8*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (8*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (8*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(173,84) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(173,86) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(173,113) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(173,171) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(173,173) = (2*dm2*(-2*m2 + t))/(m2*(4*m2 - t)) + (ds*(2*s + t))/(s*(s + t)) + (dt*(-(t*(2*s + t)) + 4*m2*(3*s + 2*t)))/(t*(-4*m2 + t)*(s + t));
A(173,174) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(174,5) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(174,9) = -((ds*(3*s + 4*t))/(r2*s*(s + t))) + (dt*(3*s + 4*t))/(r2*t*(s + t));
A(174,11) = (5*dt)/(r2*(s + t)) - (5*ds*t)/(r2*s*(s + t));
A(174,16) = -(dm2/(m2*r2)) + dt/(r2*t);
A(174,23) = (3*dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (3*dt*f(1))/(8*m2*t - 2*pow(t,2));
A(174,27) = dm2/m2 - ds/s;
A(174,32) = (2*dm2)/m2 + (2*dt)/(s + t) - (2*ds*(s + 2*t))/(s*(s + t));
A(174,33) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(174,35) = -(ds/s) + dt/t;
A(174,41) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(174,51) = -(dm2/m2) + ds/s;
A(174,59) = (2*ds)/s - (2*dt)/t;
A(174,82) = (ds*(m2 - t)*f(14))/(s*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dt*(m2 - 3*s - 5*t)*f(14))/(r2*t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dm2*(m2 + 3*(s + t))*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(174,83) = (-4*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (4*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(174,84) = dm2/(m2*r2) + ds/s - (3*dt)/(r2*t);
A(174,86) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(174,113) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(174,171) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(174,173) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(174,174) = -(dm2/m2) - (dt*s)/(t*(s + t)) - (ds*t)/(s*(s + t));
A(175,11) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,13) = (-4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,31) = (4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,33) = (8*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,37) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,68) = (4*dm2*f(0))/(4*pow(m2,2) - m2*s) - (4*ds*f(0))/(4*m2*s - pow(s,2));
A(175,89) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,96) = (4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,97) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,106) = (12*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (12*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (12*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,107) = (-8*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,108) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(175,121) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,125) = (8*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,175) = (2*dt*(pow(s,3) + s*(2*m2 - t)*t + 4*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*dm2*(2*m2*pow(s,2) + 16*pow(m2,2)*t - pow(s,2)*(s + t)))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(8*pow(m2,2)*t*(s + 2*t) + 2*m2*pow(s,2)*(5*s + 6*t) - pow(s,2)*(3*pow(s,2) + 4*s*t + pow(t,2))))/(s*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,176) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(175,177) = (-4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(176,7) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,13) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,14) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,31) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,34) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(176,37) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(176,67) = (-2*dt*f(0)*f(9))/(s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (ds*(m2*(3*s - 4*t) - s*(3*s + t))*f(0)*f(9))/((4*m2 - s)*pow(s,2)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dm2*(-3*s*(s + t) + m2*(3*s + 4*t))*f(0)*f(9))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(176,69) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,89) = (ds*(s + 2*t))/(s*(s + t)) - (dt*(s + 2*t))/(t*(s + t));
A(176,97) = -((ds*(s + 2*t))/(s*(s + t))) + (dt*(s + 2*t))/(t*(s + t));
A(176,107) = (-4*dm2*f(0))/(4*pow(m2,2) - m2*s) + (4*ds*f(0))/(4*m2*s - pow(s,2));
A(176,121) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(176,175) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(176,176) = (dm2*(-8*m2 + s))/(m2*(4*m2 - s)) - (dt*s)/(t*(s + t)) + (ds*(4*m2 + t))/((4*m2 - s)*(s + t));
A(176,177) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(177,7) = (-5*dm2)/(m2*r4) - (dt*(s + 6*t))/(r4*t*(s + t)) + (ds*(6*s + 11*t))/(r4*s*(s + t));
A(177,8) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(177,11) = (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(177,13) = dm2/m2 - (3*ds)/s + (2*dt)/t;
A(177,31) = (-4*dm2)/m2 - (4*dt)/(s + t) + (4*ds*(s + 2*t))/(s*(s + t));
A(177,33) = (4*ds*(2*s + t))/(s*(s + t)) - (4*dt*(2*s + t))/(t*(s + t));
A(177,67) = (ds*(m2 - 5*s - 3*t)*f(9))/(s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (2*dt*(m2 - s)*f(9))/(t*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dm2*(m2 + 3*(s + t))*f(9))/(m2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(177,69) = -(dm2/m2) - ds/s + (2*dt)/t;
A(177,89) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(177,96) = (2*ds)/s - (2*dt)/t;
A(177,97) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(177,106) = (-6*dt)/(s + t) + (6*ds*t)/(s*(s + t));
A(177,107) = (4*dt)/(s + t) - (4*ds*t)/(s*(s + t));
A(177,121) = dt/(s + t) - (ds*t)/(s*(s + t));
A(177,125) = (4*ds)/s - (4*dt)/t;
A(177,175) = (dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(177,176) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(177,177) = (-2*dm2)/m2 - (ds*(s + 2*t))/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(178,9) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,13) = (4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,31) = (-4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,32) = (-8*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (8*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (32*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,37) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,71) = (4*dm2*f(0))/(4*pow(m2,2) - m2*s) - (4*ds*f(0))/(4*m2*s - pow(s,2));
A(178,89) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(178,95) = (-4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,97) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(178,109) = (-12*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (12*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (48*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,110) = (8*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (8*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (32*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,111) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(178,121) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,127) = (-8*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (8*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (32*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(178,178) = (2*dm2*(2*m2*pow(s,2) + pow(s,2)*t - 16*pow(m2,2)*(s + t)))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (dt*(-2*s*t*(2*s + t) + 4*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*(4*m2*pow(s,2)*t + pow(s,2)*pow(t,2) - 8*pow(m2,2)*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(s*(-4*m2 + s)*(s + t)*(-(s*t) + 4*m2*(s + t)));
A(178,179) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(178,180) = (4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(179,7) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(179,13) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(179,14) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(179,31) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(179,34) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(179,37) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(179,70) = (2*dt*f(0)*f(10))/(s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (ds*(m2*(s - 4*t) - s*t)*f(0)*f(10))/(pow(s,2)*(-4*m2 + s)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dm2*(3*s*t - m2*(s + 4*t))*f(0)*f(10))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(179,72) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(179,89) = (ds*(s + 2*t))/(s*(s + t)) - (dt*(s + 2*t))/(t*(s + t));
A(179,97) = -((ds*(s + 2*t))/(s*(s + t))) + (dt*(s + 2*t))/(t*(s + t));
A(179,110) = (-4*dm2*f(0))/(4*pow(m2,2) - m2*s) + (4*ds*f(0))/(4*m2*s - pow(s,2));
A(179,121) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(179,178) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(179,179) = (dm2*(-8*m2 + s))/(m2*(4*m2 - s)) + (dt*s)/(t*(s + t)) + (ds*(-4*m2 + 2*s + t))/((4*m2 - s)*(s + t));
A(179,180) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(180,7) = (-5*dm2)/(m2*r4) - (dt*(5*s + 6*t))/(r4*t*(s + t)) + (ds*(10*s + 11*t))/(r4*s*(s + t));
A(180,8) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(180,9) = (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(180,13) = dm2/m2 + (2*dt)/(s + t) - (ds*(s + 3*t))/(s*(s + t));
A(180,31) = (-4*dm2)/m2 + (8*ds)/s - (4*dt)/t;
A(180,32) = (-4*ds*(s - t))/(s*(s + t)) + (4*dt*(s - t))/(t*(s + t));
A(180,70) = (dm2*(m2 - 3*t)*f(10))/(m2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (2*dt*(m2 - s)*f(10))/((s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*(m2*(-s + t) + t*(s + 3*t))*f(10))/(s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(180,72) = -(dm2/m2) + (2*dt)/(s + t) + (ds*(s - t))/(s*(s + t));
A(180,89) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(180,95) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(180,97) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(180,109) = (6*ds)/s - (6*dt)/t;
A(180,110) = (-4*ds)/s + (4*dt)/t;
A(180,121) = -(ds/s) + dt/t;
A(180,127) = (-4*dt)/(s + t) + (4*ds*t)/(s*(s + t));
A(180,178) = -((dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(180,179) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(180,180) = (-2*dm2)/m2 - (ds*(s + 2*t))/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(181,9) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,19) = (4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,32) = (-8*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (32*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (8*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,33) = (-4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,39) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,74) = (4*dm2*f(2))/(m2*(4*m2 + s + t)) - (4*ds*f(2))/((s + t)*(4*m2 + s + t)) - (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(181,93) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(181,95) = (-4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,99) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(181,103) = (-12*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (48*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (12*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,104) = (8*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (32*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (8*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,105) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(181,123) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,129) = (-8*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (32*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (8*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,181) = (-2*dm2*(16*pow(m2,2)*s + 2*m2*pow(s + t,2) + t*pow(s + t,2)))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (2*ds*(-8*pow(m2,2)*s*(s - t) + 4*m2*t*pow(s + t,2) + pow(t,2)*pow(s + t,2)))/(s*(s + t)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(-8*pow(m2,2)*s*(s - t) - 2*m2*(s - 5*t)*pow(s + t,2) + t*pow(s + t,2)*(2*s + 3*t)))/(t*(s + t)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(181,182) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(181,183) = (4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(182,11) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,19) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,20) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,33) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,36) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,39) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,73) = (dt*(7*m2*s + 2*pow(s,2) + 3*m2*t + 5*s*t + 3*pow(t,2))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (dm2*(m2*(s - 3*t) - 3*t*(s + t))*f(2)*f(11))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(t*(s + t) - m2*(s + 5*t))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(182,75) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,93) = (ds*(s - t))/(s*(s + t)) + (dt*(-s + t))/(t*(s + t));
A(182,99) = (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(182,104) = (-4*dm2*f(2))/(m2*(4*m2 + s + t)) + (4*ds*f(2))/((s + t)*(4*m2 + s + t)) + (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,123) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(182,181) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(182,182) = (dt*(4*m2 + s))/(t*(4*m2 + s + t)) - (dm2*(8*m2 + s + t))/(m2*(4*m2 + s + t)) - (ds*(4*m2 + 2*s + t))/(s*(4*m2 + s + t));
A(182,183) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(183,9) = -((ds*(s + 2*t))/(s*(s + t))) + (dt*(s + 2*t))/(t*(s + t));
A(183,11) = (-5*dm2)/(m2*r4) + (ds*(10*s - t))/(r4*s*(s + t)) + (dt*(-5*s + 6*t))/(r4*t*(s + t));
A(183,12) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(183,19) = dm2/m2 - (3*dt)/(s + t) - (ds*(s - 2*t))/(s*(s + t));
A(183,32) = (-4*ds*(s + 2*t))/(s*(s + t)) + (4*dt*(s + 2*t))/(t*(s + t));
A(183,33) = (-4*dm2)/m2 + (8*ds)/(s + t) - (4*dt*(s - t))/(t*(s + t));
A(183,73) = -((dm2*(m2 - 3*t)*f(11))/(m2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (dt*(m2 + 2*s + 5*t)*f(11))/((s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(t*(-s + 2*t) + m2*(s + 2*t))*f(11))/(s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(183,75) = -(dm2/m2) - dt/(s + t) + (ds*(s + 2*t))/(s*(s + t));
A(183,93) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(183,95) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(183,99) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(183,103) = (6*ds)/(s + t) - (6*dt*s)/(t*(s + t));
A(183,104) = (-4*ds)/(s + t) + (4*dt*s)/(t*(s + t));
A(183,123) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(183,129) = (4*dt)/(s + t) - (4*ds*t)/(s*(s + t));
A(183,181) = -((dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t)))) + (4*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(183,182) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(183,183) = (-2*dm2)/m2 + (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(184,7) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,16) = (4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,31) = (-8*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (8*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (32*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,32) = (-4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,38) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,77) = (4*dm2*f(1))/(4*pow(m2,2) - m2*t) - (4*dt*f(1))/(4*m2*t - pow(t,2));
A(184,91) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(184,94) = (-4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,98) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(184,109) = (-12*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (12*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (48*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,110) = (8*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (8*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (32*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,111) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(184,122) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,131) = (-8*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (8*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (32*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(184,184) = (2*dm2*(2*m2*pow(t,2) + s*pow(t,2) - 16*pow(m2,2)*(s + t)))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (ds*(-2*s*t*(s + 2*t) + 4*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dt*(4*m2*s*pow(t,2) + pow(s,2)*pow(t,2) - 8*pow(m2,2)*(2*pow(s,2) + 3*s*t + pow(t,2))))/(t*(-4*m2 + t)*(s + t)*(-(s*t) + 4*m2*(s + t)));
A(184,185) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(184,186) = (4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(185,9) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(185,16) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(185,17) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(185,32) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(185,35) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(185,38) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(185,76) = (2*ds*f(1)*f(12))/(t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(4*m2*s - m2*t + s*t)*f(1)*f(12))/(pow(t,2)*(-4*m2 + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dm2*(3*s*t - m2*(4*s + t))*f(1)*f(12))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(185,78) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(185,91) = -((ds*(2*s + t))/(s*(s + t))) + (dt*(2*s + t))/(t*(s + t));
A(185,98) = (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(185,110) = (-4*dm2*f(1))/(4*pow(m2,2) - m2*t) + (4*dt*f(1))/(4*m2*t - pow(t,2));
A(185,122) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(185,184) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(185,185) = (dm2*(-8*m2 + t))/(m2*(4*m2 - t)) + (dt*(-4*m2 + s + 2*t))/((4*m2 - t)*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(185,186) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(186,7) = (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(186,9) = (-5*dm2)/(m2*r4) - (ds*(6*s + 5*t))/(r4*s*(s + t)) + (dt*(11*s + 10*t))/(r4*t*(s + t));
A(186,10) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(186,16) = dm2/m2 + (2*ds)/(s + t) - (dt*(3*s + t))/(t*(s + t));
A(186,31) = (-4*ds*(s - t))/(s*(s + t)) + (4*dt*(s - t))/(t*(s + t));
A(186,32) = (-4*dm2)/m2 - (4*ds)/s + (8*dt)/t;
A(186,76) = (dm2*(m2 - 3*s)*f(12))/(m2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) - (2*ds*(m2 - t)*f(12))/((s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(m2*(s - t) + s*(3*s + t))*f(12))/(t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(186,78) = -(dm2/m2) + (2*ds)/(s + t) + (dt*(-s + t))/(t*(s + t));
A(186,91) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(186,94) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(186,98) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(186,109) = (-6*ds)/s + (6*dt)/t;
A(186,110) = (4*ds)/s - (4*dt)/t;
A(186,122) = ds/s - dt/t;
A(186,131) = (-4*ds)/(s + t) + (4*dt*s)/(t*(s + t));
A(186,184) = -((ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (4*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(186,185) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(186,186) = (-2*dm2)/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(187,7) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,19) = (-4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,31) = (8*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (32*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,33) = (4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,39) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,80) = (4*dm2*f(2))/(m2*(4*m2 + s + t)) - (4*ds*f(2))/((s + t)*(4*m2 + s + t)) - (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(187,93) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,94) = (4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,99) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,106) = (12*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (48*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (12*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,107) = (-8*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (32*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,108) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(187,123) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,133) = (8*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (32*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,187) = (2*dm2*(16*pow(m2,2)*t + 2*m2*pow(s + t,2) + s*pow(s + t,2)))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(8*pow(m2,2)*(s - t)*t + 4*m2*s*pow(s + t,2) + pow(s,2)*pow(s + t,2)))/(t*(s + t)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(8*pow(m2,2)*(s - t)*t + 2*m2*(5*s - t)*pow(s + t,2) + s*pow(s + t,2)*(3*s + 2*t)))/(s*(s + t)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,188) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(187,189) = (-4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(188,11) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,19) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,20) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,33) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,36) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,39) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,79) = (ds*(3*m2*s + 3*pow(s,2) + 7*m2*t + 5*s*t + 2*pow(t,2))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (dm2*(m2*(3*s - t) + 3*s*(s + t))*f(2)*f(13))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(s*(s + t) - m2*(5*s + t))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(188,81) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,93) = (ds*(s - t))/(s*(s + t)) + (dt*(-s + t))/(t*(s + t));
A(188,99) = (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(188,107) = (-4*dm2*f(2))/(m2*(4*m2 + s + t)) + (4*ds*f(2))/((s + t)*(4*m2 + s + t)) + (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,123) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(188,187) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(188,188) = (ds*(4*m2 + t))/(s*(4*m2 + s + t)) - (dm2*(8*m2 + s + t))/(m2*(4*m2 + s + t)) - (dt*(4*m2 + s + 2*t))/(t*(4*m2 + s + t));
A(188,189) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(189,7) = (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(189,11) = (-5*dm2)/(m2*r4) + (ds*(6*s - 5*t))/(r4*s*(s + t)) - (dt*(s - 10*t))/(r4*t*(s + t));
A(189,12) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(189,19) = dm2/m2 - (3*ds)/(s + t) + (dt*(2*s - t))/(t*(s + t));
A(189,31) = (4*ds*(2*s + t))/(s*(s + t)) - (4*dt*(2*s + t))/(t*(s + t));
A(189,33) = (-4*dm2)/m2 + (8*dt)/(s + t) + (4*ds*(s - t))/(s*(s + t));
A(189,79) = -((dm2*(m2 - 3*s)*f(13))/(m2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) - (ds*(m2 + 5*s + 2*t)*f(13))/((s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(s*(2*s - t) + m2*(2*s + t))*f(13))/(t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(189,81) = -(dm2/m2) - ds/(s + t) + (dt*(2*s + t))/(t*(s + t));
A(189,93) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(189,94) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(189,99) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(189,106) = (6*dt)/(s + t) - (6*ds*t)/(s*(s + t));
A(189,107) = (-4*dt)/(s + t) + (4*ds*t)/(s*(s + t));
A(189,123) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(189,133) = (4*ds)/(s + t) - (4*dt*s)/(t*(s + t));
A(189,187) = (dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(189,188) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(189,189) = (-2*dm2)/m2 + (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(190,11) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,16) = (4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) - (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,32) = (-4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,33) = (-8*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (8*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (8*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,38) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,83) = (4*dm2*f(1))/(4*pow(m2,2) - m2*t) - (4*dt*f(1))/(4*m2*t - pow(t,2));
A(190,91) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,96) = (-4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,98) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,103) = (-12*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (12*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (12*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,104) = (8*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (8*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) - (8*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,105) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(190,122) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,135) = (-8*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (8*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (8*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,190) = (-2*dm2*(16*pow(m2,2)*s + 2*m2*pow(t,2) - pow(t,2)*(s + t)))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*(-(pow(s,2)*t) + pow(t,3) + 2*m2*s*(2*s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(8*pow(m2,2)*s*(2*s + t) + 2*m2*pow(t,2)*(6*s + 5*t) - pow(t,2)*(pow(s,2) + 4*s*t + 3*pow(t,2))))/(t*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(190,191) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(190,192) = (4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) - (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(191,9) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,16) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,17) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,32) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,35) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(191,38) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(191,82) = (-2*ds*f(1)*f(14))/(t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2*(4*s - 3*t) + t*(s + 3*t))*f(1)*f(14))/((4*m2 - t)*pow(t,2)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dm2*(-3*t*(s + t) + m2*(4*s + 3*t))*f(1)*f(14))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(191,84) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,91) = -((ds*(2*s + t))/(s*(s + t))) + (dt*(2*s + t))/(t*(s + t));
A(191,98) = (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(191,104) = (-4*dm2*f(1))/(4*pow(m2,2) - m2*t) + (4*dt*f(1))/(4*m2*t - pow(t,2));
A(191,122) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(191,190) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(191,191) = (dm2*(-8*m2 + t))/(m2*(4*m2 - t)) + (dt*(4*m2 + s))/((4*m2 - t)*(s + t)) - (ds*t)/(s*(s + t));
A(191,192) = (2*dm2*f(1))/(4*pow(m2,2) - m2*t) - (2*dt*f(1))/(4*m2*t - pow(t,2));
A(192,9) = (-5*dm2)/(m2*r4) - (ds*(6*s + t))/(r4*s*(s + t)) + (dt*(11*s + 6*t))/(r4*t*(s + t));
A(192,10) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(192,11) = -((ds*(s + 2*t))/(s*(s + t))) + (dt*(s + 2*t))/(t*(s + t));
A(192,16) = dm2/m2 + (2*ds)/s - (3*dt)/t;
A(192,32) = (-4*dm2)/m2 - (4*ds)/(s + t) + (4*dt*(2*s + t))/(t*(s + t));
A(192,33) = (-4*ds*(s + 2*t))/(s*(s + t)) + (4*dt*(s + 2*t))/(t*(s + t));
A(192,82) = (-2*ds*(m2 - t)*f(14))/(s*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2 - 3*s - 5*t)*f(14))/(t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dm2*(m2 + 3*(s + t))*f(14))/(m2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(192,84) = -(dm2/m2) + (2*ds)/s - dt/t;
A(192,91) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(192,96) = (-2*ds)/s + (2*dt)/t;
A(192,98) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(192,103) = (-6*ds)/(s + t) + (6*dt*s)/(t*(s + t));
A(192,104) = (4*ds)/(s + t) - (4*dt*s)/(t*(s + t));
A(192,122) = ds/(s + t) - (dt*s)/(t*(s + t));
A(192,135) = (-4*ds)/s + (4*dt)/t;
A(192,190) = -((dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) + (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(192,191) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(192,192) = (-2*dm2)/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(193,142) = ds/(s + t) - (dt*s)/(t*(s + t));
A(193,193) = (2*dt*(-2*m2*s*(s + 2*t)*f(16) + f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t))*f(16)) + (ds*(s*(3*s*t*pow(s + t,2) - 64*pow(m2,2)*s*(3*s + 5*t) + 8*m2*(-2*pow(s,3) + pow(s,2)*t + 8*s*pow(t,2) + 4*pow(t,3)))*pow(f(16),2) + 4*s*(16*m2 + s)*f(8)*f(16)*f(22) - 4*(s + t)*(-4*m2*s + t*(s + t))*pow(f(22),2)))/(r2*pow(s,2)*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*pow(f(16),2)) + (dm2*((-192*pow(m2,2)*s + s*t*(s + t) - 8*m2*(pow(s,2) - 4*s*t - 4*pow(t,2)))/(4*m2*s - t*(s + t)) - (4*pow(f(22),2))/(s*pow(f(16),2))))/(m2*r2*(16*m2 + s));
A(193,195) = (2*dt*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))*f(16)) - (4*dm2*f(22))/(m2*s*(16*m2 + s)*pow(f(16),2)) + (2*ds*(s*(16*m2 + s)*f(8)*f(16) - 2*(s + t)*(-4*m2*s + t*(s + t))*f(22)))/(pow(s,2)*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*pow(f(16),2));
A(193,196) = -(ds/(pow(s,2)*(16*m2 + s)*pow(f(16),2))) + dm2/(m2*s*(16*m2 + s)*pow(f(16),2));
A(194,7) = (-5*dm2)/(m2*r4) - (3*ds*t)/(r4*s*(s + t)) + (dt*(5*s + 8*t))/(r4*t*(s + t));
A(194,8) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(194,9) = (9*dm2)/(m2*r2) - (3*ds*(s + 2*t))/(r4*s*(s + t)) - (3*dt*(5*s + 4*t))/(r4*t*(s + t));
A(194,10) = (4*dt*f(1))/(t*(-4*m2 + t)) + (4*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(194,11) = (9*dm2)/(m2*r2) + (3*dt*(3*s - 4*t))/(r4*t*(s + t)) - (3*ds*(9*s + 2*t))/(r4*s*(s + t));
A(194,12) = (4*dm2*f(2))/(m2*(4*m2 + s + t)) - (4*ds*f(2))/((s + t)*(4*m2 + s + t)) - (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(194,25) = (-2*dm2)/m2 + ds/(s + t) + (dt*(s + 2*t))/(t*(s + t));
A(194,26) = (dm2*f(3))/(m2*(4*m2 + s)) - (ds*f(3))/(4*m2*s + pow(s,2));
A(194,31) = (-3*dm2)/m2 + (ds*(2*s - t))/(s*(s + t)) + (dt*(s + 4*t))/(t*(s + t));
A(194,32) = (6*dm2)/m2 - (ds*(5*s + 2*t))/(s*(s + t)) - (dt*(s + 4*t))/(t*(s + t));
A(194,33) = (6*dm2)/m2 - (ds*(5*s + 2*t))/(s*(s + t)) - (dt*(s + 4*t))/(t*(s + t));
A(194,52) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(194,54) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(194,58) = (3*dm2)/m2 + (3*ds*t)/(s*(s + t)) - (3*dt*(s + 2*t))/(t*(s + t));
A(194,64) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(194,66) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(194,94) = ds/(s + t) - (dt*s)/(t*(s + t));
A(194,103) = (6*dm2)/m2 + (3*dt*s)/(t*(s + t)) - (3*ds*(3*s + 2*t))/(s*(s + t));
A(194,104) = (-6*dm2)/m2 - (2*dt*s)/(t*(s + t)) + (ds*(8*s + 6*t))/(s*(s + t));
A(194,105) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(194,137) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(194,142) = -((ds*f(16))/r2) + (dm2*s*f(16))/(m2*r2);
A(194,193) = (dm2*(-2*m2*s*(s + 2*t)*f(16) + f(8)*f(22)))/(m2*(4*m2*s - t*(s + t))) + (ds*(s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*f(16) - 2*t*f(8)*f(22)))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(-(s*(16*m2 + s)*t*(s + t)*f(16)) + 2*(s + 2*t)*f(8)*f(22)))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(194,194) = (-2*dm2)/m2 - (ds*(s + 2*t))/(s*(s + t)) + (dt*(s + 2*t))/(t*(s + t));
A(194,195) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(195,10) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(195,12) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(195,52) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(195,54) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(195,58) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(195,64) = (dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) - (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(195,66) = -((dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))) - (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(12*m2*s + 8*m2*t - s*t)*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(195,105) = dm2/m2 - (2*dt*(s + 2*t))/(t*(s + t)) + (ds*(s + 3*t))/(s*(s + t));
A(195,136) = (-8*dm2*f(8)*f(15))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) + (8*ds*f(8)*f(15))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) - (8*dt*(s + 2*t)*f(8)*f(15))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(195,142) = (dm2*s*f(8)*f(16))/(m2*r2*(4*m2*s - t*(s + t))) + (dt*s*f(22))/(t*(s + t)) + (ds*((s + t)*f(8)*f(16) + (8*m2*s - 2*t*(s + t))*f(22)))/(r2*(s + t)*(-4*m2*s + t*(s + t)));
A(195,193) = (dt*(s*(-64*pow(m2,2)*s + 64*m2*t*(s + t) + 3*s*t*(s + t))*f(8)*pow(f(16),2) - 8*(s + 2*t)*pow(-4*m2*s + t*(s + t),2)*f(16)*f(22) + 12*(4*m2*s - t*(s + t))*f(8)*pow(f(22),2)))/(r4*t*(s + t)*pow(-4*m2*s + t*(s + t),2)*f(16)) + (ds*(pow(s,2)*(16*m2 + s)*(64*pow(m2,2)*s - 3*s*t*(s + t) + 16*m2*(pow(s,2) - s*t - 2*pow(t,2)))*f(8)*pow(f(16),3) + 2*s*(s*pow(t,2)*pow(s + t,2)*(s + 5*t) + 256*pow(m2,3)*pow(s,2)*(3*s + 7*t) + 64*pow(m2,2)*s*(pow(s,3) - pow(s,2)*t - 14*s*pow(t,2) - 11*pow(t,3)) + 4*m2*t*(-5*pow(s,4) - 18*pow(s,3)*t + 3*pow(s,2)*pow(t,2) + 32*s*pow(t,3) + 16*pow(t,4)))*pow(f(16),2)*f(22) - 12*s*(16*m2 + s)*(4*m2*s - t*(s + t))*f(8)*f(16)*pow(f(22),2) - 8*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(22),3)))/(r4*pow(s,2)*(16*m2 + s)*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(16),2)) + (dm2*((-8*s*(s + 2*t)*f(8)*f(16))/pow(-4*m2*s + t*(s + t),2) + ((64*pow(m2,2)*s - 64*m2*t*(s + t) - 3*s*t*(s + t))*f(22))/(m2*(16*m2 + s)*(4*m2*s - t*(s + t))) + (4*pow(f(22),3))/(m2*s*(16*m2 + s)*pow(f(16),2))))/r2;
A(195,194) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(195,195) = (-2*dt*((s + 2*t)*(-2*m2*s + t*(s + t))*f(16) + 2*f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t))*f(16)) - (dm2*(s*(16*m2 + s)*(4*m2*s + t*(s + t))*pow(f(16),2) + 4*(-4*m2*s + t*(s + t))*pow(f(22),2)))/(m2*s*(16*m2 + s)*(4*m2*s - t*(s + t))*pow(f(16),2)) + (ds*(s*(16*m2 + s)*t*(4*m2*s + pow(s,2) - pow(t,2))*pow(f(16),2) - 4*s*(16*m2 + s)*f(8)*f(16)*f(22) + 4*(s + t)*(-4*m2*s + t*(s + t))*pow(f(22),2)))/(pow(s,2)*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*pow(f(16),2));
A(195,196) = (dt*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t))*f(16)) - (dm2*f(22))/(m2*s*(16*m2 + s)*pow(f(16),2)) + (ds*(s*(16*m2 + s)*f(8)*f(16) - 2*(s + t)*(-4*m2*s + t*(s + t))*f(22)))/(r2*pow(s,2)*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*pow(f(16),2));
A(196,7) = -(ds*f(16)) + (dm2*s*f(16))/m2;
A(196,9) = -27*ds*f(16) + (27*dm2*s*f(16))/m2;
A(196,10) = (4*ds*f(1)*(t*(pow(s,2) + 3*s*t + 2*pow(t,2))*f(16) - 2*f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (8*dm2*f(1)*(s*(-2*m2*(s - 2*t) + t*(s + t))*f(16) - f(8)*f(22)))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (4*dt*f(1)*(s*(16*m2 + s)*pow(t,2)*(s + t)*f(16) - 2*(4*m2*s + pow(t,2))*f(8)*f(22)))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t)));
A(196,11) = 21*ds*f(16) - (21*dm2*s*f(16))/m2;
A(196,12) = (-8*dm2*f(2)*(s*(-(t*(s + t)) + m2*(6*s + 4*t))*f(16) - f(8)*f(22)))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(2)*(pow(s + t,2)*(-12*m2*s + 8*m2*t + 3*s*t + 2*pow(t,2))*f(16) - 8*m2*f(8)*f(22)))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (4*dt*f(2)*(s*(16*m2 + s)*t*pow(s + t,2)*f(16) - 2*(4*m2*s + pow(s + t,2))*f(8)*f(22)))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(196,31) = 4*ds*f(16) - (4*dm2*s*f(16))/m2;
A(196,32) = -36*ds*f(16) + (36*dm2*s*f(16))/m2;
A(196,33) = 28*ds*f(16) - (28*dm2*s*f(16))/m2;
A(196,52) = (-8*dm2*f(2)*(s*(-(t*(s + t)) + m2*(6*s + 4*t))*f(16) - f(8)*f(22)))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(2)*(pow(s + t,2)*(-12*m2*s + 8*m2*t + 3*s*t + 2*pow(t,2))*f(16) - 8*m2*f(8)*f(22)))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (4*dt*f(2)*(s*(16*m2 + s)*t*pow(s + t,2)*f(16) - 2*(4*m2*s + pow(s + t,2))*f(8)*f(22)))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(196,53) = -12*ds*f(16) + (12*dm2*s*f(16))/m2;
A(196,54) = (4*ds*f(1)*(t*(pow(s,2) + 3*s*t + 2*pow(t,2))*f(16) - 2*f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (8*dm2*f(1)*(s*(-2*m2*(s - 2*t) + t*(s + t))*f(16) - f(8)*f(22)))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (4*dt*f(1)*(s*(16*m2 + s)*pow(t,2)*(s + t)*f(16) - 2*(4*m2*s + pow(t,2))*f(8)*f(22)))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t)));
A(196,55) = 12*ds*f(16) - (12*dm2*s*f(16))/m2;
A(196,58) = (8*dm2*(-2*m2*s*(s + 2*t)*f(16) + f(8)*f(22)))/(m2*(4*m2*s - t*(s + t))) + (4*ds*(s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*f(16) - 2*t*f(8)*f(22)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(-4*s*(16*m2 + s)*t*(s + t)*f(16) + 8*(s + 2*t)*f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(196,63) = 48*ds*f(16) - (48*dm2*s*f(16))/m2;
A(196,64) = (2*dm2*f(7)*((s + t)*(-3*s*t*(s + t) + 4*m2*(4*pow(s,2) + s*t - 2*pow(t,2)))*f(16) + 2*(4*m2 - s - t)*f(8)*f(22)))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) + (2*dt*f(7)*(s*(16*m2 + s)*t*(s + t)*(-4*m2 + s + t)*f(16) - 2*(4*m2*(s - 2*t) + s*(s + t))*f(8)*f(22)))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (2*ds*f(7)*((s + t)*(-64*pow(m2,2)*s*t + s*t*(4*pow(s,2) + 7*s*t + 3*pow(t,2)) - 4*m2*(4*pow(s,3) + 2*pow(s,2)*t - 5*s*pow(t,2) - 2*pow(t,3)))*f(16) + 2*(t*(s + t) + m2*(-8*s + 4*t))*f(8)*f(22)))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(196,65) = -48*ds*f(16) + (48*dm2*s*f(16))/m2;
A(196,66) = (2*dm2*f(6)*(t*(3*s*t*(s + t) - 4*m2*(pow(s,2) - 5*s*t - 2*pow(t,2)))*f(16) - 2*(4*m2 + t)*f(8)*f(22)))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (2*ds*f(6)*(-(t*(s + t)*(-64*pow(m2,2)*s + s*t*(2*s + 3*t) + m2*(-8*pow(s,2) + 4*s*t + 8*pow(t,2)))*f(16)) - 2*(4*m2 - t)*(2*s + t)*f(8)*f(22)))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) - (2*dt*f(6)*(s*(16*m2 + s)*t*(4*m2 + t)*(s + t)*f(16) + 2*(s*t - 4*m2*(3*s + 2*t))*f(8)*f(22)))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(196,94) = 4*ds*f(16) - (4*dm2*s*f(16))/m2;
A(196,103) = -12*ds*f(16) + (12*dm2*s*f(16))/m2;
A(196,104) = 8*ds*f(16) - (8*dm2*s*f(16))/m2;
A(196,105) = (4*dm2*f(22))/m2 + (2*dt*((s*(16*m2 + s)*f(8)*f(16))/(-4*m2*s + t*(s + t)) - 4*(s + 2*t)*f(22)))/(t*(s + t)) + (2*ds*(((16*m2 + s)*f(8)*f(16))/(4*m2*s - t*(s + t)) + (2 + (6*t)/s)*f(22)))/(s + t);
A(196,136) = (16*dm2*f(15)*(t*(pow(s,2) + 3*s*t + 2*pow(t,2))*f(16) - 2*f(8)*f(22)))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) + (16*ds*f(15)*((s + t)*(-16*m2*s + t*(3*s + 2*t))*f(16) + 2*f(8)*f(22)))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (16*dt*f(15)*(s*(16*m2 + s)*t*(s + t)*f(16) - 2*(s + 2*t)*f(8)*f(22)))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(196,137) = -8*ds*f(16) + (8*dm2*s*f(16))/m2;
A(196,142) = (2*dm2*s*f(16)*(-2*m2*s*(s + 2*t)*f(16) + f(8)*f(22)))/(m2*(4*m2*s - t*(s + t))) - (dt*s*(s*(16*m2 + s)*t*(s + t)*pow(f(16),2) + 4*(4*m2*s - t*(s + t))*pow(f(22),2)))/(r2*t*(s + t)*(-4*m2*s + t*(s + t))) + (ds*(-(pow(s,2)*(8*m2 - t)*(s + t)*pow(f(16),2)) + 4*(s + t)*f(8)*f(16)*f(22) + 4*(4*m2*s - t*(s + t))*pow(f(22),2)))/(r2*(s + t)*(-4*m2*s + t*(s + t)));
A(196,143) = ds/(s + t) - (dt*s)/(t*(s + t));
A(196,193) = (-2*dt*(4*m2*pow(s,2)*(16*m2 + s)*t*(pow(s,2) + 3*s*t + 2*pow(t,2))*pow(f(16),3) - s*(-64*pow(m2,2)*s + 64*m2*t*(s + t) + 3*s*t*(s + t))*f(8)*pow(f(16),2)*f(22) + 4*(s + 2*t)*pow(-4*m2*s + t*(s + t),2)*f(16)*pow(f(22),2) + 4*(-4*m2*s + t*(s + t))*f(8)*pow(f(22),3)))/(t*(s + t)*pow(-4*m2*s + t*(s + t),2)*f(16)) + (dm2*(pow(s,3)*(4096*pow(m2,4)*s + s*pow(t,2)*pow(s + t,2) + 2048*pow(m2,3)*pow(s + 2*t,2) + 128*pow(m2,2)*s*(pow(s,2) + 5*s*t + 5*pow(t,2)))*pow(f(16),4) - 128*m2*pow(s,2)*(16*m2 + s)*(s + 2*t)*f(8)*pow(f(16),3)*f(22) + 8*s*(256*pow(m2,3)*pow(s,2) - 320*pow(m2,2)*s*t*(s + t) + 3*s*pow(t,2)*pow(s + t,2) + 4*m2*t*(-3*pow(s,3) + 13*pow(s,2)*t + 32*s*pow(t,2) + 16*pow(t,3)))*pow(f(16),2)*pow(f(22),2) + 16*pow(-4*m2*s + t*(s + t),2)*pow(f(22),4)))/(m2*r4*s*(16*m2 + s)*pow(-4*m2*s + t*(s + t),2)*pow(f(16),2)) - (ds*(pow(s,3)*(s + t)*(4096*pow(m2,4)*s + s*pow(t,2)*pow(s + t,2) - 32*m2*pow(s,2)*t*(s + 2*t) + 128*pow(m2,2)*s*(pow(s,2) - 3*s*t - 11*pow(t,2)) + 2048*pow(m2,3)*(pow(s,2) - 4*pow(t,2)))*pow(f(16),4) - 8*pow(s,2)*(16*m2 + s)*(64*pow(m2,2)*s - 3*s*t*(s + t) + 16*m2*(pow(s,2) - s*t - 2*pow(t,2)))*f(8)*pow(f(16),3)*f(22) - 8*s*(s*pow(t,2)*pow(s + t,2)*(s + 5*t) + 256*pow(m2,3)*pow(s,2)*(3*s + 7*t) + 64*pow(m2,2)*s*(pow(s,3) - pow(s,2)*t - 14*s*pow(t,2) - 11*pow(t,3)) + 4*m2*t*(-5*pow(s,4) - 18*pow(s,3)*t + 3*pow(s,2)*pow(t,2) + 32*s*pow(t,3) + 16*pow(t,4)))*pow(f(16),2)*pow(f(22),2) + 32*s*(16*m2 + s)*(4*m2*s - t*(s + t))*f(8)*f(16)*pow(f(22),3) + 16*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(22),4)))/(r4*pow(s,2)*(16*m2 + s)*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(16),2));
A(196,194) = (8*dm2*(2*m2*s*(s + 2*t)*f(16) - f(8)*f(22)))/(m2*(4*m2*s - t*(s + t))) + (ds*(-4*s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*f(16) + 8*t*f(8)*f(22)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(s*(16*m2 + s)*t*(s + t)*f(16) - 2*(s + 2*t)*f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(196,195) = (dt*(s*(-64*pow(m2,2)*s + 64*m2*t*(s + t) + 3*s*t*(s + t))*f(8)*pow(f(16),2) - 8*(s + 2*t)*pow(-4*m2*s + t*(s + t),2)*f(16)*f(22) + 12*(4*m2*s - t*(s + t))*f(8)*pow(f(22),2)))/(t*(s + t)*pow(-4*m2*s + t*(s + t),2)*f(16)) + (ds*(pow(s,2)*(16*m2 + s)*(64*pow(m2,2)*s - 3*s*t*(s + t) + 16*m2*(pow(s,2) - s*t - 2*pow(t,2)))*f(8)*pow(f(16),3) + 2*s*(s*pow(t,2)*pow(s + t,2)*(s + 5*t) + 256*pow(m2,3)*pow(s,2)*(3*s + 7*t) + 64*pow(m2,2)*s*(pow(s,3) - pow(s,2)*t - 14*s*pow(t,2) - 11*pow(t,3)) + 4*m2*t*(-5*pow(s,4) - 18*pow(s,3)*t + 3*pow(s,2)*pow(t,2) + 32*s*pow(t,3) + 16*pow(t,4)))*pow(f(16),2)*f(22) - 12*s*(16*m2 + s)*(4*m2*s - t*(s + t))*f(8)*f(16)*pow(f(22),2) - 8*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(22),3)))/(pow(s,2)*(16*m2 + s)*(s + t)*pow(-4*m2*s + t*(s + t),2)*pow(f(16),2)) + 2*dm2*((-8*s*(s + 2*t)*f(8)*f(16))/pow(-4*m2*s + t*(s + t),2) + ((64*pow(m2,2)*s - 64*m2*t*(s + t) - 3*s*t*(s + t))*f(22))/(m2*(16*m2 + s)*(4*m2*s - t*(s + t))) + (4*pow(f(22),3))/(m2*s*(16*m2 + s)*pow(f(16),2)));
A(196,196) = (2*dt*(-2*m2*s*(s + 2*t)*f(16) + f(8)*f(22)))/(t*(s + t)*(-4*m2*s + t*(s + t))*f(16)) + (ds*(s*(3*s*t*pow(s + t,2) - 64*pow(m2,2)*s*(3*s + 5*t) + 8*m2*(-2*pow(s,3) + pow(s,2)*t + 8*s*pow(t,2) + 4*pow(t,3)))*pow(f(16),2) + 4*s*(16*m2 + s)*f(8)*f(16)*f(22) - 4*(s + t)*(-4*m2*s + t*(s + t))*pow(f(22),2)))/(r2*pow(s,2)*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*pow(f(16),2)) + (dm2*((-192*pow(m2,2)*s + s*t*(s + t) - 8*m2*(pow(s,2) - 4*s*t - 4*pow(t,2)))/(4*m2*s - t*(s + t)) - (4*pow(f(22),2))/(s*pow(f(16),2))))/(m2*r2*(16*m2 + s));
A(197,144) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(197,197) = (-2*ds*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)*f(18)) - (dt*(t*(3*s*t*pow(s + t,2) - 64*pow(m2,2)*t*(5*s + 3*t) + 8*m2*(4*pow(s,3) + 8*pow(s,2)*t + s*pow(t,2) - 2*pow(t,3)))*pow(f(18),2) - 4*t*(16*m2 + t)*f(7)*f(18)*f(24) - 4*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(24),2)))/(r2*pow(t,2)*(16*m2 + t)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(18),2)) + (dm2*(-((-192*pow(m2,2)*t + s*t*(s + t) + 8*m2*(4*pow(s,2) + 4*s*t - pow(t,2)))/(pow(s,2) - 4*m2*t + s*t)) - (4*pow(f(24),2))/(t*pow(f(18),2))))/(m2*r2*(16*m2 + t));
A(197,199) = (-2*ds*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)*f(18)) - (4*dm2*f(24))/(m2*t*(16*m2 + t)*pow(f(18),2)) + (2*dt*((t*f(7)*f(18))/((s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*f(24))/(16*m2 + t)))/(pow(t,2)*pow(f(18),2));
A(197,200) = -(dt/(pow(t,2)*(16*m2 + t)*pow(f(18),2))) + dm2/(m2*t*(16*m2 + t)*pow(f(18),2));
A(198,7) = (9*dm2)/(m2*r2) + (3*dt*(-2*s + t))/(r4*t*(s + t)) - (3*ds*(4*s + 7*t))/(r4*s*(s + t));
A(198,8) = (4*ds*f(0))/(s*(-4*m2 + s)) + (4*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(198,9) = (-5*dm2)/(m2*r4) + (dt*(-3*s + 2*t))/(r4*t*(s + t)) + (ds*(8*s + 3*t))/(r4*s*(s + t));
A(198,10) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(198,11) = (9*dm2)/(m2*r2) + (3*ds*(-4*s + t))/(r4*s*(s + t)) - (3*dt*(2*s + 7*t))/(r4*t*(s + t));
A(198,12) = (4*dm2*f(2))/(m2*(4*m2 + s + t)) - (4*ds*f(2))/((s + t)*(4*m2 + s + t)) - (4*dt*f(2))/((s + t)*(4*m2 + s + t));
A(198,27) = (-2*dm2)/m2 + dt/(s + t) + (ds*(2*s + t))/(s*(s + t));
A(198,28) = (dm2*f(4))/(m2*(4*m2 + t)) - (dt*f(4))/(4*m2*t + pow(t,2));
A(198,31) = (6*dm2)/m2 - (dt*(2*s + 3*t))/(t*(s + t)) - (ds*(4*s + 3*t))/(s*(s + t));
A(198,32) = (-3*dm2)/m2 - (dt*s)/(t*(s + t)) + (ds*(4*s + 3*t))/(s*(s + t));
A(198,33) = (6*dm2)/m2 - (dt*(2*s + 3*t))/(t*(s + t)) - (ds*(4*s + 3*t))/(s*(s + t));
A(198,48) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(198,50) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(198,59) = (3*dm2)/m2 + (3*dt*s)/(t*(s + t)) - (3*ds*(2*s + t))/(s*(s + t));
A(198,62) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(198,66) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(198,95) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(198,106) = (6*dm2)/m2 - (3*ds*t)/(s*(s + t)) - (3*dt*(2*s + t))/(t*(s + t));
A(198,107) = (-6*dm2)/m2 + (2*ds*t)/(s*(s + t)) + (dt*(6*s + 4*t))/(t*(s + t));
A(198,108) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(198,139) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(198,144) = -((dt*f(18))/r2) + (dm2*t*f(18))/(m2*r2);
A(198,197) = -((dm2*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*f(18) + 2*s*f(7)*f(24)))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(s*t*(16*m2 + t)*(s + t)*f(18) + 2*(2*s + t)*f(7)*f(24)))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(198,198) = (-2*dm2)/m2 + (ds*(2*s + t))/(s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(198,199) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,8) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,12) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,48) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,50) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,59) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,62) = (dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) - (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(199,66) = -((dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))) + (ds*(8*m2*s + 12*m2*t - s*t)*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t)));
A(199,108) = dm2/m2 - (2*ds*(2*s + t))/(s*(s + t)) + (dt*(3*s + t))/(t*(s + t));
A(199,138) = (8*dt*f(7)*f(15))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) + (8*dm2*f(7)*f(15))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*ds*(2*s + t)*f(7)*f(15))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(199,144) = -((dm2*t*f(7)*f(18))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (ds*t*f(24))/(s*(s + t)) + dt*((f(7)*f(18))/(r2*(pow(s,2) - 4*m2*t + s*t)) + f(24)/(s + t));
A(199,197) = -((ds*(t*(-64*pow(m2,2)*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*f(7)*pow(f(18),2) + 8*(2*s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18)*f(24) - 12*(pow(s,2) - 4*m2*t + s*t)*f(7)*pow(f(24),2)))/(r4*s*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18))) + (dt*(-(pow(t,2)*(16*m2 + t)*(64*pow(m2,2)*t - 3*s*t*(s + t) - 16*m2*(2*pow(s,2) + s*t - pow(t,2)))*f(7)*pow(f(18),3)) + 2*t*(pow(s,2)*t*pow(s + t,2)*(5*s + t) + 256*pow(m2,3)*pow(t,2)*(7*s + 3*t) + 64*pow(m2,2)*t*(-11*pow(s,3) - 14*pow(s,2)*t - s*pow(t,2) + pow(t,3)) + 4*m2*s*(16*pow(s,4) + 32*pow(s,3)*t + 3*pow(s,2)*pow(t,2) - 18*s*pow(t,3) - 5*pow(t,4)))*pow(f(18),2)*f(24) + 12*t*(16*m2 + t)*(-pow(s,2) + 4*m2*t - s*t)*f(7)*f(18)*pow(f(24),2) - 8*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(24),3)))/(r4*pow(t,2)*(16*m2 + t)*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(18),2)) + (dm2*((8*t*(2*s + t)*f(7)*f(18))/pow(pow(s,2) - 4*m2*t + s*t,2) - ((64*pow(m2,2)*t - 64*m2*s*(s + t) - 3*s*t*(s + t))*f(24))/(m2*(16*m2 + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*pow(f(24),3))/(m2*t*(16*m2 + t)*pow(f(18),2))))/r2;
A(199,198) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(199,199) = (ds*(-2*(2*s + t)*(pow(s,2) - 2*m2*t + s*t)*f(18) + 4*f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)*f(18)) - (dt*(s*t*(16*m2 + t)*(-pow(s,2) + t*(4*m2 + t))*pow(f(18),2) + 4*t*(16*m2 + t)*f(7)*f(18)*f(24) + 4*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(24),2)))/(pow(t,2)*(16*m2 + t)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(18),2)) + (dm2*((pow(s,2) + 4*m2*t + s*t)/(pow(s,2) - 4*m2*t + s*t) + (4*pow(f(24),2))/(t*(16*m2 + t)*pow(f(18),2))))/m2;
A(199,200) = -((ds*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)*f(18))) - (dm2*f(24))/(m2*t*(16*m2 + t)*pow(f(18),2)) + (dt*((t*f(7)*f(18))/((s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*f(24))/(16*m2 + t)))/(r2*pow(t,2)*pow(f(18),2));
A(200,7) = 21*dt*f(18) - (21*dm2*t*f(18))/m2;
A(200,8) = (-8*dm2*f(0)*(t*(m2*(4*s - 2*t) + s*(s + t))*f(18) + f(7)*f(24)))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*(s*(2*pow(s,2) + 3*s*t + pow(t,2))*f(18) + 2*f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*f(0)*(pow(s,2)*t*(16*m2 + t)*(s + t)*f(18) + 2*(pow(s,2) + 4*m2*t)*f(7)*f(24)))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,9) = -(dt*f(18)) + (dm2*t*f(18))/m2;
A(200,11) = -27*dt*f(18) + (27*dm2*t*f(18))/m2;
A(200,12) = (-8*dm2*f(2)*(t*(-(s*(s + t)) + m2*(4*s + 6*t))*f(18) + f(7)*f(24)))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(2)*(pow(s + t,2)*(8*m2*s + 2*pow(s,2) - 12*m2*t + 3*s*t)*f(18) + 8*m2*f(7)*f(24)))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*f(2)*(s*t*(16*m2 + t)*pow(s + t,2)*f(18) + 2*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(7)*f(24)))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,31) = 28*dt*f(18) - (28*dm2*t*f(18))/m2;
A(200,32) = 4*dt*f(18) - (4*dm2*t*f(18))/m2;
A(200,33) = -36*dt*f(18) + (36*dm2*t*f(18))/m2;
A(200,48) = (-8*dm2*f(0)*(t*(m2*(4*s - 2*t) + s*(s + t))*f(18) + f(7)*f(24)))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*(s*(2*pow(s,2) + 3*s*t + pow(t,2))*f(18) + 2*f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*f(0)*(pow(s,2)*t*(16*m2 + t)*(s + t)*f(18) + 2*(pow(s,2) + 4*m2*t)*f(7)*f(24)))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,49) = -12*dt*f(18) + (12*dm2*t*f(18))/m2;
A(200,50) = (-8*dm2*f(2)*(t*(-(s*(s + t)) + m2*(4*s + 6*t))*f(18) + f(7)*f(24)))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(2)*(pow(s + t,2)*(8*m2*s + 2*pow(s,2) - 12*m2*t + 3*s*t)*f(18) + 8*m2*f(7)*f(24)))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*f(2)*(s*t*(16*m2 + t)*pow(s + t,2)*f(18) + 2*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(7)*f(24)))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,51) = 12*dt*f(18) - (12*dm2*t*f(18))/m2;
A(200,59) = (-8*dm2*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*f(18) + 2*s*f(7)*f(24)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(s*t*(16*m2 + t)*(s + t)*f(18) + 2*(2*s + t)*f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,61) = -48*dt*f(18) + (48*dm2*t*f(18))/m2;
A(200,62) = (2*dm2*f(8)*((s + t)*(3*s*t*(s + t) + 4*m2*(2*pow(s,2) - s*t - 4*pow(t,2)))*f(18) + 2*(4*m2 - s - t)*f(7)*f(24)))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) + (2*dt*f(8)*((s + t)*(-64*pow(m2,2)*s*t + s*t*(3*pow(s,2) + 7*s*t + 4*pow(t,2)) + 4*m2*(2*pow(s,3) + 5*pow(s,2)*t - 2*s*pow(t,2) - 4*pow(t,3)))*f(18) - 2*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(24)))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (2*ds*f(8)*(s*t*(16*m2 + t)*(s + t)*(-4*m2 + s + t)*f(18) + 2*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(24)))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(200,65) = 48*dt*f(18) - (48*dm2*t*f(18))/m2;
A(200,66) = (2*dm2*f(6)*(s*(3*s*t*(s + t) + 4*m2*(2*pow(s,2) + 5*s*t - pow(t,2)))*f(18) + 2*(4*m2 + s)*f(7)*f(24)))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (2*dt*f(6)*(s*(s + t)*(-64*pow(m2,2)*t + s*t*(3*s + 2*t) + 4*m2*(2*pow(s,2) + s*t - 2*pow(t,2)))*f(18) - 2*(4*m2 - s)*(s + 2*t)*f(7)*f(24)))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (2*ds*f(6)*(s*(4*m2 + s)*t*(16*m2 + t)*(s + t)*f(18) + 2*(8*m2*s + 12*m2*t - s*t)*f(7)*f(24)))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(200,95) = 4*dt*f(18) - (4*dm2*t*f(18))/m2;
A(200,106) = -12*dt*f(18) + (12*dm2*t*f(18))/m2;
A(200,107) = 8*dt*f(18) - (8*dm2*t*f(18))/m2;
A(200,108) = (4*dm2*f(24))/m2 + (2*dt*(((16*m2 + t)*f(7)*f(18))/(pow(s,2) - 4*m2*t + s*t) + (2 + (6*s)/t)*f(24)))/(s + t) + (2*ds*(-((t*(16*m2 + t)*f(7)*f(18))/(pow(s,2) - 4*m2*t + s*t)) - 4*(2*s + t)*f(24)))/(s*(s + t));
A(200,138) = (16*dt*f(15)*(-((s + t)*(2*pow(s,2) - 16*m2*t + 3*s*t)*f(18)) + 2*f(7)*f(24)))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) + (16*dm2*f(15)*(s*(2*pow(s,2) + 3*s*t + pow(t,2))*f(18) + 2*f(7)*f(24)))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (16*ds*f(15)*(s*t*(16*m2 + t)*(s + t)*f(18) + 2*(2*s + t)*f(7)*f(24)))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(200,139) = -8*dt*f(18) + (8*dm2*t*f(18))/m2;
A(200,144) = (-2*dm2*t*f(18)*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*(-(((-8*m2 + s)*pow(t,2)*pow(f(18),2))/(pow(s,2) - 4*m2*t + s*t)) + (4*f(7)*f(18)*f(24))/(pow(s,2) - 4*m2*t + s*t) + (4*pow(f(24),2))/(s + t)))/r2 + (ds*t*((t*(16*m2 + t)*pow(f(18),2))/(pow(s,2) - 4*m2*t + s*t) - (4*pow(f(24),2))/(s*(s + t))))/r2;
A(200,145) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(200,197) = (-2*ds*(4*m2*s*pow(t,2)*(16*m2 + t)*(2*pow(s,2) + 3*s*t + pow(t,2))*pow(f(18),3) + t*(-64*pow(m2,2)*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*f(7)*pow(f(18),2)*f(24) + 4*(2*s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18)*pow(f(24),2) - 4*(pow(s,2) - 4*m2*t + s*t)*f(7)*pow(f(24),3)))/(s*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18)) + (dm2*(pow(t,3)*(4096*pow(m2,4)*t + pow(s,2)*t*pow(s + t,2) + 2048*pow(m2,3)*pow(2*s + t,2) + 128*pow(m2,2)*t*(5*pow(s,2) + 5*s*t + pow(t,2)))*pow(f(18),4) + 128*m2*pow(t,2)*(16*m2 + t)*(2*s + t)*f(7)*pow(f(18),3)*f(24) + 8*t*(256*pow(m2,3)*pow(t,2) - 320*pow(m2,2)*s*t*(s + t) + 3*pow(s,2)*t*pow(s + t,2) + 4*m2*s*(16*pow(s,3) + 32*pow(s,2)*t + 13*s*pow(t,2) - 3*pow(t,3)))*pow(f(18),2)*pow(f(24),2) + 16*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(24),4)))/(m2*r4*t*(16*m2 + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(18),2)) + (dt*(-(pow(t,3)*(s + t)*(4096*pow(m2,4)*t + pow(s,2)*t*pow(s + t,2) - 32*m2*s*pow(t,2)*(2*s + t) - 2048*pow(m2,3)*(4*pow(s,2) - pow(t,2)) + 128*pow(m2,2)*t*(-11*pow(s,2) - 3*s*t + pow(t,2)))*pow(f(18),4)) - 8*pow(t,2)*(16*m2 + t)*(64*pow(m2,2)*t - 3*s*t*(s + t) - 16*m2*(2*pow(s,2) + s*t - pow(t,2)))*f(7)*pow(f(18),3)*f(24) + 8*t*(pow(s,2)*t*pow(s + t,2)*(5*s + t) + 256*pow(m2,3)*pow(t,2)*(7*s + 3*t) + 64*pow(m2,2)*t*(-11*pow(s,3) - 14*pow(s,2)*t - s*pow(t,2) + pow(t,3)) + 4*m2*s*(16*pow(s,4) + 32*pow(s,3)*t + 3*pow(s,2)*pow(t,2) - 18*s*pow(t,3) - 5*pow(t,4)))*pow(f(18),2)*pow(f(24),2) + 32*t*(16*m2 + t)*(-pow(s,2) + 4*m2*t - s*t)*f(7)*f(18)*pow(f(24),3) - 16*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(24),4)))/(r4*pow(t,2)*(16*m2 + t)*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(18),2));
A(200,198) = (8*dm2*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*f(18) + 2*s*f(7)*f(24)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(s*t*(16*m2 + t)*(s + t)*f(18) + 2*(2*s + t)*f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(200,199) = -((ds*(t*(-64*pow(m2,2)*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*f(7)*pow(f(18),2) + 8*(2*s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18)*f(24) - 12*(pow(s,2) - 4*m2*t + s*t)*f(7)*pow(f(24),2)))/(s*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*f(18))) + (dt*(-(pow(t,2)*(16*m2 + t)*(64*pow(m2,2)*t - 3*s*t*(s + t) - 16*m2*(2*pow(s,2) + s*t - pow(t,2)))*f(7)*pow(f(18),3)) + 2*t*(pow(s,2)*t*pow(s + t,2)*(5*s + t) + 256*pow(m2,3)*pow(t,2)*(7*s + 3*t) + 64*pow(m2,2)*t*(-11*pow(s,3) - 14*pow(s,2)*t - s*pow(t,2) + pow(t,3)) + 4*m2*s*(16*pow(s,4) + 32*pow(s,3)*t + 3*pow(s,2)*pow(t,2) - 18*s*pow(t,3) - 5*pow(t,4)))*pow(f(18),2)*f(24) + 12*t*(16*m2 + t)*(-pow(s,2) + 4*m2*t - s*t)*f(7)*f(18)*pow(f(24),2) - 8*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(24),3)))/(pow(t,2)*(16*m2 + t)*(s + t)*pow(pow(s,2) - 4*m2*t + s*t,2)*pow(f(18),2)) + 2*dm2*((8*t*(2*s + t)*f(7)*f(18))/pow(pow(s,2) - 4*m2*t + s*t,2) - ((64*pow(m2,2)*t - 64*m2*s*(s + t) - 3*s*t*(s + t))*f(24))/(m2*(16*m2 + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*pow(f(24),3))/(m2*t*(16*m2 + t)*pow(f(18),2)));
A(200,200) = (-2*ds*(2*m2*t*(2*s + t)*f(18) + f(7)*f(24)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)*f(18)) - (dt*(t*(3*s*t*pow(s + t,2) - 64*pow(m2,2)*t*(5*s + 3*t) + 8*m2*(4*pow(s,3) + 8*pow(s,2)*t + s*pow(t,2) - 2*pow(t,3)))*pow(f(18),2) - 4*t*(16*m2 + t)*f(7)*f(18)*f(24) - 4*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(24),2)))/(r2*pow(t,2)*(16*m2 + t)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*pow(f(18),2)) + (dm2*(-((-192*pow(m2,2)*t + s*t*(s + t) + 8*m2*(4*pow(s,2) + 4*s*t - pow(t,2)))/(pow(s,2) - 4*m2*t + s*t)) - (4*pow(f(24),2))/(t*pow(f(18),2))))/(m2*r2*(16*m2 + t));
A(201,146) = -(ds/s) + dt/t;
A(201,201) = -((ds*((s + t)*(3*pow(s,2)*t*(s + t) + 64*pow(m2,2)*(3*pow(s,2) + s*t - 2*pow(t,2)) - 8*m2*(2*pow(s,3) + 7*pow(s,2)*t - pow(t,3)))*pow(f(17),2) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) + 4*s*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*s*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2))) + (dt*(-((s + t)*(3*s*pow(t,2)*(s + t) - 64*pow(m2,2)*(2*pow(s,2) - s*t - 3*pow(t,2)) + 8*m2*(pow(s,3) - 7*s*pow(t,2) - 2*pow(t,3)))*pow(f(17),2)) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) - 4*t*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*t*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) - (dm2*((192*pow(m2,2)*(s + t) + s*t*(s + t) - 8*m2*(pow(s,2) + 6*s*t + pow(t,2)))/(s*t - 4*m2*(s + t)) + (4*pow(f(23),2))/((s + t)*pow(f(17),2))))/(m2*r2*(-16*m2 + s + t));
A(201,203) = (-4*dm2*f(23))/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2)) + (ds*(-2*(16*m2 - s - t)*(s + t)*f(6)*f(17) + 4*s*(s*t - 4*m2*(s + t))*f(23)))/(s*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) + (dt*(2*(16*m2 - s - t)*(s + t)*f(6)*f(17) - 4*t*(-(s*t) + 4*m2*(s + t))*f(23)))/(t*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2));
A(201,204) = -(ds/(pow(s + t,2)*(-16*m2 + s + t)*pow(f(17),2))) - dt/(pow(s + t,2)*(-16*m2 + s + t)*pow(f(17),2)) + dm2/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2));
A(202,7) = (9*dm2)/(m2*r2) + (3*dt*(s - t))/(r4*t*(s + t)) - (3*ds*(7*s + 5*t))/(r4*s*(s + t));
A(202,8) = (4*dm2*f(0))/(4*pow(m2,2) - m2*s) - (4*ds*f(0))/(4*m2*s - pow(s,2));
A(202,9) = (9*dm2)/(m2*r2) + (3*ds*(s + 3*t))/(r4*s*(s + t)) - (3*dt*(7*s + 9*t))/(r4*t*(s + t));
A(202,10) = (4*dt*f(1))/(t*(-4*m2 + t)) + (4*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(202,11) = (-5*dm2)/(m2*r4) + (3*dt*s)/(r4*t*(s + t)) + (ds*(2*s + 5*t))/(r4*s*(s + t));
A(202,12) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(202,29) = (-2*dm2)/m2 + ds/s + dt/t;
A(202,30) = -((dm2*f(5))/(m2*(-4*m2 + s + t))) + (ds*f(5))/((s + t)*(-4*m2 + s + t)) + (dt*f(5))/((s + t)*(-4*m2 + s + t));
A(202,31) = (6*dm2)/m2 - (ds*(3*s + t))/(s*(s + t)) - (dt*(3*s + 5*t))/(t*(s + t));
A(202,32) = (6*dm2)/m2 - (ds*(3*s + t))/(s*(s + t)) - (dt*(3*s + 5*t))/(t*(s + t));
A(202,33) = (-3*dm2)/m2 + (dt*(3*s + 2*t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(202,46) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(202,56) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(202,60) = (3*dm2)/m2 - (3*dt*s)/(t*(s + t)) - (3*ds*t)/(s*(s + t));
A(202,62) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(202,64) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(202,96) = -(ds/s) + dt/t;
A(202,109) = (6*dm2)/m2 - (3*ds*(s - t))/(s*(s + t)) - (3*dt*(s + 3*t))/(t*(s + t));
A(202,110) = (-6*dm2)/m2 + (ds*(4*s - 2*t))/(s*(s + t)) + (2*dt*(s + 4*t))/(t*(s + t));
A(202,111) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(202,141) = (2*ds)/s - (2*dt)/t;
A(202,146) = (ds*f(17))/r2 + (dt*f(17))/r2 - (dm2*(s + t)*f(17))/(m2*r2);
A(202,201) = -((dm2*(2*m2*(pow(s,2) - pow(t,2))*f(17) + f(6)*f(23)))/(m2*(-(s*t) + 4*m2*(s + t)))) - (dt*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*f(17) + 2*s*f(6)*f(23)))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*(s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*f(17) - 2*t*f(6)*f(23)))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(202,202) = (-2*dm2)/m2 + (dt*(s - t))/(t*(s + t)) + (ds*(-s + t))/(s*(s + t));
A(202,203) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(203,8) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(203,10) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(203,46) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(203,56) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(203,60) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(203,62) = -((dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))) - (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(12*m2*s + 8*m2*t - s*t)*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(203,64) = -((dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))) + (ds*(8*m2*s + 12*m2*t - s*t)*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t)));
A(203,111) = dm2/m2 + (ds*(s - 2*t))/(s*(s + t)) + (dt*(-2*s + t))/(t*(s + t));
A(203,140) = (-8*ds*f(6)*f(15))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) - (8*dt*f(6)*f(15))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) - (8*dm2*f(6)*f(15))/(m2*s*t*(-(s*t) + 4*m2*(s + t)));
A(203,146) = (dm2*(s + t)*f(6)*f(17))/(m2*r2*(-(s*t) + 4*m2*(s + t))) + (ds*(-(s*f(6)*f(17)) + (-2*s*t + 8*m2*(s + t))*f(23)))/(r2*s*(-(s*t) + 4*m2*(s + t))) - (dt*(t*f(6)*f(17) + (-2*s*t + 8*m2*(s + t))*f(23)))/(r2*t*(-(s*t) + 4*m2*(s + t)));
A(203,201) = -((ds*(pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) - 64*pow(m2,2)*(5*pow(s,2) + 14*s*t + pow(t,2)) + 16*m2*s*(pow(s,2) + 7*s*t + 6*pow(t,2)))*f(6)*pow(f(17),3) + 2*(s + t)*(256*pow(m2,3)*(3*s - 4*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-pow(s,2) + 3*s*t + 4*pow(t,2)) + 4*m2*s*t*(5*pow(s,3) + 2*pow(s,2)*t - 27*s*pow(t,2) - 8*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 5*pow(s,3)*t - 5*pow(s,2)*pow(t,2) - 10*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*f(23) + 12*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),2) + 8*s*pow(s*t - 4*m2*(s + t),2)*pow(f(23),3)))/(r4*s*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2))) + (dt*(pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) + 16*m2*t*(6*pow(s,2) + 7*s*t + pow(t,2)) - 64*pow(m2,2)*(pow(s,2) + 14*s*t + 5*pow(t,2)))*f(6)*pow(f(17),3) + 2*(s + t)*(256*pow(m2,3)*(4*s - 3*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-4*pow(s,2) - 3*s*t + pow(t,2)) + 4*m2*s*t*(8*pow(s,3) + 27*pow(s,2)*t - 2*s*pow(t,2) - 5*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 10*pow(s,3)*t + 5*pow(s,2)*pow(t,2) - 5*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*f(23) + 12*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),2) - 8*t*pow(s*t - 4*m2*(s + t),2)*pow(f(23),3)))/(r4*t*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2)) + (dm2*((8*(s - t)*(s + t)*f(6)*f(17))/pow(s*t - 4*m2*(s + t),2) - ((-64*m2*s*t + 64*pow(m2,2)*(s + t) + 3*s*t*(s + t))*f(23))/(m2*(-16*m2 + s + t)*(-(s*t) + 4*m2*(s + t))) + (4*pow(f(23),3))/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2))))/r2;
A(203,202) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(203,203) = (ds*(-(t*(s + t)*(64*pow(m2,2)*(s + t) - 4*m2*(5*pow(s,2) + 10*s*t + pow(t,2)) + s*(pow(s,2) + 3*s*t + 2*pow(t,2)))*pow(f(17),2)) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) + 4*s*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(s*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) - (dt*(s*(s + t)*(64*pow(m2,2)*(s + t) + t*(2*pow(s,2) + 3*s*t + pow(t,2)) - 4*m2*(pow(s,2) + 10*s*t + 5*pow(t,2)))*pow(f(17),2) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) - 4*t*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(t*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) - (dm2*((4*m2*pow(s - t,2) - 64*pow(m2,2)*(s + t) + s*t*(s + t))/(-(s*t) + 4*m2*(s + t)) - (4*pow(f(23),2))/((s + t)*pow(f(17),2))))/(m2*(-16*m2 + s + t));
A(203,204) = -((dm2*f(23))/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2))) + (ds*(-((16*m2 - s - t)*(s + t)*f(6)*f(17)) + 2*s*(s*t - 4*m2*(s + t))*f(23)))/(r2*s*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) + (dt*((16*m2 - s - t)*(s + t)*f(6)*f(17) - 2*t*(-(s*t) + 4*m2*(s + t))*f(23)))/(r2*t*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2));
A(204,7) = 27*ds*f(17) + 27*dt*f(17) - (27*dm2*(s + t)*f(17))/m2;
A(204,8) = (-8*dm2*f(0)*((s + t)*(-(s*t) + 2*m2*(3*s + t))*f(17) + f(6)*f(23)))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (4*dt*f(0)*(s*(s - t)*t*f(17) + 2*f(6)*f(23)))/(s*t*(s*t - 4*m2*(s + t))) + (4*ds*f(0)*(pow(s,2)*(-(t*(3*s + t)) + 4*m2*(3*s + 5*t))*f(17) + 8*m2*f(6)*f(23)))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(204,9) = -21*ds*f(17) - 21*dt*f(17) + (21*dm2*(s + t)*f(17))/m2;
A(204,10) = (8*dm2*f(1)*((s + t)*(-(s*t) + 2*m2*(s + 3*t))*f(17) - f(6)*f(23)))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (4*ds*f(1)*(s*(s - t)*t*f(17) + 2*f(6)*f(23)))/(s*t*(s*t - 4*m2*(s + t))) - (4*dt*f(1)*(pow(t,2)*(-(s*(s + 3*t)) + 4*m2*(5*s + 3*t))*f(17) - 8*m2*f(6)*f(23)))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(204,11) = ds*f(17) + dt*f(17) - (dm2*(s + t)*f(17))/m2;
A(204,31) = 36*ds*f(17) + 36*dt*f(17) - (36*dm2*(s + t)*f(17))/m2;
A(204,32) = -28*ds*f(17) - 28*dt*f(17) + (28*dm2*(s + t)*f(17))/m2;
A(204,33) = -4*ds*f(17) - 4*dt*f(17) + (4*dm2*(s + t)*f(17))/m2;
A(204,46) = (-8*dm2*f(0)*((s + t)*(-(s*t) + 2*m2*(3*s + t))*f(17) + f(6)*f(23)))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (4*dt*f(0)*(s*(s - t)*t*f(17) + 2*f(6)*f(23)))/(s*t*(s*t - 4*m2*(s + t))) + (4*ds*f(0)*(pow(s,2)*(-(t*(3*s + t)) + 4*m2*(3*s + 5*t))*f(17) + 8*m2*f(6)*f(23)))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(204,47) = -12*ds*f(17) - 12*dt*f(17) + (12*dm2*(s + t)*f(17))/m2;
A(204,56) = (8*dm2*f(1)*((s + t)*(-(s*t) + 2*m2*(s + 3*t))*f(17) - f(6)*f(23)))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (4*ds*f(1)*(s*(s - t)*t*f(17) + 2*f(6)*f(23)))/(s*t*(s*t - 4*m2*(s + t))) - (4*dt*f(1)*(pow(t,2)*(-(s*(s + 3*t)) + 4*m2*(5*s + 3*t))*f(17) - 8*m2*f(6)*f(23)))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(204,57) = 12*ds*f(17) + 12*dt*f(17) - (12*dm2*(s + t)*f(17))/m2;
A(204,60) = (-8*dm2*(2*m2*(pow(s,2) - pow(t,2))*f(17) + f(6)*f(23)))/(m2*(-(s*t) + 4*m2*(s + t))) - (4*dt*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*f(17) + 2*s*f(6)*f(23)))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (4*ds*(s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*f(17) - 2*t*f(6)*f(23)))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(204,61) = -48*ds*f(17) - 48*dt*f(17) + (48*dm2*(s + t)*f(17))/m2;
A(204,62) = (2*dm2*f(8)*(t*(-3*s*t*(s + t) + 4*m2*(pow(s,2) + 7*s*t + 4*pow(t,2)))*f(17) - 2*(4*m2 + t)*f(6)*f(23)))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (2*ds*f(8)*(s*t*(64*pow(m2,2)*(s + t) + t*(2*pow(s,2) + s*t - pow(t,2)) - 4*m2*(2*pow(s,2) + 5*s*t + pow(t,2)))*f(17) - 2*(4*m2 - t)*(2*s + t)*f(6)*f(23)))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (2*dt*f(8)*(t*(-64*pow(m2,2)*s*(s + t) + s*t*(pow(s,2) + 5*s*t + 4*pow(t,2)) + 4*m2*(pow(s,3) - 3*pow(s,2)*t - 10*s*pow(t,2) - 4*pow(t,3)))*f(17) + 2*(12*m2*s + 8*m2*t - s*t)*f(6)*f(23)))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(204,63) = 48*ds*f(17) + 48*dt*f(17) - (48*dm2*(s + t)*f(17))/m2;
A(204,64) = (2*dm2*f(7)*(s*(-3*s*t*(s + t) + 4*m2*(4*pow(s,2) + 7*s*t + pow(t,2)))*f(17) + 2*(4*m2 + s)*f(6)*f(23)))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (2*dt*f(7)*(s*t*(-64*pow(m2,2)*(s + t) + s*(pow(s,2) - s*t - 2*pow(t,2)) + 4*m2*(pow(s,2) + 5*s*t + 2*pow(t,2)))*f(17) - 2*(4*m2 - s)*(s + 2*t)*f(6)*f(23)))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (2*ds*f(7)*(s*(64*pow(m2,2)*t*(s + t) - s*t*(4*pow(s,2) + 5*s*t + pow(t,2)) + 4*m2*(4*pow(s,3) + 10*pow(s,2)*t + 3*s*pow(t,2) - pow(t,3)))*f(17) + 2*(8*m2*s + 12*m2*t - s*t)*f(6)*f(23)))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(204,96) = -4*ds*f(17) - 4*dt*f(17) + (4*dm2*(s + t)*f(17))/m2;
A(204,109) = 12*ds*f(17) + 12*dt*f(17) - (12*dm2*(s + t)*f(17))/m2;
A(204,110) = -8*ds*f(17) - 8*dt*f(17) + (8*dm2*(s + t)*f(17))/m2;
A(204,111) = (4*dm2*f(23))/m2 + (2*ds*(((16*m2 - s - t)*f(6)*f(17))/(-(s*t) + 4*m2*(s + t)) + (2*(s - 2*t)*f(23))/(s + t)))/s + (2*dt*((16*m2 - s - t)*(s + t)*f(6)*f(17) + 2*(2*s - t)*(-(s*t) + 4*m2*(s + t))*f(23)))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(204,140) = (16*ds*f(15)*(s*(-16*m2*(s + t) + t*(3*s + t))*f(17) - 2*f(6)*f(23)))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) - (16*dm2*f(15)*(s*(s - t)*t*f(17) + 2*f(6)*f(23)))/(m2*s*t*(-(s*t) + 4*m2*(s + t))) - (16*dt*f(15)*(t*(-16*m2*(s + t) + s*(s + 3*t))*f(17) + 2*f(6)*f(23)))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t)));
A(204,141) = 8*ds*f(17) + 8*dt*f(17) - (8*dm2*(s + t)*f(17))/m2;
A(204,146) = (2*dm2*(s + t)*f(17)*(2*m2*(pow(s,2) - pow(t,2))*f(17) + f(6)*f(23)))/(m2*(-(s*t) + 4*m2*(s + t))) - (ds*(s*(8*m2 - t)*pow(s + t,2)*pow(f(17),2) + 4*s*f(6)*f(17)*f(23) - 4*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*s*(-(s*t) + 4*m2*(s + t))) + (dt*((8*m2 - s)*t*pow(s + t,2)*pow(f(17),2) - 4*t*f(6)*f(17)*f(23) - 4*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*t*(-(s*t) + 4*m2*(s + t)));
A(204,147) = -(ds/s) + dt/t;
A(204,201) = (dm2*(pow(s + t,3)*(-2048*pow(m2,3)*pow(s - t,2) + 4096*pow(m2,4)*(s + t) + pow(s,2)*pow(t,2)*(s + t) + 128*pow(m2,2)*(pow(s,3) - 2*pow(s,2)*t - 2*s*pow(t,2) + pow(t,3)))*pow(f(17),4) - 128*m2*(16*m2 - s - t)*(s - t)*pow(s + t,2)*f(6)*pow(f(17),3)*f(23) - 8*(s + t)*(-320*pow(m2,2)*s*t*(s + t) - 3*pow(s,2)*pow(t,2)*(s + t) + 256*pow(m2,3)*pow(s + t,2) + 4*m2*s*t*(3*pow(s,2) + 22*s*t + 3*pow(t,2)))*pow(f(17),2)*pow(f(23),2) + 16*pow(s*t - 4*m2*(s + t),2)*pow(f(23),4)))/(m2*r4*(s + t)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2)) - (ds*(s*pow(s + t,3)*(4096*pow(m2,4)*(s + t) + pow(s,2)*pow(t,2)*(s + t) - 32*m2*(s - t)*t*pow(s + t,2) - 2048*pow(m2,3)*(pow(s,2) + 2*s*t - 3*pow(t,2)) + 128*pow(m2,2)*(pow(s,3) + 6*pow(s,2)*t - 2*s*pow(t,2) - 7*pow(t,3)))*pow(f(17),4) + 8*pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) - 64*pow(m2,2)*(5*pow(s,2) + 14*s*t + pow(t,2)) + 16*m2*s*(pow(s,2) + 7*s*t + 6*pow(t,2)))*f(6)*pow(f(17),3)*f(23) + 8*(s + t)*(256*pow(m2,3)*(3*s - 4*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-pow(s,2) + 3*s*t + 4*pow(t,2)) + 4*m2*s*t*(5*pow(s,3) + 2*pow(s,2)*t - 27*s*pow(t,2) - 8*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 5*pow(s,3)*t - 5*pow(s,2)*pow(t,2) - 10*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*pow(f(23),2) + 32*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),3) + 16*s*pow(s*t - 4*m2*(s + t),2)*pow(f(23),4)))/(r4*s*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2)) - (dt*(t*pow(s + t,3)*(4096*pow(m2,4)*(s + t) + pow(s,2)*pow(t,2)*(s + t) + 32*m2*s*(s - t)*pow(s + t,2) + 2048*pow(m2,3)*(3*pow(s,2) - 2*s*t - pow(t,2)) - 128*pow(m2,2)*(7*pow(s,3) + 2*pow(s,2)*t - 6*s*pow(t,2) - pow(t,3)))*pow(f(17),4) - 8*pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) + 16*m2*t*(6*pow(s,2) + 7*s*t + pow(t,2)) - 64*pow(m2,2)*(pow(s,2) + 14*s*t + 5*pow(t,2)))*f(6)*pow(f(17),3)*f(23) - 8*(s + t)*(256*pow(m2,3)*(4*s - 3*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-4*pow(s,2) - 3*s*t + pow(t,2)) + 4*m2*s*t*(8*pow(s,3) + 27*pow(s,2)*t - 2*s*pow(t,2) - 5*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 10*pow(s,3)*t + 5*pow(s,2)*pow(t,2) - 5*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*pow(f(23),2) - 32*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),3) + 16*t*pow(s*t - 4*m2*(s + t),2)*pow(f(23),4)))/(r4*t*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2));
A(204,202) = (8*dm2*(2*m2*(pow(s,2) - pow(t,2))*f(17) + f(6)*f(23)))/(m2*(-(s*t) + 4*m2*(s + t))) + (4*dt*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*f(17) + 2*s*f(6)*f(23)))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*(-4*s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*f(17) + 8*t*f(6)*f(23)))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(204,203) = -((ds*(pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) - 64*pow(m2,2)*(5*pow(s,2) + 14*s*t + pow(t,2)) + 16*m2*s*(pow(s,2) + 7*s*t + 6*pow(t,2)))*f(6)*pow(f(17),3) + 2*(s + t)*(256*pow(m2,3)*(3*s - 4*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-pow(s,2) + 3*s*t + 4*pow(t,2)) + 4*m2*s*t*(5*pow(s,3) + 2*pow(s,2)*t - 27*s*pow(t,2) - 8*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 5*pow(s,3)*t - 5*pow(s,2)*pow(t,2) - 10*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*f(23) + 12*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),2) + 8*s*pow(s*t - 4*m2*(s + t),2)*pow(f(23),3)))/(s*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2))) + (dt*(pow(s + t,2)*(1024*pow(m2,3)*(s + t) - 3*s*t*pow(s + t,2) + 16*m2*t*(6*pow(s,2) + 7*s*t + pow(t,2)) - 64*pow(m2,2)*(pow(s,2) + 14*s*t + 5*pow(t,2)))*f(6)*pow(f(17),3) + 2*(s + t)*(256*pow(m2,3)*(4*s - 3*t)*pow(s + t,2) + pow(s,2)*pow(t,2)*(-4*pow(s,2) - 3*s*t + pow(t,2)) + 4*m2*s*t*(8*pow(s,3) + 27*pow(s,2)*t - 2*s*pow(t,2) - 5*pow(t,3)) - 64*pow(m2,2)*(pow(s,4) + 10*pow(s,3)*t + 5*pow(s,2)*pow(t,2) - 5*s*pow(t,3) - pow(t,4)))*pow(f(17),2)*f(23) + 12*(s + t)*(64*pow(m2,2)*(s + t) + s*t*(s + t) - 4*m2*(pow(s,2) + 6*s*t + pow(t,2)))*f(6)*f(17)*pow(f(23),2) - 8*t*pow(s*t - 4*m2*(s + t),2)*pow(f(23),3)))/(t*pow(s + t,2)*(-16*m2 + s + t)*pow(s*t - 4*m2*(s + t),2)*pow(f(17),2)) + 2*dm2*((8*(s - t)*(s + t)*f(6)*f(17))/pow(s*t - 4*m2*(s + t),2) - ((-64*m2*s*t + 64*pow(m2,2)*(s + t) + 3*s*t*(s + t))*f(23))/(m2*(-16*m2 + s + t)*(-(s*t) + 4*m2*(s + t))) + (4*pow(f(23),3))/(m2*(s + t)*(-16*m2 + s + t)*pow(f(17),2)));
A(204,204) = -((ds*((s + t)*(3*pow(s,2)*t*(s + t) + 64*pow(m2,2)*(3*pow(s,2) + s*t - 2*pow(t,2)) - 8*m2*(2*pow(s,3) + 7*pow(s,2)*t - pow(t,3)))*pow(f(17),2) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) + 4*s*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*s*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2))) + (dt*(-((s + t)*(3*s*pow(t,2)*(s + t) - 64*pow(m2,2)*(2*pow(s,2) - s*t - 3*pow(t,2)) + 8*m2*(pow(s,3) - 7*s*pow(t,2) - 2*pow(t,3)))*pow(f(17),2)) + 4*(16*m2 - s - t)*(s + t)*f(6)*f(17)*f(23) - 4*t*(-(s*t) + 4*m2*(s + t))*pow(f(23),2)))/(r2*t*pow(s + t,2)*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*pow(f(17),2)) - (dm2*((192*pow(m2,2)*(s + t) + s*t*(s + t) - 8*m2*(pow(s,2) + 6*s*t + pow(t,2)))/(s*t - 4*m2*(s + t)) + (4*pow(f(23),2))/((s + t)*pow(f(17),2))))/(m2*r2*(-16*m2 + s + t));
A(205,4) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(205,7) = (-3*dm2)/(m2*r8) + (dt*(s - 2*t))/(r8*t*(s + t)) + (ds*(2*s + 5*t))/(r8*s*(s + t));
A(205,8) = -((dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(205,9) = (-3*dm2)/(m2*r8) + (ds*(-2*s + t))/(r8*s*(s + t)) + (dt*(5*s + 2*t))/(r8*t*(s + t));
A(205,10) = (ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (4*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(205,11) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(205,31) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(205,32) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(205,62) = -((dm2*(4*m2 + t)*f(6)*f(8))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))) - (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(12*m2*s + 8*m2*t - s*t)*f(6)*f(8))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(205,63) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(205,65) = (3*ds*t*(s*t + 2*f(6)))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*(5*s*t - 8*m2*(s + t) + 6*f(6)))/(m2*r2*(-(s*t) + 4*m2*(s + t))) + (dt*(-8*m2*pow(s + t,2) + s*t*(5*s + 2*t) + 6*s*f(6)))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)));
A(205,66) = (dm2*f(6))/(m2*r4*(-(s*t) + 4*m2*(s + t))) + (dt*(4*(s + t)*(-(s*t) + 4*m2*(s + t)) + s*f(6)))/(r4*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*(-4*(s + t)*(-(s*t) + 4*m2*(s + t)) + t*f(6)))/(r4*s*(s + t)*(s*t - 4*m2*(s + t)));
A(205,68) = (dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (ds*(s*t - 4*m2*(2*s + 3*t))*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(205,71) = (dm2*(s*t + 4*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (dt*(s*t*(3*s + 2*t) - 4*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*(-(s*t*(2*s + t)) + 4*m2*(2*pow(s,2) + 5*s*t + 3*pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(205,72) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(205,111) = ds/(s + t) - (dt*s)/(t*(s + t));
A(205,138) = (-4*ds*f(6)*f(15))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) - (4*dt*f(6)*f(15))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6)*f(15))/(m2*s*t*(-(s*t) + 4*m2*(s + t)));
A(205,140) = (-4*ds*f(6)*f(15))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) - (4*dt*f(6)*f(15))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) - (4*dm2*f(6)*f(15))/(m2*s*t*(-(s*t) + 4*m2*(s + t)));
A(205,148) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(205,205) = (-2*ds*t*(s*t + 2*m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (dt*(-2*s*t*(2*s + t) + 4*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(205,206) = (dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (ds*(s*t - 4*m2*(2*s + 3*t))*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(205,207) = (2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(205,208) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(205,209) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(206,4) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,11) = (7*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) + (7*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (7*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,12) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,62) = -((dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(206,63) = (3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,64) = ds/(s + t) - (dt*s)/(t*(s + t));
A(206,65) = (dm2*(-2*pow(s,2)*t + 8*m2*s*(s + t) + (4*m2 + s)*f(6))*f(7))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (dt*(2*pow(s,2)*(s*t - 4*m2*(s + t)) - (4*m2 - s)*(s + 2*t)*f(6))*f(7))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (ds*(2*s*(2*s + t)*(-(s*t) + 4*m2*(s + t)) + (8*m2*s + 12*m2*t - s*t)*f(6))*f(7))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(206,66) = (dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - (dm2*(4*m2 + s)*f(6)*f(7))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (ds*(s*t - 4*m2*(2*s + 3*t))*f(6)*f(7))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(206,68) = (dm2*(pow(s,2) + 4*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*(pow(s,3) - pow(s,2)*t + 2*s*(2*m2 - t)*t + 8*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*pow(s,3) + pow(s,2)*t + s*(8*m2 - t)*t + 12*m2*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,69) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,71) = -((dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))) + (ds*(8*m2*s + 12*m2*t - s*t)*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t)));
A(206,108) = ds/(s + t) - (dt*s)/(t*(s + t));
A(206,138) = (-4*dt*f(7)*f(15))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) - (4*dm2*f(7)*f(15))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7)*f(15))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(206,140) = (-4*dt*f(7)*f(15))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) - (4*dm2*f(7)*f(15))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(2*s + t)*f(7)*f(15))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(206,148) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,205) = (dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - (dm2*(4*m2 + s)*f(6)*f(7))/(m2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (ds*(s*t - 4*m2*(2*s + 3*t))*f(6)*f(7))/(pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(206,206) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*(pow(s,3) + s*(2*m2 - t)*t + 4*m2*pow(t,2)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 4*pow(s,2)*t + 2*m2*pow(t,2) + s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,207) = (2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,208) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(206,209) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(207,4) = -(dm2/m2) + ds/s;
A(207,7) = (-13*dm2*f(0))/(16*pow(m2,2) - 4*m2*s) + (13*ds*f(0))/(16*m2*s - 4*pow(s,2));
A(207,9) = (ds*f(0))/(r4*s*(-4*m2 + s)) + (dm2*f(0))/(16*pow(m2,2) - 4*m2*s);
A(207,11) = (3*ds*f(0))/(r4*s*(-4*m2 + s)) + (3*dm2*f(0))/(16*pow(m2,2) - 4*m2*s);
A(207,13) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,14) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(207,15) = (dm2*(-8*m2 + 6*s))/(m2*(4*m2 - s)) + (2*dt*(s + 2*t))/(t*(s + t)) - (2*ds*(2*pow(s,2) + 4*m2*t + s*t))/((4*m2 - s)*s*(s + t));
A(207,31) = (-7*dm2*f(0))/(4*pow(m2,2) - m2*s) + (7*ds*f(0))/(4*m2*s - pow(s,2));
A(207,32) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,33) = (3*ds*f(0))/(s*(-4*m2 + s)) + (3*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,34) = (2*ds*f(0))/(s*(-4*m2 + s)) + (2*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,61) = (6*ds*f(0))/(s*(-4*m2 + s)) + (6*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,63) = (-5*dm2*f(0))/(4*pow(m2,2) - m2*s) + (5*ds*f(0))/(4*m2*s - pow(s,2));
A(207,65) = (dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (dm2*f(0)*(-5*s*t + 20*m2*(s + t) + f(6)))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (ds*f(0)*(5*s*(-(s*t) + 4*m2*(s + t)) + 4*m2*f(6)))/(pow(s,2)*(-4*m2 + s)*(-(s*t) + 4*m2*(s + t)));
A(207,66) = -((dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t)))) + (dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (4*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(207,67) = (2*dt*f(0)*f(9))/(s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(s*(3*s + t) + m2*(-3*s + 4*t))*f(0)*f(9))/(pow(s,2)*(-4*m2 + s)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) - (dm2*(-3*s*(s + t) + m2*(3*s + 4*t))*f(0)*f(9))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(207,68) = (-4*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (4*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(207,70) = (-2*dt*f(0)*f(10))/(s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (ds*(m2*(s - 4*t) - s*t)*f(0)*f(10))/(pow(s,2)*(-4*m2 + s)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) + (dm2*(-3*s*t + m2*(s + 4*t))*f(0)*f(10))/(m2*(4*m2 - s)*s*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(207,71) = (4*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) + (16*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(207,89) = (2*dm2*s)/(4*pow(m2,2) - m2*s) + (dt*(s + 2*t))/(t*(s + t)) - (ds*(pow(s,2) + 4*m2*(s + 2*t)))/((4*m2 - s)*s*(s + t));
A(207,95) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,107) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,109) = (-3*dm2*f(0))/(4*pow(m2,2) - m2*s) + (3*ds*f(0))/(4*m2*s - pow(s,2));
A(207,110) = (3*ds*f(0))/(s*(-4*m2 + s)) + (3*dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,125) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,127) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,139) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(207,141) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(207,148) = (dm2*f(0))/(4*pow(m2,2) - m2*s) - (ds*f(0))/(4*m2*s - pow(s,2));
A(207,205) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(207,206) = (-2*dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/((4*m2 - s)*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(207,207) = (dm2*(-8*m2 + 3*s))/(m2*(4*m2 - s)) + (dt*(s + 2*t))/(t*(s + t)) + (ds*(-(s*t) + 4*m2*(s + 2*t)))/(s*(-4*m2 + s)*(s + t));
A(207,208) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(208,4) = (ds*f(0))/(s*(-4*m2 + s)) + (dm2*f(0))/(4*pow(m2,2) - m2*s);
A(208,7) = (-3*dm2)/m2 + (7*ds*(s + 2*t))/(r8*s*(s + t)) + (dt*(17*s + 10*t))/(r8*t*(s + t));
A(208,8) = (-3*dm2*f(0))/(8*pow(m2,2) - 2*m2*s) + (3*ds*f(0))/(8*m2*s - 2*pow(s,2));
A(208,9) = (-3*dm2)/(m2*r4) - (ds*(5*s + 12*t))/(r8*s*(s + t)) + (dt*(11*s + 18*t))/(r8*t*(s + t));
A(208,10) = -((dm2*f(1))/(8*pow(m2,2) - 2*m2*t)) + (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(208,11) = -((ds*(s + 8*t))/(r8*s*(s + t))) + (dt*(s + 8*t))/(r8*t*(s + t));
A(208,15) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(208,31) = (-4*dm2)/m2 + (ds*(s + 2*t))/(r2*s*(s + t)) + (dt*(7*s + 6*t))/(r2*t*(s + t));
A(208,32) = -(dm2/m2) + (3*dt*(s + 2*t))/(r2*t*(s + t)) - (ds*(s + 4*t))/(r2*s*(s + t));
A(208,33) = -(dm2/m2) - (ds*(5*s + 4*t))/(r2*s*(s + t)) + (dt*(7*s + 6*t))/(r2*t*(s + t));
A(208,34) = dm2/(m2*r2) + (dt*(s + 2*t))/(r2*t*(s + t)) - (ds*(2*s + 3*t))/(r2*s*(s + t));
A(208,62) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(208,63) = -(dm2/(m2*r2)) + (dt*(2*s + t))/(t*(s + t)) - (ds*(3*s + t))/(r2*s*(s + t));
A(208,65) = -((dm2*(-(s*t) + 4*m2*(s + t) + f(6)))/(m2*r2*(-(s*t) + 4*m2*(s + t)))) + (dt*(2*(s - t)*(-(s*t) + 4*m2*(s + t)) - s*f(6)))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) - (ds*((3*s - t)*(-(s*t) + 4*m2*(s + t)) + t*f(6)))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(208,66) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(208,68) = (-3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(208,69) = -(dm2/(m2*r2)) + (dt*s)/(t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(208,71) = (-3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(208,72) = -(dm2/(m2*r2)) - (dt*s)/(t*(s + t)) + (ds*(3*s + t))/(r2*s*(s + t));
A(208,89) = (dm2*f(0))/(8*pow(m2,2) - 2*m2*s) - (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(208,95) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(208,106) = (-3*dm2)/(m2*r2) + (3*dt*s)/(r2*t*(s + t)) + (3*ds*t)/(r2*s*(s + t));
A(208,107) = (3*dm2)/(m2*r2) + (ds*(s - t))/(r2*s*(s + t)) - (dt*(2*s + t))/(t*(s + t));
A(208,108) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(208,109) = (-3*dm2)/(m2*r2) + (3*dt)/(s + t) + (3*ds*(s - t))/(r2*s*(s + t));
A(208,110) = (3*dm2)/(m2*r2) - (3*dt)/(s + t) + (3*ds*(-s + t))/(r2*s*(s + t));
A(208,111) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(208,125) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(208,127) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(208,139) = (ds*(s + 2*t))/(r2*s*(s + t)) - (dt*(s + 2*t))/(r2*t*(s + t));
A(208,141) = -((ds*(s + 2*t))/(r2*s*(s + t))) + (dt*(s + 2*t))/(r2*t*(s + t));
A(208,205) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(208,206) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(208,207) = -((dm2*f(0))/(4*pow(m2,2) - m2*s)) + (ds*f(0))/(4*m2*s - pow(s,2));
A(208,208) = (-2*dm2)/m2 + (ds*(s + 2*t))/(s*(s + t)) - (dt*(s + 2*t))/(t*(s + t));
A(208,209) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,7) = (-3*ds)/(r4*(s + t)) + (3*dt*s)/(r4*t*(s + t));
A(209,8) = (-2*dm2*f(0))/(4*pow(m2,2) - m2*s) + (2*ds*f(0))/(4*m2*s - pow(s,2));
A(209,9) = (15*dm2)/(m2*r4) - (5*ds)/(r4*s) - (5*dt)/(r2*t);
A(209,10) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(209,11) = (-7*dm2)/(m2*r4) + (5*ds)/(r4*s) + dt/(r2*t);
A(209,14) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,31) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,32) = (5*dm2)/m2 - (2*dt*s)/(t*(s + t)) - (ds*(3*s + 5*t))/(s*(s + t));
A(209,33) = (-5*dm2)/m2 + (2*dt*s)/(t*(s + t)) + (ds*(3*s + 5*t))/(s*(s + t));
A(209,34) = (-2*ds)/(s + t) + (2*dt*s)/(t*(s + t));
A(209,63) = (-2*dm2)/m2 - (dt*s)/(t*(s + t)) + (ds*(3*s + 2*t))/(s*(s + t));
A(209,65) = (dt*s*(-2*s*t + 8*m2*(s + t) + f(6)))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*(-4*s*t + 16*m2*(s + t) + f(6)))/(m2*r2*(-(s*t) + 4*m2*(s + t))) + (ds*(2*(s + 2*t)*(-(s*t) + 4*m2*(s + t)) + t*f(6)))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(209,66) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(209,67) = (dm2*(m2 + 5*(s + t))*f(9))/(m2*r2*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (ds*(-8*pow(s,2) - 13*s*t - 5*pow(t,2) + m2*(2*s + t))*f(9))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2)))) + (dt*(3*s*(s + t) - m2*(3*s + 2*t))*f(9))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(s + t,2) - 2*m2*(pow(s,2) + 3*s*t + 2*pow(t,2))));
A(209,68) = (-3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(209,69) = dm2/(m2*r2) + (ds*t)/(r2*s*(s + t)) - (dt*(s + 2*t))/(r2*t*(s + t));
A(209,70) = -((dm2*(m2 - 5*t)*f(10))/(m2*r2*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)))) - (dt*(m2*(s - 2*t) + 3*s*t)*f(10))/(r2*t*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t))) - (ds*(m2*(-2*s + t) + t*(2*s + 5*t))*f(10))/(r2*s*(s + t)*(pow(m2,2)*s + s*pow(t,2) - 2*m2*t*(s + 2*t)));
A(209,71) = (3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(209,72) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(209,95) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,106) = (-3*dm2)/m2 + (3*dt*s)/(t*(s + t)) + (3*ds*t)/(s*(s + t));
A(209,107) = (3*dm2)/m2 - (2*dt*s)/(t*(s + t)) - (ds*(s + 3*t))/(s*(s + t));
A(209,108) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(209,109) = (3*dm2)/m2 - (3*ds)/s;
A(209,110) = (-3*dm2)/m2 + (3*ds)/s;
A(209,111) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(209,125) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,127) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,139) = -(ds/(s + t)) + (dt*s)/(t*(s + t));
A(209,141) = ds/(s + t) - (dt*s)/(t*(s + t));
A(209,205) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(209,206) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(209,208) = (2*ds)/(s + t) - (2*dt*s)/(t*(s + t));
A(209,209) = (-2*dm2)/m2;
A(210,5) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,7) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,9) = (-3*dm2)/(m2*r8) - (ds*(2*s + 3*t))/(r8*s*(s + t)) + (dt*(5*s + 6*t))/(r8*t*(s + t));
A(210,10) = -((dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,11) = (-3*dm2)/(m2*r8) + (ds*(2*s - 3*t))/(r8*s*(s + t)) + (dt*(s + 6*t))/(r8*t*(s + t));
A(210,12) = (dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (4*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(210,32) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(210,33) = -(dm2/(m2*r2)) - (ds*t)/(r2*s*(s + t)) + (dt*(s + 2*t))/(r2*t*(s + t));
A(210,61) = (dm2*(-8*m2*s + 5*t*(s + t) - 6*f(8)))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*(8*m2*pow(s,2) + t*(-2*pow(s,2) + s*t + 3*pow(t,2)) - 6*t*f(8)))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(t*(-8*m2*s + 3*pow(s,2) + 11*s*t + 8*pow(t,2)) - 6*(s + 2*t)*f(8)))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,62) = -((dm2*f(8))/(m2*r4*(4*m2*s - t*(s + t)))) + (ds*(4*s*(4*m2*s - t*(s + t)) + t*f(8)))/(r4*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(4*s*(4*m2*s - t*(s + t)) + (s + 2*t)*f(8)))/(r4*t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,64) = (dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) - (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(210,65) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,77) = (dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(s*t - 4*m2*(3*s + 2*t))*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(210,83) = (dm2*(4*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) - (ds*(4*m2*s*(2*s + t) + t*(-2*pow(s,2) - s*t + pow(t,2))))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s*(3*s + 2*t) + t*(-pow(s,2) + s*t + 2*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,84) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,105) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(210,136) = (-4*dm2*f(8)*f(15))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(8)*f(15))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8)*f(15))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(210,140) = (-4*dm2*f(8)*f(15))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) + (4*ds*f(8)*f(15))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) - (4*dt*(s + 2*t)*f(8)*f(15))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(210,149) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,210) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*(-(pow(s,2)*t) + pow(t,3) + 2*m2*s*(2*s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(2*m2*pow(s,2) + t*(pow(s,2) + 4*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,211) = (dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(s*t - 4*m2*(3*s + 2*t))*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(210,212) = (2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(210,213) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(210,214) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(211,5) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(211,7) = (7*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (7*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) + (7*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(211,8) = (-2*dt*f(0)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(0)*f(6))/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))) - (8*ds*m2*f(0)*f(6))/((4*m2 - s)*pow(s,2)*(-(s*t) + 4*m2*(s + t)));
A(211,61) = (dm2*f(6)*(8*m2*s*t - 2*pow(t,2)*(s + t) - (4*m2 + t)*f(8)))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*f(6)*(2*pow(t,2)*(-4*m2*s + t*(s + t)) - (4*m2 - t)*(2*s + t)*f(8)))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*f(6)*(2*s*t*(-4*m2*s + t*(s + t)) + (12*m2*s + 8*m2*t - s*t)*f(8)))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(211,62) = (dm2*(4*m2 + t)*f(6)*f(8))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(s*t - 4*m2*(3*s + 2*t))*f(6)*f(8))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(211,64) = (dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - (dm2*(4*m2 + s)*f(6)*f(7))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + (ds*(s*t - 4*m2*(2*s + 3*t))*f(6)*f(7))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)));
A(211,65) = (3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(211,66) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(211,77) = -((dm2*(s*t + 4*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t)))) + (ds*(-(s*t*(2*s + 3*t)) + 4*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dt*(s*t*(s + 2*t) - 4*m2*(3*pow(s,2) + 5*s*t + 2*pow(t,2))))/(t*(s + t)*(s*t - 4*m2*(s + t)));
A(211,78) = (-2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(211,83) = -((dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))) - (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(12*m2*s + 8*m2*t - s*t)*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(211,111) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(211,136) = (4*ds*f(6)*f(15))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) + (4*dt*f(6)*f(15))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6)*f(15))/(m2*s*t*(-(s*t) + 4*m2*(s + t)));
A(211,140) = (4*ds*f(6)*f(15))/(pow(s,2)*(s + t)*(s*t - 4*m2*(s + t))) + (4*dt*f(6)*f(15))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))) + (4*dm2*f(6)*f(15))/(m2*s*t*(-(s*t) + 4*m2*(s + t)));
A(211,149) = -((dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(211,210) = (dm2*(4*m2 + t)*f(6)*f(8))/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(s*t - 4*m2*(3*s + 2*t))*f(6)*f(8))/(pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(211,211) = (-2*dt*s*(s*t + 2*m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (2*dm2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))) + (ds*(-2*s*t*(s + 2*t) + 4*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(s*t - 4*m2*(s + t)));
A(211,212) = (-2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) + (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) - (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(211,213) = (2*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (2*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (2*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(211,214) = (dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) + (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(212,5) = -(dm2/m2) + dt/t;
A(212,7) = (3*dt*f(1))/(r4*t*(-4*m2 + t)) + (3*dm2*f(1))/(16*pow(m2,2) - 4*m2*t);
A(212,9) = (-13*dm2*f(1))/(16*pow(m2,2) - 4*m2*t) + (13*dt*f(1))/(16*m2*t - 4*pow(t,2));
A(212,11) = (dt*f(1))/(r4*t*(-4*m2 + t)) + (dm2*f(1))/(16*pow(m2,2) - 4*m2*t);
A(212,16) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,17) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(212,18) = (2*ds*(2*s + t))/(s*(s + t)) + (dm2*(-8*m2 + 6*t))/(m2*(4*m2 - t)) - (2*dt*(4*m2*s + t*(s + 2*t)))/((4*m2 - t)*t*(s + t));
A(212,31) = (3*dt*f(1))/(t*(-4*m2 + t)) + (3*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,32) = (-7*dm2*f(1))/(4*pow(m2,2) - m2*t) + (7*dt*f(1))/(4*m2*t - pow(t,2));
A(212,33) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,35) = (2*dt*f(1))/(t*(-4*m2 + t)) + (2*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,61) = -((dm2*f(1)*(20*m2*s - 5*t*(s + t) - f(8)))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) - (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (dt*f(1)*(5*t*(s + t)*(-4*m2*s + t*(s + t)) + (4*m2*s + pow(t,2))*f(8)))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(212,62) = -((dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))) + (ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(212,63) = (6*dt*f(1))/(t*(-4*m2 + t)) + (6*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,65) = (-5*dm2*f(1))/(4*pow(m2,2) - m2*t) + (5*dt*f(1))/(4*m2*t - pow(t,2));
A(212,76) = (-2*ds*f(1)*f(12))/(t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(-(s*t) + m2*(-4*s + t))*f(1)*f(12))/(pow(t,2)*(-4*m2 + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dm2*(-3*s*t + m2*(4*s + t))*f(1)*f(12))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(212,77) = (4*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (4*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (16*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(212,82) = (2*ds*f(1)*f(14))/(t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (dt*(m2*(4*s - 3*t) + t*(s + 3*t))*f(1)*f(14))/(pow(t,2)*(-4*m2 + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) - (dm2*(-3*t*(s + t) + m2*(4*s + 3*t))*f(1)*f(14))/(m2*(4*m2 - t)*t*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(212,83) = (4*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) - (4*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) - (4*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(212,91) = (ds*(2*s + t))/(s*(s + t)) + (2*dm2*t)/(4*pow(m2,2) - m2*t) - (dt*(pow(t,2) + 4*m2*(2*s + t)))/((4*m2 - t)*t*(s + t));
A(212,96) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,103) = (-3*dm2*f(1))/(4*pow(m2,2) - m2*t) + (3*dt*f(1))/(4*m2*t - pow(t,2));
A(212,104) = (3*dt*f(1))/(t*(-4*m2 + t)) + (3*dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,110) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,131) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,135) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,137) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(212,141) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(212,149) = (dm2*f(1))/(4*pow(m2,2) - m2*t) - (dt*f(1))/(4*m2*t - pow(t,2));
A(212,210) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/((4*m2 - t)*pow(t,2)*(s + t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(212,211) = (2*ds*f(1)*f(6))/(s*t*(s*t - 4*m2*(s + t))) - (2*dm2*f(1)*f(6))/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))) + (8*dt*m2*f(1)*f(6))/((4*m2 - t)*pow(t,2)*(-(s*t) + 4*m2*(s + t)));
A(212,212) = (ds*(2*s + t))/(s*(s + t)) + (dm2*(-8*m2 + 3*t))/(m2*(4*m2 - t)) + (dt*(-(s*t) + 4*m2*(2*s + t)))/(t*(-4*m2 + t)*(s + t));
A(212,213) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(213,5) = (dt*f(1))/(t*(-4*m2 + t)) + (dm2*f(1))/(4*pow(m2,2) - m2*t);
A(213,7) = (ds*(8*s + 7*t))/(r8*s*(s + t)) - (dt*(8*s + 7*t))/(r8*t*(s + t));
A(213,9) = (-3*dm2)/m2 + (ds*(10*s - 7*t))/(r8*s*(s + t)) + (dt*(14*s + 31*t))/(r8*t*(s + t));
A(213,10) = (-3*dm2*f(1))/(8*pow(m2,2) - 2*m2*t) + (3*dt*f(1))/(8*m2*t - 2*pow(t,2));
A(213,11) = (-3*dm2)/(m2*r4) - (dt*(12*s + t))/(r8*t*(s + t)) + (ds*(18*s + 7*t))/(r8*s*(s + t));
A(213,12) = -((dm2*f(2))/(m2*r2*(4*m2 + s + t))) + (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(213,18) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(213,31) = -(dm2/m2) + (ds*(6*s - t))/(r2*s*(s + t)) + (dt*(-4*s + 3*t))/(r2*t*(s + t));
A(213,32) = (-4*dm2)/m2 + (ds*(6*s - t))/(r2*s*(s + t)) + (dt*(2*s + 9*t))/(r2*t*(s + t));
A(213,33) = -(dm2/m2) + (3*ds*(2*s + t))/(r2*s*(s + t)) - (dt*(4*s + t))/(r2*t*(s + t));
A(213,35) = dm2/(m2*r2) + (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(3*s + 2*t))/(r2*t*(s + t));
A(213,61) = (dm2*(-4*m2*s + t*(s + t) + f(8)))/(m2*r2*(4*m2*s - t*(s + t))) + (dt*(-((s + 3*t)*(-4*m2*s + t*(s + t))) + (s + 2*t)*f(8)))/(r2*t*(s + t)*(-4*m2*s + t*(s + t))) + (ds*(2*s + 4*t - (t*f(8))/(-4*m2*s + t*(s + t))))/(r2*s*(s + t));
A(213,62) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(213,64) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(213,65) = -(dm2/(m2*r2)) + (ds*(s - t))/(s*(s + t)) - (dt*(s - 3*t))/(r2*t*(s + t));
A(213,77) = (-3*dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*r2*(-(s*t) + 4*m2*(s + t)));
A(213,78) = -(dm2/(m2*r2)) - (ds*t)/(s*(s + t)) + (dt*(s + 3*t))/(r2*t*(s + t));
A(213,83) = (3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(213,84) = -(dm2/(m2*r2)) + (dt*(s - t))/(r2*t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(213,91) = (dm2*f(1))/(8*pow(m2,2) - 2*m2*t) - (dt*f(1))/(8*m2*t - 2*pow(t,2));
A(213,96) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(213,103) = (-3*dm2)/(m2*r2) + (3*ds)/s - (3*dt)/(r2*t);
A(213,104) = (3*dm2)/(m2*r2) - (3*ds)/s + (3*dt)/(r2*t);
A(213,105) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(213,109) = (-3*dm2)/(m2*r2) - (3*ds*t)/(r2*s*(s + t)) + (3*dt*(s + 2*t))/(r2*t*(s + t));
A(213,110) = (3*dm2)/(m2*r2) + (ds*(-s + t))/(s*(s + t)) - (dt*(s + 5*t))/(r2*t*(s + t));
A(213,111) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(213,131) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(213,135) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(213,137) = (ds*(2*s + t))/(r2*s*(s + t)) - (dt*(2*s + t))/(r2*t*(s + t));
A(213,141) = -((ds*(2*s + t))/(r2*s*(s + t))) + (dt*(2*s + t))/(r2*t*(s + t));
A(213,210) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(213,211) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(213,212) = -((dm2*f(1))/(4*pow(m2,2) - m2*t)) + (dt*f(1))/(4*m2*t - pow(t,2));
A(213,213) = (-2*dm2)/m2 - (ds*(2*s + t))/(s*(s + t)) + (dt*(2*s + t))/(t*(s + t));
A(213,214) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,7) = (-7*dm2)/(m2*r4) + ds/(r2*(s + t)) + (dt*(5*s + 7*t))/(r4*t*(s + t));
A(214,9) = (3*dt)/(r4*(s + t)) - (3*ds*t)/(r4*s*(s + t));
A(214,10) = (-2*dm2*f(1))/(4*pow(m2,2) - m2*t) + (2*dt*f(1))/(4*m2*t - pow(t,2));
A(214,11) = (15*dm2)/(m2*r4) - (5*ds)/(r2*(s + t)) - (5*dt*(s + 3*t))/(r4*t*(s + t));
A(214,12) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(214,17) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,31) = (-5*dm2)/m2 - (2*ds*t)/(s*(s + t)) + (dt*(5*s + 7*t))/(t*(s + t));
A(214,32) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,33) = (5*dm2)/m2 + (2*ds*t)/(s*(s + t)) - (dt*(5*s + 7*t))/(t*(s + t));
A(214,35) = (2*dt)/(s + t) - (2*ds*t)/(s*(s + t));
A(214,61) = (dm2*(16*m2*s - 4*t*(s + t) - f(8)))/(m2*r2*(4*m2*s - t*(s + t))) + (ds*t*(-8*m2*s + 2*t*(s + t) + f(8)))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(2*(2*s + 3*t)*(-4*m2*s + t*(s + t)) + (s + 2*t)*f(8)))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(214,62) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(214,65) = (-2*dm2)/m2 + (dt*(2*s + t))/(t*(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,76) = (dm2*(m2 - 5*s)*f(12))/(m2*r2*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (ds*(3*s*t + m2*(-2*s + t))*f(12))/(r2*s*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t))) + (dt*(m2*(s - 2*t) + s*(5*s + 2*t))*f(12))/(r2*t*(s + t)*(pow(m2,2)*t + pow(s,2)*t - 2*m2*s*(2*s + t)));
A(214,77) = (-3*dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t))) - (3*ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (3*dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(214,78) = dm2/(m2*r2) + (dt*s)/(r2*t*(s + t)) - (ds*(2*s + t))/(r2*s*(s + t));
A(214,82) = -((dm2*(m2 + 5*(s + t))*f(14))/(m2*r2*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))))) + (dt*(5*pow(s,2) + 13*s*t + 8*pow(t,2) - m2*(s + 2*t))*f(14))/(r2*t*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2)))) + (ds*(-3*t*(s + t) + m2*(2*s + 3*t))*f(14))/(r2*s*(s + t)*(pow(m2,2)*t + t*pow(s + t,2) - 2*m2*(2*pow(s,2) + 3*s*t + pow(t,2))));
A(214,83) = (-3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(214,84) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(214,96) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,103) = (3*dm2)/m2 - (3*dt)/t;
A(214,104) = (-3*dm2)/m2 + (3*dt)/t;
A(214,105) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(214,109) = (-3*dm2)/m2 - (3*ds*t)/(s*(s + t)) + (3*dt*(s + 2*t))/(t*(s + t));
A(214,110) = (3*dm2)/m2 + (2*ds*t)/(s*(s + t)) - (dt*(3*s + 5*t))/(t*(s + t));
A(214,111) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(214,131) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,135) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,137) = -(dt/(s + t)) + (ds*t)/(pow(s,2) + s*t);
A(214,141) = dt/(s + t) - (ds*t)/(s*(s + t));
A(214,210) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(214,211) = -((dt*s*f(6))/(t*(s + t)*(s*t - 4*m2*(s + t)))) - (ds*t*f(6))/(s*(s + t)*(s*t - 4*m2*(s + t))) - (dm2*f(6))/(m2*(-(s*t) + 4*m2*(s + t)));
A(214,213) = (-2*dt)/(s + t) + (2*ds*t)/(s*(s + t));
A(214,214) = (-2*dm2)/m2;
A(215,6) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,7) = (-3*dm2)/(m2*r8) - (dt*(3*s + 2*t))/(r8*t*(s + t)) + (ds*(6*s + 5*t))/(r8*s*(s + t));
A(215,8) = -((dm2*f(0)*f(7))/(m2*(4*m2 - s)*(pow(s,2) - 4*m2*t + s*t))) - (dt*f(0)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 4*m2*t)*f(0)*f(7))/(pow(s,2)*(-4*m2 + s)*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,9) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(215,11) = (-3*dm2)/(m2*r8) + (ds*(6*s + t))/(r8*s*(s + t)) + (dt*(-3*s + 2*t))/(r8*t*(s + t));
A(215,12) = (dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,31) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(215,33) = -(dm2/(m2*r2)) - (dt*s)/(r2*t*(s + t)) + (ds*(2*s + t))/(r2*s*(s + t));
A(215,61) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,63) = -((dm2*(5*pow(s,2) - 8*m2*t + 5*s*t - 6*f(7)))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (3*dt*s*(s*(s + t) - 2*f(7)))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*((s + t)*(8*pow(s,2) - 8*m2*t + 5*s*t) - 6*(2*s + t)*f(7)))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,64) = (dm2*f(7))/(m2*r4*(pow(s,2) - 4*m2*t + s*t)) + (dt*(4 + (s*f(7))/(t*(pow(s,2) - 4*m2*t + s*t))))/(r4*(s + t)) + (ds*(-4*t - ((2*s + t)*f(7))/(pow(s,2) - 4*m2*t + s*t)))/(r4*s*(s + t));
A(215,66) = -((dt*(4*m2 - s)*(s + 2*t)*f(6)*f(7))/(r2*s*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))) + (ds*(8*m2*s + 12*m2*t - s*t)*f(6)*f(7))/(r2*pow(s,2)*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + (dm2*(4*m2 + s)*f(6)*f(7))/(m2*r2*s*(pow(s,2) - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t)));
A(215,74) = -((dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(215,80) = -((dm2*(pow(s,2) + 4*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*(pow(s,3) + 3*pow(s,2)*t - 8*m2*pow(t,2) + 2*s*t*(2*m2 + t)))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*pow(s,3) + 5*pow(s,2)*t - 4*m2*pow(t,2) + s*t*(8*m2 + 3*t)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,81) = (2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,108) = -(ds/s) + dt/t;
A(215,136) = (4*dt*f(7)*f(15))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) + (4*dm2*f(7)*f(15))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7)*f(15))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(215,138) = (4*dt*f(7)*f(15))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)) + (4*dm2*f(7)*f(15))/(m2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (4*ds*(2*s + t)*f(7)*f(15))/(pow(s,2)*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t));
A(215,150) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(215,215) = (2*dm2*(pow(s,2) + 2*m2*t + s*t))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (2*dt*s*(pow(s,2) + 2*m2*t + s*t))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(3*pow(s,3) + 5*pow(s,2)*t - 2*m2*pow(t,2) + 2*s*pow(t,2)))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,216) = -((dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(215,217) = (-2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,218) = (-2*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) - (2*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (2*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(215,219) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(216,6) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(216,9) = (-7*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) + (7*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (7*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,10) = (-2*dm2*f(1)*f(8))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))) + (2*ds*f(1)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(t,2))*f(1)*f(8))/(pow(t,2)*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t)));
A(216,61) = (-3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,62) = -(ds/s) + dt/t;
A(216,63) = -((dm2*(2*(s + t)*(pow(s,2) - 4*m2*t + s*t) + (-4*m2 + s + t)*f(7))*f(8))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) - (dt*(2*(pow(s,2) - 4*m2*t + s*t)*(pow(s,2) + 3*s*t + 2*pow(t,2)) + (4*m2*(s - 2*t) + s*(s + t))*f(7))*f(8))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t) + (m2*(8*s - 4*t) - t*(s + t))*f(7))*f(8))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(216,64) = -((dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*r2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(r2*t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(r2*s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(216,66) = (dm2*(4*m2 + t)*f(6)*f(8))/(m2*r2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + (ds*(4*m2 - t)*(2*s + t)*f(6)*f(8))/(r2*s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + (dt*(s*t - 4*m2*(3*s + 2*t))*f(6)*f(8))/(r2*pow(t,2)*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)));
A(216,74) = -((dm2*(4*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t)))) + (ds*(4*m2*s*(-2*s + t) + t*(2*pow(s,2) + 3*s*t + pow(t,2))))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*s*(s - 2*t) - t*(3*pow(s,2) + 5*s*t + 2*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,75) = (2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,80) = (dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t))) - (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(216,105) = -(ds/s) + dt/t;
A(216,136) = (4*dm2*f(8)*f(15))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) - (4*ds*f(8)*f(15))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8)*f(15))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(216,138) = (4*dm2*f(8)*f(15))/(m2*t*(s + t)*(4*m2*s - t*(s + t))) - (4*ds*f(8)*f(15))/(s*pow(s + t,2)*(-4*m2*s + t*(s + t))) + (4*dt*(s + 2*t)*f(8)*f(15))/(pow(t,2)*pow(s + t,2)*(-4*m2*s + t*(s + t)));
A(216,150) = (dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,215) = -((dm2*(4*m2 - s - t)*f(7)*f(8))/(m2*(s + t)*(pow(s,2) - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))) + (dt*(4*m2*(s - 2*t) + s*(s + t))*f(7)*f(8))/(t*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + (ds*(t*(s + t) + m2*(-8*s + 4*t))*f(7)*f(8))/(s*pow(s + t,2)*(pow(s,2) - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)));
A(216,216) = (-2*dm2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*(2*m2*s + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(4*m2*pow(s,2) - 2*t*(2*pow(s,2) + 5*s*t + 3*pow(t,2))))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,217) = (-2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) + (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(216,218) = (-2*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) + (2*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (2*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(216,219) = -((dm2*f(8))/(m2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(217,6) = -(dm2/m2) + ds/(s + t) + dt/(s + t);
A(217,7) = (dm2*f(2))/(m2*r4*(4*m2 + s + t)) - (ds*f(2))/(r4*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r4*(s + t)*(4*m2 + s + t));
A(217,9) = (3*dm2*f(2))/(m2*r4*(4*m2 + s + t)) - (3*ds*f(2))/(r4*(s + t)*(4*m2 + s + t)) - (3*dt*f(2))/(r4*(s + t)*(4*m2 + s + t));
A(217,11) = (-13*dm2*f(2))/(m2*r4*(4*m2 + s + t)) + (13*ds*f(2))/(r4*(s + t)*(4*m2 + s + t)) + (13*dt*f(2))/(r4*(s + t)*(4*m2 + s + t));
A(217,19) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,20) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,21) = (2*dt*(4*m2*s + pow(s,2) + 3*s*t + 2*pow(t,2)))/(t*(s + t)*(4*m2 + s + t)) + (2*ds*(2*pow(s,2) + 3*s*t + t*(4*m2 + t)))/(s*(s + t)*(4*m2 + s + t)) - (2*dm2*(4*m2 + 3*(s + t)))/(m2*(4*m2 + s + t));
A(217,31) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,32) = (3*dm2*f(2))/(m2*(4*m2 + s + t)) - (3*ds*f(2))/((s + t)*(4*m2 + s + t)) - (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,33) = (-7*dm2*f(2))/(m2*(4*m2 + s + t)) + (7*ds*f(2))/((s + t)*(4*m2 + s + t)) + (7*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,36) = (2*dm2*f(2))/(m2*(4*m2 + s + t)) - (2*ds*f(2))/((s + t)*(4*m2 + s + t)) - (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,61) = (-5*dm2*f(2))/(m2*(4*m2 + s + t)) + (5*ds*f(2))/((s + t)*(4*m2 + s + t)) + (5*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,63) = -((dm2*f(2)*(5*(pow(s,2) - 4*m2*t + s*t) + f(7)))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t))) + (dt*f(2)*(5*(s + t)*(pow(s,2) - 4*m2*t + s*t) - 4*m2*f(7)))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*f(2)*(5*s*(s + t)*(pow(s,2) - 4*m2*t + s*t) + (pow(s,2) + 2*s*t + t*(4*m2 + t))*f(7)))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(217,64) = (dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(217,65) = (6*dm2*f(2))/(m2*(4*m2 + s + t)) - (6*ds*f(2))/((s + t)*(4*m2 + s + t)) - (6*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,73) = -((dt*(7*m2*s + 2*pow(s,2) + 3*m2*t + 5*s*t + 3*pow(t,2))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) - (dm2*(m2*(s - 3*t) - 3*t*(s + t))*f(2)*f(11))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) + (ds*(-(t*(s + t)) + m2*(s + 5*t))*f(2)*f(11))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(217,74) = (4*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (16*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (4*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(217,79) = -((ds*(3*m2*s + 3*pow(s,2) + 7*m2*t + 5*s*t + 2*pow(t,2))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)))) + (dm2*(m2*(3*s - t) + 3*s*(s + t))*f(2)*f(13))/(m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (dt*(-(s*(s + t)) + m2*(5*s + t))*f(2)*f(13))/(pow(s + t,2)*(4*m2 + s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(217,80) = (-4*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (16*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (4*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(217,93) = (-2*dm2*(s + t))/(m2*(4*m2 + s + t)) + (ds*(-4*m2*(s - t) + pow(s + t,2)))/(s*(s + t)*(4*m2 + s + t)) + (dt*(4*m2*(s - t) + pow(s + t,2)))/(t*(s + t)*(4*m2 + s + t));
A(217,94) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,104) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,106) = (-3*dm2*f(2))/(m2*(4*m2 + s + t)) + (3*ds*f(2))/((s + t)*(4*m2 + s + t)) + (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,107) = (3*dm2*f(2))/(m2*(4*m2 + s + t)) - (3*ds*f(2))/((s + t)*(4*m2 + s + t)) - (3*dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,129) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,133) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,137) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,139) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,150) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(217,215) = (2*dm2*f(2)*f(7))/(m2*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) + (8*dt*m2*f(2)*f(7))/(pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t)) - (2*ds*(pow(s,2) + 2*s*t + t*(4*m2 + t))*f(2)*f(7))/(s*pow(s + t,2)*(4*m2 + s + t)*(pow(s,2) - 4*m2*t + s*t));
A(217,216) = (2*dm2*f(2)*f(8))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))) - (8*ds*m2*f(2)*f(8))/(pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))) + (2*dt*(4*m2*s + pow(s + t,2))*f(2)*f(8))/(t*pow(s + t,2)*(4*m2 + s + t)*(-4*m2*s + t*(s + t)));
A(217,217) = -((dm2*(8*m2 + 3*(s + t)))/(m2*(4*m2 + s + t))) + (dt*(4*m2*(s - t) + s*(s + t)))/(t*(s + t)*(4*m2 + s + t)) + (ds*(-4*m2*(s - t) + t*(s + t)))/(s*(s + t)*(4*m2 + s + t));
A(217,218) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(218,6) = (dm2*f(2))/(m2*(4*m2 + s + t)) - (ds*f(2))/((s + t)*(4*m2 + s + t)) - (dt*f(2))/((s + t)*(4*m2 + s + t));
A(218,7) = (-3*dm2)/(m2*r4) - (ds*(s - 11*t))/(r8*s*(s + t)) + (dt*(7*s - 5*t))/(r8*t*(s + t));
A(218,8) = -((dm2*f(0))/(8*pow(m2,2) - 2*m2*s)) + (ds*f(0))/(8*m2*s - 2*pow(s,2));
A(218,9) = (dt*(7*s - t))/(r8*t*(s + t)) + (ds*(-7*s + t))/(r8*s*(s + t));
A(218,11) = (-3*dm2)/m2 + (7*dt*(-s + t))/(r8*t*(s + t)) + (ds*(31*s + 17*t))/(r8*s*(s + t));
A(218,12) = (-3*dm2*f(2))/(m2*r2*(4*m2 + s + t)) + (3*ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (3*dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(218,21) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(218,31) = -(dm2/m2) - (ds*(s - 3*t))/(r2*s*(s + t)) + (dt*(3*s - t))/(r2*t*(s + t));
A(218,32) = -(dm2/m2) - (dt*(s + 5*t))/(r2*t*(s + t)) + (ds*(3*s + 7*t))/(r2*s*(s + t));
A(218,33) = (-4*dm2)/m2 + (dt*(-s + t))/(r2*t*(s + t)) + (ds*(9*s + 7*t))/(r2*s*(s + t));
A(218,36) = dm2/(m2*r2) + (dt*(s - 2*t))/(r2*t*(s + t)) + (ds*(-2*s + t))/(r2*s*(s + t));
A(218,61) = -(dm2/(m2*r2)) - (dt*(2*s + 3*t))/(r2*t*(s + t)) + (ds*(3*s + 4*t))/(r2*s*(s + t));
A(218,63) = -((dm2*(pow(s,2) - 4*m2*t + s*t + f(7)))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) + (dt*((4*s + 3*t)*(pow(s,2) - 4*m2*t + s*t) - s*f(7)))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(-((3*s + 2*t)*(pow(s,2) - 4*m2*t + s*t)) + (2*s + t)*f(7)))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(218,64) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(218,66) = (dm2*f(6))/(8*pow(m2,2)*s + 8*pow(m2,2)*t - 2*m2*s*t) + (dt*s*f(6))/(r2*t*(s + t)*(s*t - 4*m2*(s + t))) + (ds*t*f(6))/(r2*s*(s + t)*(s*t - 4*m2*(s + t)));
A(218,74) = (3*dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(218,75) = -(dm2/(m2*r2)) - (dt*(2*s + t))/(r2*t*(s + t)) + (ds*(3*s + 2*t))/(r2*s*(s + t));
A(218,80) = (-3*dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t)) - (3*dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (3*ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(218,81) = -(dm2/(m2*r2)) - (ds*(s + 2*t))/(r2*s*(s + t)) + (dt*(2*s + 3*t))/(r2*t*(s + t));
A(218,93) = (dm2*f(2))/(m2*r2*(4*m2 + s + t)) - (ds*f(2))/(r2*(s + t)*(4*m2 + s + t)) - (dt*f(2))/(r2*(s + t)*(4*m2 + s + t));
A(218,94) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(218,103) = (-3*dm2)/(m2*r2) - (3*dt*s)/(r2*t*(s + t)) + (3*ds*(2*s + t))/(r2*s*(s + t));
A(218,104) = (3*dm2)/(m2*r2) + (dt*(2*s + t))/(r2*t*(s + t)) - (ds*(5*s + 4*t))/(r2*s*(s + t));
A(218,105) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(218,106) = (-3*dm2)/(m2*r2) - (3*ds)/(r2*(s + t)) + (3*dt*(2*s + t))/(r2*t*(s + t));
A(218,107) = (3*dm2)/(m2*r2) + (3*ds)/(r2*(s + t)) - (3*dt*(2*s + t))/(r2*t*(s + t));
A(218,108) = (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (dm2*f(7))/(2*m2*pow(s,2) - 8*pow(m2,2)*t + 2*m2*s*t);
A(218,129) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(218,133) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(218,137) = (ds*(s - t))/(r2*s*(s + t)) + (dt*(-s + t))/(r2*t*(s + t));
A(218,139) = (dt*(s - t))/(r2*t*(s + t)) + (ds*(-s + t))/(r2*s*(s + t));
A(218,215) = (dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(218,216) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(218,217) = -((dm2*f(2))/(m2*(4*m2 + s + t))) + (ds*f(2))/((s + t)*(4*m2 + s + t)) + (dt*f(2))/((s + t)*(4*m2 + s + t));
A(218,218) = (-2*dm2)/m2 + (ds*(s - t))/(s*(s + t)) + (dt*(-s + t))/(t*(s + t));
A(218,219) = -(ds/s) + dt/t;
A(219,7) = (15*dm2)/(m2*r4) - (5*dt)/(r4*(s + t)) - (5*ds*(3*s + 2*t))/(r4*s*(s + t));
A(219,8) = (2*dm2*f(0))/(4*pow(m2,2) - m2*s) - (2*ds*f(0))/(4*m2*s - pow(s,2));
A(219,9) = (-7*dm2)/(m2*r4) + (5*dt)/(r4*(s + t)) + (ds*(7*s + 2*t))/(r4*s*(s + t));
A(219,11) = (3*ds)/(r4*s) - (3*dt)/(r4*t);
A(219,12) = (-2*dm2*f(2))/(m2*(4*m2 + s + t)) + (2*ds*f(2))/((s + t)*(4*m2 + s + t)) + (2*dt*f(2))/((s + t)*(4*m2 + s + t));
A(219,20) = -(ds/s) + dt/t;
A(219,31) = (5*dm2)/m2 + (dt*(2*s - 3*t))/(t*(s + t)) - (ds*(7*s + 2*t))/(s*(s + t));
A(219,32) = (-5*dm2)/m2 + (ds*(7*s + 2*t))/(s*(s + t)) + (dt*(-2*s + 3*t))/(t*(s + t));
A(219,33) = -(ds/s) + dt/t;
A(219,36) = (2*ds)/s - (2*dt)/t;
A(219,61) = (-2*dm2)/m2 + (ds*(s - t))/(s*(s + t)) + (dt*(s + 3*t))/(t*(s + t));
A(219,63) = (dm2*(4 + f(7)/(pow(s,2) - 4*m2*t + s*t)))/(m2*r2) + (dt*(2*s - 2*t + (s*f(7))/(pow(s,2) - 4*m2*t + s*t)))/(r2*t*(s + t)) + (ds*(-2*(3*s + t) - ((2*s + t)*f(7))/(pow(s,2) - 4*m2*t + s*t)))/(r2*s*(s + t));
A(219,64) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(219,73) = -((dm2*(m2 - 5*t)*f(11))/(m2*r2*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)))) + (ds*(2*m2*s + 3*m2*t - 2*s*t + 3*pow(t,2))*f(11))/(r2*s*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t))) - (dt*(m2*(s + 2*t) + t*(3*s + 8*t))*f(11))/(r2*t*(s + t)*(2*m2*t*(-s + t) + pow(m2,2)*(s + t) + pow(t,2)*(s + t)));
A(219,74) = (3*dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (3*ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (3*dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(219,75) = dm2/(m2*r2) - (dt*s)/(r2*t*(s + t)) - (ds*t)/(r2*s*(s + t));
A(219,79) = (dm2*(m2 - 5*s)*f(13))/(m2*r2*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) - (dt*(3*m2*s + 3*pow(s,2) + 2*m2*t - 2*s*t)*f(13))/(r2*t*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t))) + (ds*(m2*(2*s + t) + s*(8*s + 3*t))*f(13))/(r2*s*(s + t)*(2*m2*s*(s - t) + pow(m2,2)*(s + t) + pow(s,2)*(s + t)));
A(219,80) = (3*dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t)) + (3*dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) - (3*ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(219,81) = -(dm2/(m2*r2)) + (dt*s)/(r2*t*(s + t)) + (ds*t)/(r2*s*(s + t));
A(219,94) = -(ds/s) + dt/t;
A(219,103) = (-3*dm2)/m2 - (3*dt*s)/(t*(s + t)) + (3*ds*(2*s + t))/(s*(s + t));
A(219,104) = (3*dm2)/m2 + (dt*(2*s - t))/(t*(s + t)) - (ds*(5*s + 2*t))/(s*(s + t));
A(219,105) = -((dm2*f(8))/(m2*r2*(4*m2*s - t*(s + t)))) + (ds*t*f(8))/(r2*s*(s + t)*(-4*m2*s + t*(s + t))) - (dt*(s + 2*t)*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
A(219,106) = (3*dm2)/m2 - (3*ds)/(s + t) - (3*dt)/(s + t);
A(219,107) = (-3*dm2)/m2 + (3*ds)/(s + t) + (3*dt)/(s + t);
A(219,108) = -((dm2*f(7))/(m2*r2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(r2*t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(r2*s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(219,129) = -(ds/s) + dt/t;
A(219,133) = -(ds/s) + dt/t;
A(219,137) = ds/s - dt/t;
A(219,139) = -(ds/s) + dt/t;
A(219,215) = -((dm2*f(7))/(m2*(pow(s,2) - 4*m2*t + s*t))) - (dt*s*f(7))/(t*(s + t)*(pow(s,2) - 4*m2*t + s*t)) + (ds*(2*s + t)*f(7))/(s*(s + t)*(pow(s,2) - 4*m2*t + s*t));
A(219,216) = (dm2*f(8))/(m2*(4*m2*s - t*(s + t))) - (ds*t*f(8))/(s*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(s + 2*t)*f(8))/(t*(s + t)*(-4*m2*s + t*(s + t)));
A(219,218) = (-2*ds)/s + (2*dt)/t;
A(219,219) = (-2*dm2)/m2;


==> anc/example/data/boundary_point_1.dat <==
3
3.6666666666666666666666666666667	-1.1	1.
4
220
25
1.	0
-1.	0
-1.	0
-1.	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
4.	0
4.	0
4.	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
-1.1544313298030657212130241801648048620843186718798	0
2.4537143139333265738797225212074084572585349679945	-3.1415926535897932384626433832795028841971693993751
1.2497415096073905812569763034455699543049240371885	0
2.0970393699945941949670838099662239792945182089476	0
0	-2.5559071101326422788448858448019851179968083322035
-1.0058651950356196832396522980215348479032198906327	0
-1.4669618516185941691653789615212093768957023485823	0
0	0
0	2.5559071101326422788448858448019851179968083322035
0	0
1.0058651950356196832396522980215348479032198906327	0
0	0
1.4669618516185941691653789615212093768957023485823	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	2.5559071101326422788448858448019851179968083322035
1.0058651950356196832396522980215348479032198906327	0
1.4669618516185941691653789615212093768957023485823	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
-6.6935617592039695524481202268235878671988844922722	0
-9.1015073678558415376936126623472648731061063538842	6.2831853071795864769252867665590057683943387987502
-7.406911647081434310273397649305956823126918010366	6.2831853071795864769252867665590057683943387987502
0	-2.5559071101326422788448858448019851179968083322035
0	0
0	-2.5559071101326422788448858448019851179968083322035
0	0
-1.4669618516185941691653789615212093768957023485823	0
0	0
-1.4669618516185941691653789615212093768957023485823	0
0	0
-1.0058651950356196832396522980215348479032198906327	0
0	0
-1.0058651950356196832396522980215348479032198906327	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
2.3112899144636637851091674393565136425377841817061	0
1.9244452333440315514497691624279808236479474964572	7.7085708626610584078270778662232573371416768815325
-0.780926920417879762256942341345152260844152259054	0
-2.1987870596536622640194452149527970058238767837098	0
0	-1.6609441663670285743924977658169879940262906308466
1.3228127353496102453729392584901346068556033365621	0
2.1704891588917270052311796635761438562601786403534	0
-6.5326611556265947871900866098726650613272743678653	0
0	6.7681799633162387204591368224575320376059975212241
1.0117647905840452242566509427973516947998656536969	0
-3.7137404527366022582216678541628565340945649992021	0
2.1519770741042542962159616391446276501508934841082	0
-6.2301177310893823576062167529603823872397557296334	0
0	0
3.2663305778132973935950433049363325306636371839327	0
0	2.0579455118959604803598351821738124234323174870947
0	0
-0.50588239529202261212832547139867584739993282684843	0
1.0338534180514762526066950173805483189058235312259	0
0	0
-1.0759885370521271481079808195723138250754467420541	0
1.5528318483415219161396578256948311771370340273751	0
-8.0296190004506275703910979085691414202959925341996	-1.6599024508458621609724004341946802542701779011885
-1.4186819279473674509785412267033425000634894912633	0
-3.5532591948816658470795245927441566032195632659534	0
0	0
1.458842518600001136596495219521860410484388130925	5.3466600252959365303828070211643042561022225547447
0	0
0	2.0271456497628181276565807694978033990697157265664
0	0
0	1.5952470732157104400335423171811602811713542046786
1.6331652889066486967975216524681662653318185919663	0
-0.25294119764601130606416273569933792369996641342422	0
-0.53799426852606357405399040978615691253772337102706	0
-3.2663305778132973935950433049363325306636371839327	0
0.50588239529202261212832547139867584739993282684843	0
1.0759885370521271481079808195723138250754467420541	0
-6.5326611556265947871900866098726650613272743678653	0
1.0117647905840452242566509427973516947998656536969	0
2.1519770741042542962159616391446276501508934841082	0
0	0
0	0
0	0
-4.628090105163007752993324027040191158116469915728	0
0.4214666369855635397762939972075645983417634170094	-13.1760869581271708276756264319507867949233516044478
-3.7365871394087621364169500694108626156887514995261	-7.8523574909375925135417037995591037093831648088711
0	-8.4748523951144366148348417042167771171229894821153
-6.532661155626594787190086609872665061327274367865	0
0	-10.640467020878265203196353576941785759244199180167
-6.532661155626594787190086609872665061327274367865	0
3.2642704322501920613113522676574202406106317886046	0
2.151977074104254296215961639144627650150893484108	0
5.0304526065825984889464521565514352700953532776954	-4.6085965761414557812058800776905601980042802643887
2.1519770741042542962159616391446276501508934841082	0.e-49
2.9529371488722965393101226914271467705425960158317	-3.1600187072255673610047954330078452916818752545805
1.0117647905840452242566509427973516947998656536969	0.e-49
2.5941702368230447784197290774596606515143768764578	0
1.0117647905840452242566509427973516947998656536969	0
0	0
0	0
0	0
0	0
-0.85330131484037977714529618515774494252311006895629	0
0	0
-3.2566877299459340495677772910481242316554959326344	0
0	0
-2.3605848705582203866128547769951231403607661972461	0
0	0
-1.6283438649729670247838886455240621158277479663172	0
0	0
0	0
-1.1802924352791101933064273884975615701803830986231	0
0	0
0	0
-0.42665065742018988857264809257887247126155503447814	0
0	0
0	0
-1.1802924352791101933064273884975615701803830986231	0
0	0
0	0
-1.6283438649729670247838886455240621158277479663172	0
0	0
0	0
-0.42665065742018988857264809257887247126155503447814	0
0	0
3.2663305778132973935950433049363325306636371839327	0
-0.50588239529202261212832547139867584739993282684843	0
-1.0759885370521271481079808195723138250754467420541	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0.85330131484037977714529618515774494252311006895629	0
3.2566877299459340495677772910481242316554959326344	0
2.3605848705582203866128547769951231403607661972461	0
0	0
0	0
-0.85330131484037977714529618515774494252311006895629	0
0	0
0	0
-3.2566877299459340495677772910481242316554959326344	0
0	0
0	0
-2.3605848705582203866128547769951231403607661972461	0
0	0
0	0
0	0
1.0759885370521271481079808195723138250754467420541	0
0.50588239529202261212832547139867584739993282684843	0
0.50588239529202261212832547139867584739993282684843	0
-3.2663305778132973935950433049363325306636371839327	0
-3.2663305778132973935950433049363325306636371839327	0
1.0759885370521271481079808195723138250754467420541	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0.8422298227345738166793685069826714290941288075151	0
0	0
0.8422298227345738166793685069826714290941288075151	0
0	0
0.8422298227345738166793685069826714290941288075151	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
3.2566877299459340495677772910481242316554959326344	0
-3.2663305778132973935950433049363325306636371839327	0
0	0
3.2663305778132973935950433049363325306636371839327	0
2.3605848705582203866128547769951231403607661972461	0
-3.2663305778132973935950433049363325306636371839327	0
0	0
3.2663305778132973935950433049363325306636371839327	0
0.85330131484037977714529618515774494252311006895629	0
1.0759885370521271481079808195723138250754467420541	0
0	0
-1.0759885370521271481079808195723138250754467420541	0
2.3605848705582203866128547769951231403607661972461	0
0.50588239529202261212832547139867584739993282684843	0
0	0
-0.5058823952920226121283254713986758473999328268484	0
3.2566877299459340495677772910481242316554959326344	0
1.0759885370521271481079808195723138250754467420541	0
0	0
-1.0759885370521271481079808195723138250754467420541	0
0.85330131484037977714529618515774494252311006895629	0
0.50588239529202261212832547139867584739993282684843	0
0	0
-0.5058823952920226121283254713986758473999328268484	0
0	0
0	0
-1.6331652889066486967975216524681662653318185919663	0
0	0
0	0
-1.6331652889066486967975216524681662653318185919663	0
0	0
0	0
0.53799426852606357405399040978615691253772337102706	0
0	0
0	0
0.25294119764601130606416273569933792369996641342422	0
0	0
0	0
0.53799426852606357405399040978615691253772337102706	0
0	0
0	0
0.25294119764601130606416273569933792369996641342422	0
0	0
-6.430072442501596914067655886878311875614396321738	0.e-49
0	0
0	0
0	0
4.886566476814363103102450442126713258576313710606	0
0	0
0	0
0	0
6.59688490209467671104141648664762719160285545622	0
0	0
0	0
-1.1802924352791101933064273884975615701803830986231	0
3.2566877299459340495677772910481242316554959326344	0
0	-4.1158910237919209607196703643476248468646349741893
-7.912885246887232177923445526641493402959126546407	0
-7.544425946210640011446737552670016756127140021562	0
-0.42665065742018988857264809257887247126155503447814	0
2.3605848705582203866128547769951231403607661972461	0
-2.0677068361029525052133900347610966378116470624517	0
1.8027002567561201043748040882828465310375554381481	0
-1.140212283520209071959310696347275955351027830411	0
-1.6283438649729670247838886455240621158277479663172	0
0.85330131484037977714529618515774494252311006895629	0
-3.1056636966830438322793156513896623542740680547501	0
1.056806053723669173472430396462618297356798263169	0
8.684638229730849083406048249017292711478167851974	0
-2.9567553800979386922418768113638910706189071089522	0
-6.440924393990857586738400356940700913478758985931	-4.2896025527904351286393449327433054351962576699669
3.53080400456428196799109804144859640368818095492	0
4.7424660852017121337922098649904042477927865300981	0
0	-5.334278478949257526178993116420916023694344379167
-2.5270650937892674578752529885832885000674085479886	0
-4.0351343008873498740863801422492272017023622331008	0
0.31611267768785524703784198928835563117619082653646	0
0	33.271621293268393253336792880442756222753698743145
-2.4135678146089279607531062374035782937133784290866	0
9.901051681919752236878237571280416805676269385007	0
-5.6577610602280684534046472024887117800703884158769	0
16.710023540565164889227688096958066963264267545481	0
-5.9117327126304787303174381664004821807566220607347	0
-3.6680123901590385135797744709198923658639081591894	0
0	-0.1124092798373775396182762497472948854246333022768
1.0258877208383988374637553017201096336778453425474	0
1.1522674657924959840672094191791843989581219247573	0
-3.5876241715578258656693660057879436115602263234631	0
2.2153983425995309827501245864544003627376295092992	0
2.5929251972203126868595265083493532240021873757764	0
-5.9009751926361782875539907314257877092097417053346	0
5.2147373452530534423780563084348751434169797501368	-11.4835929713033605997761145196415134849725787518525
1.0031293424639571004204503745777796009630905838404	0
4.3197043855430838758664313575183796107196903027587	0
-2.7467955782648322513090546289262769158975452241905	-4.5497262978114605751765701779536433644725118067299
-21.288745918229410916254934268585199910661831756166	-17.659889304845115393845534735678190163275933522571
1.7180556357743856196725831773985549350195644004208	0
0	-7.1859393503366731808818895581874714038305032413605
3.1234724166647142228858059572765466000916294947077	0
0	-6.7970845345777564768592335718524879144635193769818
2.2250230403832423775490238495114375137810603665691	0
0.076418644084841196786826258994602523725778782680537	0
0.24419435286137960739056137895597291326312645313096	0
1.3639611803538323242712901240863659442888000859863	0
-0.62529415622510519066575911882289234925555610016618	0
-1.4226792850246751808989260866831481922477167249381	0
-16.031946713744487134551884876540283369623826215441	0
-1.4931296074342149108261317967828094447845380418935	0
-3.8837398355279009954314373225259450490826892777602	0
-2.6682658891184383293385930947097553146987385976284	-10.26148014745395958680029916265903942846451757828
1.5327041866470471609783972773992155707778683172332	0
2.4965022904076571266944904043048987824024265837365	0
-10.769168892148808996225044198839210005970256431106	0
0.1021974699108797761830072235585523942696822320322	5.5290931326764637599243946998162144325407352628465
-4.14618424424649401656743716471926686524005464549	0.1594074136990094399996964951015104647395813349192
0	-33.211865913423896318052670530569573239937939308323
-6.83424382137829026441113932273061939709728160424	0
0	-42.544422628255198034260868070799902635968401962441
-13.77477042206562959649994240502167811042864578525	0
0.095640686210473915161891759596467161460653327610547	0
2.626477763268992743108825740800333859220700271215	0
0.6208890368590337922221041013436765186654150994998	13.8063662368428140936429463730788990018243437910063
-4.429295323524646744966553208827914827373626320547	2.210909068888122805492492654157096929329048407381
0.9224497642927008714527244397607187337059888428236	7.8626975368776033483936132625977837828249716576279
-3.3692101084101476764145014969071108682729648757724	-1.3711734645518084872310959599243133041714763367276
-1.4472663408494413442987716985513813576850214229852	0
2.8619290364801464336165307784726734793286867860324	0
0	0
0	0
0	0
1.6023980332876481942435555568769289772509926279039	0
0.26407653640796796798523259800426314063656815167789	0
-0.63030383986757315665938555114709992041009294482599	0
-5.7502178094884034028981817766738677280300209829876	0
-1.545492029329523492173525341408664763132865255459	0
-4.2438555398302629580780223477438652123432231070318	0
3.863822357514131894625031035379344521613758866066	0
2.52139024391011130760581852621039489569052414267	0
-4.6113934189598379865014596306372257705764095445078	0
3.0360724086312098164268848285010622085662365283176	0
1.6270550559007836865645991831652782766809075753654	0
-4.339477832126134363546469961685573909905542060122	0
1.235153285968470437568160323500276140586833614123	0
0.943976077855122499403498462483089678356660168971	0
1.7876433158729643494738576692058708014520939275942	0
2.5828144212187671134310404913552880690037951550194	0
-0.6650176678106900882198451756376903734275759860911	0
0.54484464429460291169909409596963123295052859041618	0
3.872157916199350311185541319208479621447079155704	0
-0.99501271344697181125331699137492092777050893722	0
1.1893206696555887176668641300400812278355056025298	0
1.3332449474715592238514440437939719808578279216889	0
1.032804842635801868367887541551348497331955390169	0
0.87125170367827492055109796618376894589624943109471	0
-5.6078489206510125628581500698771898943153857079674	10.26148014745395958680029916265903942846451757828
0.67350989828023040989171274249255292758538525670626	0
2.4369147312039305720862369473768645051087020937164	0
0	0
0	8.3484375478766685921359281384609235225976158956676
0	0
-0.50884949420549677736968588174511061310281621530298	0
0	0
-1.5784341366343707597850668606849009400746904871775	0
0	0
0	0
0	0
0	8.3484375478766685921359281384609235225976158956676
-0.50884949420549677736968588174511061310281621530298	0
-1.5784341366343707597850668606849009400746904871775	0
-0.26155129457081832923418924610764489580609547856197	0
1.140416086536668606955603383973167643135074745354	0
0.84940387544372100928729470948615789505649251582508	0
0	0
-1.602398033287648194243555556876928977250992627904	0
0.26407653640796796798523259800426314063656815167789	0
0	0
0.630303839867573156659385551147099920410092944826	0
-5.7502178094884034028981817766738677280300209829876	0
0	0
1.545492029329523492173525341408664763132865255459	0
-4.2438555398302629580780223477438652123432231070318	0
0	0
0	0
0	0
-3.6852431547631777854384485073034504886575263273935	3.3803176833497916903345314160553701469007801070554
-1.5967397551157312030891327397715706843325184681263	1.5892764166298260439727371090146650301505177350012
-1.0898971207516853763190430249689525555805591559944	0
-3.3698964802178871332028028026116332883135659395829	0
-0.8742571571530853917200023203567516248547838806069	0
-1.7914595721685913450845843964859524972023295187541	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
0	0
-0.60627823051256522541612159757065910419210091481705	0
2.6089568186174579648266795091537182455878411354049	0
-0.60627823051256522541612159757065910419210091481705	0
2.0651256449500507189167001712504145242461061666333	0
-0.60627823051256522541612159757065910419210091481705	0
1.4123115261827067012126924308221390983546644852762	0
0	0
60.26884843705043239225606755799443553140338822682	-277.76289269877619705029999351598199281844392873468
0	0
-14.49432280440105633847219446142014973389940165103	0
0	0
-45.648896849465782971625681286484573445698720007481	0
-9.6271726886703544835226458980182877757644373204991	0
-0.16515067961670149129697799703015842725170719284152	0
-0.7220976293709311380277466995460247336086372490788	0
-10.123748780322055901924224830239173100970934972253	10.231186247434166900251034000793092573786664721765
11.428438180470180857996469766926776721018693323295	-10.26148014745395958680029916265903942846451757828
0	0
-5.534323655826939711507624624816512077786202298805	15.39222022118093938020044874398855914269677636742
-6.8018093268908566679605991357880520876863275756622	7.4159960875209181708102167631353022037707558762658
10.884607006802773612086490429023472999676958354523	-10.26148014745395958680029916265903942846451757828
0	0
-7.364700034750840382535904205339641763231746920071	15.39222022118093938020044874398855914269677636742
-0.88822244508400438437968577131646614185007904471236	0
-2.2655082934692252133093539278949883467164711642279	0
0	0
4.3934596525753983972261028589782730684094740576561	0
5.2085615544103956482530515830386708239613389748933	0
-0.1277628166552958567762063338403344964801776739793	0
0	0
-3.183826253702340154944536579024384384069279412828	0
5.1034419626107002138314111545781396427832191938461	0
-1.0688630010344739496953668495634091994832945140992	0
0	0
-0.071944093735044304579779357069784726912697087804	0
-0.52053712587688048078497448384428922093537122060288	0
-0.78057693542263987448021407426860992237161935533637	0
0	0
3.1119538715320032178896252175468030966984363538975	0
0	0
0	0
0.079028169421963811759460497322088907794047706634	0
0	0
0	0
0.079028169421963811759460497322088907794047706634	0
0	0
0	0
-1.4144402650570171133511618006221779450175971039692	0
0	0
0	0
-0.6033919536522319901882765593508945734283446072716	0
0	0
0	0
-1.4144402650570171133511618006221779450175971039692	0
0	0
0	0
-0.6033919536522319901882765593508945734283446072716	0
0	0
3.36923744439679064394419141193471111810216967807	5.38946190214777489343796687218642698963008387738
-0.066709556058510273771037723283948145192947003689	2.6807251420010483214735790579673433746821527705111
23.57389228147919765452732036863126614788623375	-98.41753336260583570070887394873658661396788303
0	0
-1.14214944219059101129912740917857936272269846227	0
5.170999825163715900172005027712795206699740970663	0
-82.2865068381582587380264204490811998850281940541	0
0	0
-0.36514987904988372739811465866305076069858355395	0
2.00386813465022049766872632434690040439366351504	0
104.739604456208656263390602172044717288212425	0
3.209111977921290293857460316529708703808029507188	0
-2.811783668480247832609305090529848769125985560405	0
0	-8.123618988201913512899375638966333751748349291114
0.03159117485824644013808583906758836346402942797	0
6.92710889540066071216416644095631565068655857909	0
1.5417885900346994325154016758203923576649344009749	0
2.724215224752026988663676904243828821014116541511	0
7.684097837321148508708417893320997836223268862229	0
-0.863110481131451034265166579490635279116194490041	0
-3.62454231990775980134164524745959212988664168811	0
-1.661065261423503281989567831877398973986116580294	0
-0.6949703120335005814574620382475418014071317204658	0
13.380384521906727334893048323536476358494173897847	0
-4.92508524256033664391326624633674281645874279391	0
-0.87523862332418935103678669425260616032763049989	0
3.9893102121315218528447893593800653269026612189511	0
4.6680543040343280745427040933866280070653465738542	5.1254208789206227588695490287616804335430077787186
-0.86069919814189440051047433383687289585957416361972	0
-4.2808361235485144465929079995139098933635247389529	0
0	-1.0573016123942153761362599068744368517891287241027
3.3667780369171965035981863590969186569380620000089	0
5.561562080683007784356195279992658915416161016422	0
-44.523742957458525599597310021453963727352598027109	0
0	58.877022521612916034526101144727210797522526371338
6.9310295860527932579791482972274806828951158765725	0
-23.826215685216529953260213413269194355402161638849	0
15.79268059302376139174468031559426479166410948521	0
-40.843020897873051213187131371623612553935468364854	0
6.6754414783530379102943302335309019135691975762103	0
14.752921629096237928886351273450607507914552842102	0
0	9.0481544922475120275593128673382285098268721144473
-2.3393798738818907895523448761747961385644143226638	0
-3.449524588156542418285816152190921109450944247584	0
9.8408495347437943747626354722597789081765943276128	0
-5.3522214342457923911352284408626421431034700116977	0
-7.7725328396969468335275035773717969713242642908031	0
16.385507914118965899776512157081533915792432509244	0
9.6603836401559394770010494343747104867197487482968	-0.6287970875277159747858082275145673425459502107313
-3.6983626167386707204528696033495761572537399970461	0
-8.2159963121993515727321940092735389904389668161018	0
14.686430928670027477408692251274898620461567764048	3.011901111553670013921865384136185841195751106533
63.894923391742406439543894396767557495330889359336	13.040607699045002664505382820464299930399863619837
-2.2562608847007977836395404892351924047968344101885	0
0	15.490819280608118572174093896398072233544962326811
-5.7806418119589205088716029968819842762972438039688	0
0	16.100210976916153602820111215540586256899993548826
7.9716129578796977537736203601183191391520917571524	0
-0.53506921870871692596806323982223328352681052322424	0
-1.1356774440454126034337446571432418090195972655991	0
-6.2797151273110999156967327252762186591813670386136	0
1.2195883431763508778336392297804140334092601911234	0
2.7193405762533668304252401981930008362718804003896	0
-33.435483827808196901800908751067203290679946249546	0
2.7714098251022593188110749077827293694428885477813	0
7.0924455095135312167596045895149915265639000415984	0
31.375934610391570763865531049547536668571820992599	17.617576971558672420205864905694696210589992364881
-5.410434119958124858794280012722381020736071862371	0
-10.699526672382511912503369680673878736681077612663	0
4.7153034828386547119778132064274459905299241839528	0
3.8004503190030559349550010909924625450325744900739	-10.635372917917207962550424244114889819519217968836
4.108380679946656691100701747444924239547031028324	-12.8490279461362904341173346535647050797057167060421
0	-82.59820775212873177919449255463475992555062627875
-38.1367863525023617056885300540914850428049685732	0
0	-120.84575569967212778229442303143583403351813957785
-47.4812014497462532793662155099019892680956323527	0
7.3072417388675240975765344862057549800983270947929	0
1.004811953069839883882785311383669761591735286391	0
-8.8951626258484090617625087441190528176881484720234	-9.7397608438222541393853734262023080215060578286903
9.409624345536905504175063667348833658089811897095	-0.73080664044904880060322111833191990579185684199
-4.8068913203946850680461413657621114628553697104529	-5.4882985606474211396993669473882762205843799355713
12.249688316766084794591669823164944023917498986704	1.818811278943652503227523279636291275665325682545
5.1325049360169161656206151425225251864939634251721	0
-4.4111572940186659642459205519879449744120926243786	0
-2.609989163316090123762751049844471998208348254444	-5.0820041290073432793015772019649388209253653915458
1.6802632498480175063421604284172472453419083112269	0
2.9933582069122085828842023487338214074126306951134	0
-4.0465456395186861040291403625450289944856125013241	0
-1.4188280536539671121355974112067050575574228745178	0
0.99991868850865074088597946992318199093298473917748	0
-18.16528058943621159296852615564320213556935899089	0
2.2767634442264726450987716294814428151130445389294	0
-12.946699980984370623112525693755123339167144797552	0
1.4443441853477529403495284377585560999190257714986	0
-2.3327317140939416070622748361386153925723512377256	0
7.8518446215935999576977041933303229386147821105993	0
1.3305548375085787198202268877797309815850729758653	0
-1.6388120800196673468658073229378765206752785457535	0
7.6745343390986283279221319746113889254644919580057	0
-0.48936767352590079610540409630982319690452550818247	0
-1.2964016786551546960404752188989360096367136166256	0
-5.2866107927391883951042134995137711286026760519894	0
1.4549961739847191336889068672949608992473814988495	0
-6.0747770824978141227081347548809718740376166498796	0
-2.3559796993691767959122385489521473307397164997503	0
2.0795378308279609965691776861586645170681748265675	0
-8.737999148380660927499459525735753453387818561259	0
-5.3493378342743090356111806777786140686121025063083	0
-0.58405933814789990947543555181541487826474061998078	0
-1.3220618895263160438827705182274955025610427257071	0
-2.3777531624207637634251927853456839854670730337018	0
-10.6827015204099434558981503276314219695968435434	-17.617576971558672420205864905694696210589992364881
-0.44933978132446688462313324524004172266103699567879	0
-2.7684525519042359502664194357373021362266522589517	0
-6.9023685908222641238449082519590172905544370635023	0
0	18.211441515247668304407320977535909985286564362871
1.0048736405501219679290399414834311735698397357195	0
0.19529336194180270671272641345093016744136527193494	0
2.1218489162568531212939053843961313328760011126559	0
0.98202628145699072290554387722897011309439616365154	0
-4.0459726788904878623974057170631374051734467266973	0
1.0762893687752637974482506297884407777777230294781	0
2.4465172373081200905786463420908041960296243387402	0
0	11.576732500007078397312728737832167867504632013351
0.71071750522218287000295511124844961498012221145756	0
2.6002438736212559143473342917906722852277295669135	0
1.0196080824686411244818197336553236411854285806785	0
4.4570939078382477918859610668827269199786043869331	0
3.1960748560471252642060635309022026626139756008998	0
-3.4212222906668178677026866993088130721639923956534	0
0.625323348851868236326453663236215922321620105671	0
-1.4188280536539671121355974112067050575574228745178	0
1.1547952162519478263667386516877566313227376492425	0
0.154876527743297085480759181764574640389752910065	0
-18.16528058943621159296852615564320213556935899089	0
2.7687874749219798066604102587837139918803030264295	0
0.4920240306955071615616386293022711767672584875	0
-12.946699980984370623112525693755123339167144797552	0
-3.8101541250258508529381737759105836649460452590188	0.2064426494412330306215406226907546138639294518754
-0.89831826763251708725914856600105931776310632387535	0
-2.3127117921726841117804975992366799524376225264504	0
-1.3795148267086253409254528212632282717622786929627	-9.224225797295961434719745759988445614589956174226
-0.766975238563964486191351723871779174453467140565	-3.9076158722546383948731023587136578733100452031146
0.80923542250370645859912460690668130659165563962915	0
-16.589961680174764603583949591055854355777175991235	0
-14.154194369055804570067818320478885188544916458901	0
0.21474520641990082869268817300102261859557929319437	0
10.668915443558149219449240455533846752900579562916	0
0.25591699786639422192054387961558269772707773777819	0
1.1577513318675767966640944397212212050332821655283	0
6.5021829540687219646298329806790714944107434796541	0
-3.720769647508251901046479600880221072609253908314	0
4.4503258974045067446477303577734882511809353692184	0
-3.242486746123976507527464512100173589196602317571	0
1.3097890559841690404199873748678832585354029851952	0
-0.1603095216821626405872567828508053345280896480464	0
1.9231679203355938195842316718072683515327475044335	0
-0.3870636376658949065479576911894518078331293920822	0
2.5230154914100464113673076208397225471544220430318	0
-1.0108674075631435685738162336650219591036060129322	0
1.4530125080745620190067611322910057807622349251079	0
0.097665116424083464843908424761662728714823304998	0
-0.35014592329640203335726112426594199168660195955589	0
5.81550438387200906275399448539898456315607017758	0
-0.35014592329640203335726112426594199168660195955589	0
5.3833492326327358463914515247677251504229305254398	0
-0.35014592329640203335726112426594199168660195955589	0
4.982842187143151408004847775777188431549367798944	0
-0.03511243312625478697795999597497819647063188571061	1.40884728836765874967373470302089246585947343487353
552.89611261692988605664166045475021975102153869043	-61.51768025651885977040390174658550777351722050774
-0.34313983484039869023395996189102282945420113700218	0
-10.68233415834799484653841348586496839629657069211	0
-0.5358506715464779506293903208380902243489069051267	0
-9.119338536584212974761242113636939163997666595521	0
-21.680733025069468889514234988223646717659163313265	0
0.0058848935607385616910716561486079348956650571031079	0
0.18794883860044386819730968681759806068963098436376	0
-28.229546021488314988560923063305368185803594181283	-10.702664785540701213390692853472857969362728700873
17.704243381474978721090618421961522902848948048716	20.781169932986682163277395384869530563347098168612
1.6871544504254399771766137092836261384744833049056	-0.074401420698588298742660257371834611225604004764
-21.191540890581845105176501888234673881572285438976	-22.237086497471416345923125328962485927545942151087
-19.931092895568571940669382702001098506020511843191	-6.442147217619799176495008254066666802607231257077
17.609802474003324946946561711457398331027390871287	19.072673913000040544873399648782446011094380853482
-1.3455840190927756888649190202404614404419189851922	0.0916346148133719892793292499302008539183946387059
-20.424060272266767580608970035770522371980629150426	-24.570391442829747115450400795166083525844544544802
-0.47939036449012138702483231888999169166090265655967	0
2.135119951296169494735581716225783483816617708762	0
-4.0125741257738065896037530976580793089582681221898	0
-2.898871951738555171512480795473207208691597284945	0
14.862268003480916777543941939334160494040881021931	0
1.5573572669561464237730875308396644547617210690996	0
6.243867861695010156644495139538176855584157494182	0
-6.846958232188627554461565041040043261110073410769	0
16.150170810887232898024849265407000786819191846407	0
4.1129674141088126936241236778427238530438910729222	0
4.83615765372473344869043469378350261000802961676	0
-5.829854736250739147286435811963008004247923366197	0
-1.3009125458581635592896447441840094916808037243288	0
0.06332277228289025029251669625271649867902081517129	0
-4.5440137335510507352173769426392479535140617972205	0
1.692485880380091021853054764868032193429558688235	0
0	-8.2170883213820008257255717740523792359444105006951
0	3.975512388558913788637423790327463190544910263369
-18.59281225336132767232688252731981852723687416218	0
0	-5.5988314500337530110959490981409090365665229826592
0	5.464361425412436130228055474517422860720225680105
-15.88992490569342702824634668604839971574271701048	0
-1.3332947695255213941581974647824361293435364254035	0
-3.4019593019455091159981895275669363595984938587153	0
-1.185116854307543509933859629101906006501506509379	0
-1.3690838734701193956338485214179899494722288730605	0
4.0097292472072692310458673208597772855749597405111	0
-2.444430559927431243435705092735075976952262006282	0
-2.7035220373461655621020841182303294030445278569072	0
5.454363959712087634845521097204659570244771615546	0
-5.942521407674705101217210543119299318085229801865	0
-0.98334722323247992872393332723633076305965735613339	0
-3.0992284693514508613836429694384310594983222695636	0
0.269331807594893445437555019244056690462181214785	0
-0.013851119377853333158791929926697905667177245163	0.557147337068330517245981174437938444342925213224
-53.9350626225878662875956253672850343571420144211	-18.2656225775484558684790806723324352809449992713
-4.688338807211591705773893416493947106188343783209	-5.084106952632465629797615707477973562112949514809
199.3576869070837405664798461037347310293732886	-41.7515393694415163925008833918024497106435115
-2.155029683274809857774683680519413544893718144803	0
21.5499861162539895946391044029524835905014087075	0
11.279971675881624147882532121213559142915900480309	0
-142.297058340872118670069083583939589661863840465	0
1.05137891086517910798024109758039331314184484498	0
46.5681848979830011365248620789596914211341647355	0
-0.595540387410434429013943577683571971693987239368	0
83.42242282880654650053887870037258582196034323	0
8.029960145140292882256542023753239473930654705981	0
-0.844454652945848516804283541542483524101466218936	0
0	-36.156414724804655103846172571577685877556247225787
-27.5746160591059220308787795816397181818907862342	0
-57.2457235637847960007179310612057878572522736033	0
-2.927456480370270928835627065505079540722594822183	0
12.080871924180968878438295527477094667955104593377	0
-20.514629492520688913673005890829912190477472767313	0
7.47506859617137206939234560862673868410211605818	0
4.9518187521074206834189799351745267196579999942	0
-8.39731436650299968489035566506330071374306336434	0
1.801142707098024643427884701330869899227040528579	0
-34.191221641724559725486451683742281606302444378084	0
5.8158179310170301402505895070534695331914900823	0
55.5248103782428384348864116719884653025560087235	0
0	1.1055415967851332830383109122236
2.3685438564654022466585479911851	0
4.1054164763692908972858212738398	0
5.3019912401956221179151592768469	0
0	1.7860571099491751694315689705459
0	1.9180429841087735354102620066421
7.5945155649762590151242979928176	0
11.400785114831693082899561957765	0
7.0270975516211527828706365158251	0
8.6259799944236788650740074440455	0
6.4454118047905467661805561449441	0
6.4400905790731442682447181604066	0
8.2316462509026710482842472110964	0
13.596913229947304822313456530051	0
6.661739012199942576392445561091	0
3.2174869420437780888156757127193	0
1.	0
1.	0
1.	0
1.	0
1.	0
1.	0
1.	0
1.	0
1.	0

==> anc/example/data/result_point_2.dat <==
-1.15443132980306572121302418016543e+00	0.00000000000000000000000000000000e+00
-2.53444812431087058163943151742723e+00	-3.14159265358979323846264338330004e+00
-2.53524844448163971388581883106846e+00	8.16491143584843571735114083169950e-30
-9.66534695460721738945970096372806e+00	-1.38790068221056930878809686982075e-27
5.26169628815531189781902571041803e-30	-1.58279049924821186503057203901282e-01
-1.57886581029555703727242202822160e-01	1.88497699254948100117545068632652e-31
-4.47213222822800212312844665306662e-03	4.26842053730873714673576122927257e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-5.26169628815531189781902571041803e-30	1.58279049924821186503057203901282e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.57886581029555703727242202822160e-01	-1.88497699254948100117545068632652e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
4.47213222822800212312844665306662e-03	-4.26842053730873714673576122927257e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-5.26169628815531189781902571041803e-30	1.58279049924821186503057203901282e-01
1.57886581029555703727242202822160e-01	-1.88497699254948100117545068632652e-31
4.47213222822800212312844665306662e-03	-4.26842053730873714673576122927257e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.44011907981777142066910395894344e+01	2.78271560906897150237858308978825e-27
2.43995901578361759421982649624076e+01	6.28318530717958647692528676918932e+00
1.01393931375850205910505006969727e+01	6.28318530717958647692528676635307e+00
5.26169628815531189781902571041803e-30	-1.58279049924821186503057203901282e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
5.26169628815531189781902571041803e-30	-1.58279049924821186503057203901282e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-4.47213222822800212312844665306662e-03	4.26842053730873714673576122927257e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-4.47213222822800212312844665306662e-03	4.26842053730873714673576122927257e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.57886581029555703727242202822160e-01	1.88497699254948100117545068632652e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.57886581029555703727242202822160e-01	1.88497699254948100117545068632652e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.31128991446366378510916743935678e+00	0.00000000000000000000000000000000e+00
1.72308855313323425892607918684220e+00	-7.96220360823946207426515528419531e+00
-3.21374233762328690331361579209280e+00	1.56852838072980852166766146480645e-29
-4.67094658764675058038145088944399e+01	-1.34007010886964474411563419411474e-26
-1.09370599411355750813357449267796e-29	1.82060590190629100436100744645303e-01
1.82924370195244411187468880457848e-01	7.09130934131777143970341735038471e-31
5.16278446235607517668003940600908e-03	-5.17533812387531117170956604494203e-30
-2.50522576451040376448052865853308e-02	7.38584816135619808690915402577116e-31
1.13342269755520148833552570139367e-29	-4.97074935510730103169225930859938e-01
2.49281724692024590219599955531883e-02	-1.65392308794974774971754949901809e-31
-5.00226443653339494151268415161328e-01	-3.96995493886983398611147209248383e-30
1.99999666667555552698422846837293e-05	-4.82182942931025987622274074197919e-31
-1.41070837019739636122665858940728e-02	2.88026933435161166517903146993604e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.25261288225520188224026433011307e-02	-3.69292408067809904345457701288558e-31
6.58286625808039109435875740413701e-30	1.58168876554098552733331825700120e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.24640862346012295109799977774064e-02	8.26961543974873874858774749509045e-32
1.57995882229812610692160089618116e-01	1.05507620388886726991007693700988e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-9.99998333337777763492114530437640e-06	2.41091471465512993811137037098959e-31
4.47213471274126894035315754519724e-03	1.96801638750614638717791424940394e-30
-4.97248300460990355292697973090636e-01	4.01811745093717748846362464945434e-01
3.99626554460470532809561477698569e-01	1.96580814015702217972163368943735e-30
4.32246947056366343177881521431269e-02	-3.56442114424081710878550424389461e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
8.98775340714705741154953371977094e-01	4.96213436688582715468786652068546e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-6.12722501925535099926784626436136e-30	8.99975978733529905617750616539577e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.34164874648226169565907085909111e-29	5.73318342083810159871607404999778e-02
6.26306441127600941120132165056534e-03	-1.84646204033904952172728850644279e-31
-6.23204311730061475548999888870323e-03	4.13480771987436937429387374754523e-32
-4.99999166668888881746057117093235e-06	1.20545735732756496905568518549480e-31
-1.25261288225520188224026433016420e-02	5.26082977550962676699766709261954e-33
1.24640862346012295109799977757951e-02	-6.04897624051679197408841429060854e-31
9.99998333337777763492114530437640e-06	-2.41091471465512993811137037098959e-31
-2.50522576451040376448052866075561e-02	1.05216595510192535339953341852392e-32
2.49281724692024590219599955559000e-02	-1.20979524810335839481768285812173e-30
1.99999666667555552698422846837293e-05	-4.82182942931025987622274074197919e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.91385072629972443004087878422172e+01	7.12273094635366781145159219956714e-27
3.91230365187467359793694494868289e+01	6.07291659739810298654465495356408e+01
2.98130692846772954884207225661002e+00	1.59294357764169402178298319140416e+01
2.56168311354508123077970513378931e-28	-1.53180704485113832956380915422768e+00
-2.50522576451040376448052865853308e-02	7.38584816135619808690915402577116e-31
-2.18047019234521027042002989777513e-30	-4.03261826798078860480327386108473e-01
-2.50522576451040376448052865853308e-02	7.38584816135619808690915402577116e-31
-1.13379215539282259144330280254173e-02	6.26135116761193814235405324910914e-30
1.99999666667555552698422846837293e-05	-4.82182942931025987622274074197919e-31
-1.13343424162996283398682474223075e-02	-1.40496177540832440286084800738057e-02
1.99999666667555552698422846837293e-05	-4.82182942931025987622274074197919e-31
-3.98189885646508942773508991301993e-01	-4.96015323062861812618965034552020e-01
2.49281724692024590219599955559000e-02	-1.20979524810335839481768285812173e-30
-1.52406312162965709018769219836459e+00	-2.18131828481079214565714424169207e-28
2.49281724692024590219599955559000e-02	-1.20979524810335839481768285812173e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-3.71601809640821549076038512785224e-05	-9.68950465513496226531877560375843e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-3.73463745550023703552115743635678e-05	-2.67672165570688210744475154234438e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.10550866307645315918376652855610e-04	2.92602278126507247102011870437578e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.86731872775011851776057871817839e-05	-1.33836082785344105372237577117219e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-5.52754331538226579591883264278050e-05	1.46301139063253623551005935218789e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.85800904820410774538019256334108e-05	-4.88529114096478947580326816465003e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-5.52754331538226579591883267837631e-05	1.37177890827687878870430231229898e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.86731872775011851776057915065965e-05	-1.35784860654212030383769646308176e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.85800904820410774538019256392612e-05	-4.84475232756748113265938780187921e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.25261288225520188224026433016420e-02	-5.26082977550962676699766709261954e-33
-1.24640862346012295109799977757951e-02	6.04897624051679197408841429060854e-31
-9.99998333337777763492114530437640e-06	2.41091471465512993811137037098959e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.71601809640821549076038512785224e-05	9.68950465513496226531877560375843e-30
3.73463745550023703552115743635678e-05	2.67672165570688210744475154234438e-29
1.10550866307645315918376652855610e-04	-2.92602278126507247102011870437578e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-3.71601809640821549076038512785224e-05	-9.68950465513496226531877560375843e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-3.73463745550023703552115743635678e-05	-2.67672165570688210744475154234438e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.10550866307645315918376652855610e-04	2.92602278126507247102011870437578e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
9.99998333337777763492114530437640e-06	-2.41091471465512993811137037098959e-31
1.24640862346012295109799977757951e-02	-6.04897624051679197408841429060854e-31
1.24640862346012295109799977774064e-02	-8.26961543974873874858774749509045e-32
-1.25261288225520188224026433011307e-02	3.69292408067809904345457701288558e-31
-1.25261288225520188224026433016420e-02	5.26082977550962676699766709261954e-33
9.99998333337777763492114530437640e-06	-2.41091471465512993811137037098959e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.60213023087057668938621919610828e-05	1.22497863896975528628276757936274e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.60213023087057668938621919610828e-05	1.22497863896975528628276757936274e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.60213023087057668938621919610828e-05	1.22497863896975528628276757936274e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.73463745550023703552115743635678e-05	2.67672165570688210744475154234438e-29
-1.25261288225520188224026433011307e-02	3.69292408067809904345457701288558e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.25261288225520188224026432968175e-02	1.41307330029888169108414313857382e-30
1.10550866307645315918376652855610e-04	-2.92602278126507247102011870437578e-29
-1.25261288225520188224026433011307e-02	3.69292408067809904345457701288558e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.25261288225520188224026432968175e-02	1.41307330029888169108414313857382e-30
3.71601809640821549076038512668216e-05	9.77058228192957895160653632930005e-30
9.99998333337777763492114530437640e-06	-2.41091471465512993811137037098959e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-9.99998333337777763492113819501007e-06	9.76875249556696657867007796230972e-32
1.10550866307645315918376653567528e-04	-2.74355781655375757740860462459796e-29
1.24640862346012295109799977774064e-02	-8.26961543974873874858774749509045e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.24640862346012295109799977762059e-02	3.48491080323742341400428023250320e-31
3.73463745550023703552115830131929e-05	2.71569721308424060767539292616352e-29
9.99998333337777763492114530437640e-06	-2.41091471465512993811137037098959e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-9.99998333337777763492113819501007e-06	9.76875249556696657867007796230972e-32
3.71601809640821549076038512785224e-05	9.68950465513496226531877560375843e-30
1.24640862346012295109799977774064e-02	-8.26961543974873874858774749509045e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.24640862346012295109799977762059e-02	3.48491080323742341400428023250320e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-6.26306441127600941120132165056534e-03	1.84646204033904952172728850644279e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-6.26306441127600941120132165056534e-03	1.84646204033904952172728850644279e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
4.99999166668888881746057117093235e-06	-1.20545735732756496905568518549480e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
6.23204311730061475548999888870323e-03	-4.13480771987436937429387374754523e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
4.99999166668888881746057117093235e-06	-1.20545735732756496905568518549480e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
6.23204311730061475548999888870323e-03	-4.13480771987436937429387374754523e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-3.74743012584212333996324811281655e-02	1.11139979630793385833074167081834e-30
4.06643264140320955025193396975192e-33	-1.49653219076751908881369972456683e-32
-2.69997508599288581247710491299994e-31	3.60367058237859817568686684408663e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.74963439130385116005154420929622e-02	2.71313241037730780497892804880525e-30
2.63765037843896821693997065503296e-32	-1.85805848000324913179120765593693e-33
1.78989768615776589328095720965825e-31	6.91784885981476864469687084789367e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.34085159234956400480212193524649e-04	8.97893288205759744088930051560021e-31
1.22473876473087206823535426286249e-32	2.51739162627403388581445731998759e-32
4.23551800409872701542410479520216e-31	1.93179443499517927051736969737537e-31
-5.52754331538226579591883264278050e-05	1.46301139063253623551005935218789e-29
3.73463745550023703552115743635678e-05	2.67672165570688210744475154234438e-29
-1.31657325161607821887175148082741e-29	-3.16337753108197105466663651400241e-01
-2.50832789390794323005166093537208e-02	-4.30408669772796281401066434807865e-30
-4.99804301143064966667652821207523e-02	-6.52911975409911510147427279969708e-31
-1.85800904820410774538019256364989e-05	-4.84461404765843725861384328267003e-30
1.10550866307645315918376653567528e-04	-2.74355781655375757740860462459796e-29
-3.15991764459625221384320179236231e-01	-2.11015240777773453982015387401976e-30
3.11652155781697626662674550172787e-02	-3.38501337359633425103676834621160e-31
2.49081725025357034666901532716936e-02	-7.50913323871453767049125347250141e-31
-1.86731872775011851776057890201074e-05	-1.35361150170601791994943780270317e-29
3.71601809640821549076038512668216e-05	9.77058228192957895160653632930005e-30
-8.94426942548253788070631509039447e-03	-3.93603277501229277435582849880789e-30
-6.23806445294256496711401880065620e-03	-1.95697741106477164791493305932226e-31
2.50722576117707932000751288754862e-02	1.75409808749111023526364742110970e-30
-2.95675538009793869224187681136262e+00	0.00000000000000000000000000000000e+00
1.29991780462726832940334869403249e+01	-4.92218322009190520261167418201653e+00
4.89606654284175854470286641356646e-01	2.40678242093827956555939825863649e-29
-1.47282246178389397716747853909427e+02	-6.47622323812842593927020325759318e-26
2.84282864749321953982987741255139e-29	-3.65066539655377177899128668053315e-01
-3.65679624584368195345534269611151e-01	-1.23259159170716566485491731283408e-30
-1.03364113244670670495228404582589e-02	9.47029499959032510916787679454519e-30
5.38250549003327039276626177228275e-02	-9.44115190264453471490375753456635e-29
-6.82501673574076701754371085969749e-29	1.35994664955697999871495063582137e+00
-5.38526338446331964299810975614757e-02	5.90574411562330176994280207925481e-30
1.36543492019084588624418726993645e+00	-2.32861477461480273219852977023604e-30
-4.30886492259403453933508762657565e-05	1.00448196311047578104687189452694e-29
3.85505625678246793685507866963460e-02	-4.06853686310198240013264523124522e-29
-2.50435393052723937779402933127446e-02	-1.88277658626080140725737252582249e-29
-2.69474328922639402504831616293394e-02	2.51234547442904892064144822526388e-29
-5.16423808183031710685651955929420e-30	-4.97647464251618512449357507065353e-01
2.49368017823146567261770736455153e-02	-4.70577888793938842499963955098966e-31
2.68918311722026635368208477341015e-02	5.24544243601740566374250763438366e-31
-4.99662304111216055878827048902531e-01	-2.36841428591910724125570589552976e-30
1.99999722222918516348457790435576e-05	-1.89857492980381841288875384321696e-31
2.15443023908412834295567113873633e-05	5.74793810188609039657246182988473e-30
-1.41070708349583095204669503938111e-02	2.20404007557952585628886823896671e-29
-1.26232882651251832662258149523936e+00	-2.71050105333554799395196712229642e-01
5.05747441914020174518277128411847e-01	1.07089057924274155627468271773444e-29
2.08890763627515113582234481219740e-01	-1.17180620569359078257832543440689e-28
-8.34589882467084409675792830211594e-02	-3.91883674780270786701258337163366e-02
-1.64288805860935706501059235902936e+00	1.25350582640814832511076446028769e+00
8.37068514436742274390641247486366e-02	2.00377056498490045060347723637486e-30
-7.04235807801678975255920463178098e-30	-8.46138378481105193762833076548058e-01
1.38197999285417341000274052344187e-04	-2.33879968976889955868671605949761e-30
3.40767165015058602817646778448575e-29	1.70341150548403926896428417961903e-01
-9.43213869060328809360679501125265e-04	1.81424259116759056299407272653990e-29
9.86129690302178612406018467377469e-04	-2.86514767543485149981647036185659e-30
7.72170639803604902570424220109647e-07	-8.45880755274173618483121905888473e-30
1.44343830362410930779281867435062e-02	-2.18927042447271581788114203710069e-29
-1.44148024013465430417315918136409e-02	8.66867348905477662368643754605333e-31
-1.15443107241598019837894467607804e-05	-7.05717963771926402833649971627746e-31
2.87116433804435136532533767206348e-02	1.00681007045977199986626024542945e-30
-2.89847435010422349221692142685254e-02	1.90391954406020881802647208205700e-30
-2.30887214478751614120152211706728e-05	-1.23614287618572585843798953258012e-30
-8.37465288211650764049424716430336e-02	-3.93519942868487891264310693064556e-02
8.34195731973169300619942193879840e-02	3.72155644616828338959888363659172e-31
1.38197577514990079428496161838846e-04	9.93264614283187913387389142476654e-30
-1.74816067935145872469339568779145e+02	-7.52954678610233658267710260133806e-26
-1.74775523162585702972677737112351e+02	2.93443343995133826905838103309222e+02
-2.69854701884513151075938469591308e+01	9.86214063062867135828136205919959e+00
2.39352532375325886205006259130153e-27	-7.41628973740784930547537612747851e+00
-2.92209798666920524258318234186134e-01	-1.26193171180630387696475018707418e-28
9.47788735147948690096013825845526e-29	-5.13479698011686997508307807111437e-01
-3.00160803118933022710941171415478e-02	-1.12595518539328271023360605078770e-28
-1.42534606096377482993659907802225e-02	-3.68599290101943396264194220270208e-29
8.37975561947229300295250973233040e-02	8.46863877978717615002346163765039e-30
7.58792139890695475524481006861051e-03	-3.56662810737319400714601577547551e-02
-8.33682995020364764918769424834043e-02	-3.91255357296747586732336309726873e-02
2.76786569589988922103657712110062e-01	-1.25301029184449407571174441393352e+00
2.94730622652495397053667406429871e-02	3.91257960186387029323634815913513e-02
-7.35187274832897427286276518099805e+00	-2.15844143447189346070314743291665e-27
2.90830524413304808422805047189724e-01	2.21119300648533952597737602487146e-29
-1.88495487134874491871338744556576e-29	6.16648588460008039581437082956492e-31
7.87101955251123015811887846859075e-31	-1.08229908715000150730870011206223e-31
3.24348311498711971449477607838719e-36	-4.38467495531661620361779490090371e-37
1.24870079804580675817779160330507e-02	8.19894489807396110187043662807906e-30
-6.49989376813545063070396885168732e-06	3.47410533455815336320885522794312e-29
-1.25030289962351079876297743387095e-02	3.86639611776892793505072770198906e-30
-6.83111901399700413320085175465427e-06	-3.17659488438581911653064566979718e-28
-1.00000430283539931355241255248056e-05	-3.86324234305978507389691751809227e-29
-1.97820422364538856667740445979596e-05	-3.94884695001941884865773139706865e-28
6.26536287227973969088565731072359e-03	2.55829381374978554158133523260179e-29
3.39776972408501847791444256944922e-05	-1.47205935392994923871318052710310e-28
-1.87783154487686781787270674602509e-02	2.75762034596957311994715484765408e-30
6.10054467754309314261294629339950e-03	6.73435181020032840913399885812638e-29
1.00936362160802789685802721087594e-04	-4.85265660169505908700517123428038e-30
-1.88043156227859931595778289084831e-02	3.79903766332262517177823673862008e-29
5.60138333773462052703562947797394e-05	5.07678378923766893308274512049728e-29
3.39565054230862617851122921414279e-05	8.98013157710653874987431767642254e-29
1.50207640092210612974137319943437e-05	2.31670666120019976884723263965380e-31
6.39477453037976256077859266045897e-03	-3.78825048004936994023897096108595e-29
1.00383821369218647686524906928549e-04	-3.55165116976446503167531930444989e-29
1.86808942344470159263029699208254e-02	4.66142891974311945815750070323911e-29
5.61918852075592861487933690992679e-05	-1.13305756993572604984716488260549e-29
3.38839888006815726776249250039643e-05	-2.00779440810329909579363866431297e-29
1.49791138234289630608732066909055e-05	1.03389442466726438256630056122473e-29
6.23000437605775198515829717338012e-03	-4.15290249718881142337320359107393e-29
3.38640175822692475203637087066987e-05	9.38095402646322421760489710861981e-30
1.87069360586501230053902719736807e-02	7.33579187195960813440764634951549e-31
3.17729962168554418093493601174268e-02	3.93519942868487891264310693879420e-02
-3.15736844834020255349948598048248e-02	3.09633009489455532042165959435532e-30
-9.66532917907858331074048797812787e-05	7.91022958273183367952771551385217e-30
1.88495487134874491871338744556576e-29	-6.16648588460008039581437082956492e-31
1.63118539633115321102231412557678e-30	1.98262376926945261220269130084653e-03
-7.87101955251123015811887846859075e-31	1.08229908715000150730870011206223e-31
-1.96791196123873686586560559855831e-03	1.34250011162822664232522830865224e-31
-3.24348311498711971449477607838719e-36	4.38467495531661620361779490090371e-37
-4.47212477469416448914161733091603e-08	-2.26304293921080221209250648355635e-30
3.76990974269748983742677489113151e-29	-1.23329717692001607916287416591299e-30
-1.57420391050224603162377569371815e-30	2.16459817430000301461740022412447e-31
-6.48696622997423942898955215677437e-36	8.76934991063323240723558980180743e-37
4.36155250187517492355664195711058e-30	1.98262376926945261220269126105264e-03
-1.96791196123873686586560559788212e-03	-1.30929420222635450092481091927719e-30
-4.47212477469416448914117885081767e-08	-2.14222581713512984771647091839716e-30
-5.78498703282505127551432275839960e-06	-2.61358488628581646236939636392231e-30
-5.72064273206898521160248794116032e-06	-1.69324449322054427606331199522024e-29
-1.70711738750510541504091633270792e-05	1.23168222361787262039777352134487e-28
-5.17779728750853063965195583511079e-30	-1.01320579945626252933939262902079e-31
-1.24870079804580675817779160425153e-02	-8.50958250899557718006085768776195e-30
-6.49989376813545063070396885168732e-06	3.47410533455815336320885522794312e-29
5.73663507452320774779869384449077e-29	4.92701129091474073210672253688783e-31
1.25030289962351079876297743948746e-02	-3.25304233649251043932296979442253e-30
-6.83111901399700413320085175465427e-06	-3.17659488438581911653064566979718e-28
-1.04389787099836882919001364644100e-29	-1.16454041937294268564691786902779e-30
1.00000430283539931355241178596930e-05	3.68030151636903675551197548655678e-29
-1.97820422364538856667740445979596e-05	-3.94884695001941884865773139706865e-28
4.42547473119965957781457286833095e-30	3.87507774606730695830035020442811e-29
-8.19127391415524909677914218707038e-31	1.48165572383261086598708292522858e-31
-4.75991214085211477425842750727595e-36	-4.32917203143961791129438770947720e-37
2.53235208815615714802023673592471e-05	3.14158741761599984461013641932328e-05
3.14859466721283766619643050777116e-02	3.91570817483328908012446577047594e-02
1.20392126447362188945480981896520e-01	1.09016704569628008992612554055680e-29
-3.18613872078764431942993659239919e-02	-1.61638652238143329681010210106300e-29
-1.21147919489178334158028737734686e-01	-7.13100849938465855444247705074526e-29
2.53731742557227270960589223310662e-05	-9.93882982825167884739493952405081e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
5.58523596181498861469203662733925e-36	-5.91894762248952045699300044945010e-37
-1.88182101828191858120014160948050e-29	6.20970278437398875275373426313554e-31
2.05561149394627787833154627554547e-30	4.74120024857477145183933885510002e-32
-2.40437668945164071460081137325849e-29	5.19993769752336807116304920004304e-31
3.06546808423486715232690219569652e-31	-3.02199743949262096739532503618117e-32
-6.38820023880289451815522529693010e-31	-8.72589036306013752898173409851962e-32
-2.16122716707465929331676291443404e-29	-1.24906703204433187950810041525546e-30
5.81627883802339378600653786464842e-29	3.80662552126946494682834165861466e-31
1.61539988361654231772668145448370e-29	2.65691574731212990168984361038936e-31
-9.79333685227789115544592946545105e-30	-1.06922564495911417368791283348796e-30
-1.16832096200238802725150809750454e-36	-9.71378111544563258062981987387200e-38
7.86131953391442686935354805035640e-31	-1.09212258165091594878447668248785e-31
-1.86265278499221385173859021965584e-05	9.74693554156445824523210805885537e-29
4.69805317905022384427918613459352e-06	4.73723983395114273714261285951039e-29
-1.86265278499221385173859024137581e-05	9.73861190977516915167767519818599e-29
5.66984012136801855458022737757457e-05	-2.68136424082550266628417483754401e-29
-1.86265278499221385173859034465312e-05	9.75085873301774580594048832839070e-29
4.61475280746602737119812713975105e-06	6.67649066755691131872539142305576e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.50186950101210482459732664609514e+00	-9.91962563758883731532506462544428e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-5.90529479967869760239387027142367e-01	-3.16679538063121163933003479094891e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.21803888747557298515655202039385e-04	3.69001652672694399308411636958159e-28
-1.04690070648575438964392526066482e-04	-9.92599334797022531446803463486775e-29
-1.03483019023037884342278479024939e-04	3.96838514460954327147619207687863e-30
-6.66664000010476149477581419753420e-11	-1.08448652685359303015106647685889e-30
1.31858214169185535351737335679279e-04	1.17327095940208230299152375341721e-04
-3.17206094452890386829082969712878e-02	-3.93519942868487891264310693248425e-02
-7.22632526961759414366342812820243e-30	-3.70947079044446740433779626926136e-29
4.86402026349677640365610473571318e-02	5.90279914302731836896466040064068e-02
3.89632563898550067845903164337802e-04	3.47305789440085915673473169210262e-04
-3.16686090972544087212067743822314e-02	-3.93519942868487891264310694674279e-02
-3.40460128676465256213958146250208e-30	-2.77640985508004524225402217999586e-29
7.36262605413812720255495477389876e-02	5.90279914302731836896466039904783e-02
3.96094956325473398495309733983310e-04	-8.33846883401496564096333543607402e-29
9.66117609945170441169979486272472e-05	-5.76240921405612677155180360305264e-30
2.32343237179187450273337545746376e-29	-1.93947961760730008809711435061288e-30
2.48082638803678542907341791728180e-02	2.36583772728548575492557377582928e-29
3.91931203153088646050693065950986e-04	7.80333727007026895140521545863415e-29
3.16774680771902898458263887810198e-02	-1.02150648030807973475698255796269e-28
-8.44267592575192456286094120033451e-30	1.00349261502348706386807988129007e-29
-7.33034711681171985522630177295121e-02	-7.14216531578527422306602434128976e-29
3.98546266559935636054055251044814e-04	5.14417257754185196332603588039760e-29
9.66950613661012405900790357450340e-05	-2.11461506994411213627731379663117e-29
-1.17193160522992684726703006608351e-28	-6.16205637313507885393499178682278e-30
-2.51718100730184968480812014866892e-02	4.61256726006616131833913859744832e-30
1.31509156760742430180633879479660e-04	2.21570680385784352759696765702702e-28
3.16253844287840756876517846776372e-02	-2.37219680838903762292997394188843e-32
-6.00467429053056724350813585040332e-31	-3.03444188897686633007460442911713e-31
-4.83094551211443554024361374238871e-02	2.09380548487252149669658306173249e-29
-1.82926885583114594397228570313682e-30	-2.65434409301043946950401695133208e-30
5.25342216344591118724679184170223e-30	7.17821450648391069356420458881210e-29
1.34562637250831759819156544918540e-02	-2.04341105183578818930564670598355e-29
2.66498063745853487620097368573782e-30	-3.83240782849409615189292342930811e-29
5.25903708877391707044197053256332e-30	7.13338225105629874279793786345947e-29
1.34562637250831759819156543307927e-02	-2.31766318409189992737518103679324e-29
-1.89544657106116860765142893655584e-29	-2.78455134222310296557910540323630e-31
-5.56329142029770693459340749798646e-30	3.24030931565705267902547282900277e-31
-1.07721623064850863483377059971005e-05	1.64895362762120526681815113484721e-30
8.59940112322250675761622168284203e-29	-4.03147795854245696673005862629059e-30
-9.50393814552010477293401984144563e-31	1.14221192055524549700155430572901e-30
-1.34631584611582991074952741412225e-02	6.05269012084807165416459685855737e-30
-2.51832366673192749477251188482134e-28	-4.57719874219847945851512631489953e-30
-5.56329142029770693459340749798646e-30	3.24030931565705267902547282900277e-31
-1.07721623064850863483378719263887e-05	-2.41223664316440074136159144104841e-30
-6.84750620021270287283673969011971e-30	4.89033478591500972925186673481149e-30
-9.46352663497700671215398688313583e-31	1.14547651359440532283396192215441e-30
-1.34631584611582991074952744003685e-02	1.00834628360860050027753511876115e-30
-1.65039426669900342164126049349172e-33	2.29965378834307053705298504272099e-33
1.14267607705454998592918366224749e-01	3.91886277669910229292556843391324e-02
1.98929305180099526343493831622907e-04	1.16742151522827778218798659929377e-04
1.48068536108064220747864098638082e+00	9.79353659775496341801723708553873e-01
3.54157882958074462771875543276849e-33	-4.76724661161370141037195154074977e-33
-1.14455509520581569688789305362078e-01	8.27830605854006843310722073672136e-29
2.00123934649180194982585813858454e-04	-7.59036869427228782835932446392338e-28
-5.99731347527793663530323390310971e-01	2.22516143208043221256557167483248e-26
4.74134957817087886328190291353131e-34	3.39808489757654765232373657177618e-33
-1.44385868891234898947573218301562e-03	2.65935579741854780009968761261218e-28
1.38038728704216385622572134954508e-03	-4.55173464398270296185174580173335e-28
1.84565166320206851823274775858625e-01	5.27073474082202608127817389962309e-26
9.62138184369119977874629630860398e-05	-1.38126022270536749737375395118018e-28
-3.07023562045680940126491016889368e-05	6.80170453021905130059661860321373e-28
-1.04392795807474416076388492705552e-29	9.93312304733967572286512322649300e-01
3.51082421638419551538191516805393e-02	-1.61848070356543197964064813952749e-28
9.52827021361099146989316645658551e-02	-2.63623588702110244653185337968009e-29
6.27722893445989983201417327577623e-03	-3.93099086522310443431917123802631e-28
-9.02177372496937675232823521640112e-05	3.59572601870340051829247017539562e-28
1.00129252018367084862351970342742e+00	-5.82803582590892713867327873344670e-30
-3.60288471144967333586363417314593e-02	-6.32912978700936398751353965668170e-29
-9.13066525681423886916585354193356e-02	-9.02574365032686727124996066937406e-30
-6.21758399928632462193867659030436e-03	-2.87536977270915583054133473515119e-28
-3.06599730284323443393604754638003e-05	2.20506978855820131618848454799833e-28
2.82141863911643659825787921146394e-02	-4.83527030777582022246468677767975e-29
9.53384782445151771552532499966804e-04	-4.83152095526261392745486371665029e-29
-3.87196519396734522319332222198908e-03	7.50878758604235344350593218109211e-29
3.98931021213152185284478935951472e+00	0.00000000000000000000000000000000e+00
2.14423806933945824398284258979839e+01	1.46435223281260610992780232534523e+01
9.65231411613142564627303515607639e+00	2.57632578101166828908224408514331e-29
-3.29399938634431862232903007623825e+02	-2.04062128439254936124470534807741e-25
-3.32854690743041608605577524569133e-29	4.66464955806072604040553198790612e-01
4.68348136064606133851736302672831e-01	-1.29346855606745345303095180136176e-30
1.32230354809121183482257609367494e-02	-1.28484219514350001522891835456978e-29
-1.61759444463286710402569011680830e-01	4.38562286248716531820507183202370e-28
3.32902710340033507598439965299822e-28	-3.18336166173063159274065801382192e+00
1.61398783327321087834758305946590e-01	-5.88652211654826935343693870456186e-30
-3.20216506352298503325086105305849e+00	-1.84476191594445382361497555507761e-29
1.29314350798657977734485786404182e-04	-9.73115013208343068966587904279469e-29
-9.03242278965426162173890765690147e-02	1.17947667518462939129158356154927e-28
5.38746621084649246919090243877814e-02	8.34078425229485208357589112313725e-29
8.08820039200417938541237312008501e-02	2.42376529894457849564539277253461e-29
4.80640351732929778336880841256069e-29	1.35996510996239057793740523532171e+00
-5.38037237359297552082707054955482e-02	4.93481134179944954223905605117672e-30
-8.06967435614568945552802002173667e-02	-1.91887896894524421409064977494310e-31
1.36540470243916362514231111936453e+00	-5.82216533316349817298026450977474e-30
-4.30886176766432274000885379083009e-05	5.32398843148817010747021952121235e-30
-6.46571738192785926712551753025090e-05	3.86604050751700268274510183349719e-29
3.85505620153327615649897139993442e-02	-6.12248353242219417013977844781361e-30
-7.84352318550695995357629155715356e-01	-2.05863351623094742771202572439310e+00
-7.94036854908777677177284698852804e-02	1.59414645238365719805414770752816e-29
6.58664983479304994105731238370865e-01	-9.95996556642323116381688826959705e-29
-1.07591032059468355720414084017066e-02	-1.77616259248098525385196908558969e-01
1.14181805771382881966037179718215e+00	7.60842389818357733603417326261154e-01
7.30460599431571122947077770644908e-02	-1.44714465629501883237084036025563e-29
-4.78759770562330388450403881016162e-29	3.11967563532890885797644091646621e+00
6.35745704781372656217359196459792e-04	1.29441565236506243157671729465360e-29
-2.38002838209575348025121039991774e-29	7.48992505424688690534789332645044e-01
1.35183707504777664003990434149330e-02	-3.05353466425354269248374569718253e-28
-1.34320834960169106839806541786568e-02	7.61191136002107122074583210138317e-30
-1.07842687441484334014141365811666e-05	5.85258224191374100470649538675059e-29
-2.89213445942925906185361610246028e-02	1.97392673653928166347594899700856e-29
2.88380257701296578976153739783165e-02	-1.50467409036057969037601224255213e-31
2.31128798637082108002013662191086e-05	-5.60302038144819773567869508504733e-31
-5.76621775343595356820736376676425e-02	-2.15030535936478469150872587814887e-29
5.78560069689341759116522832700059e-02	-3.71046487407406269063134316636559e-30
4.62258751704807648298850065576931e-05	-8.71315012723649216584468527361658e-31
1.56233530511403620775903723573417e-01	-9.98178114974093490857214640705523e-02
-9.45497932198752781086659242315662e-02	-1.47157384705926262150193112313899e-29
3.59347901901350815398507492951978e-04	-1.77962987620282348368786986560094e-29
-1.27385551913543296592810238881812e+03	-6.53206629953952515375198628769822e-25
-1.27320952586739117528967516494651e+03	9.25166944835904076794777431699579e+02
-6.22173122818355234652723602296240e+01	-2.92613887673837213844515925909225e+01
1.13877331355924468062154231864058e-26	-2.34508159528386320814316114468493e+01
-1.75535444407705112353214781028768e+00	-5.10026035585048246350156093033963e-28
-4.98531471945121164768755137656004e-28	6.24259118497954586667102745816377e-02
-2.34923359094002002848004166654622e-01	7.77011135332958607332699027277993e-28
2.45376148027387291935010889969297e-03	-2.50251098062227601462256922133455e-28
7.32914580740801978184951356336114e-02	-9.23991547583758242591156053689106e-29
5.79639694319919697036539419713883e-02	-2.23351238360458454998042659224184e-02
-1.06119024405989689487163036283909e-02	-1.77331221472311990692818176466429e-01
2.06080205865525297081433251750743e+00	-7.60560936236782104374790062589075e-01
1.72141340646309618617002410120524e-01	1.77332921670015927740729474103815e-01
-2.31163113283102667909357995323232e+01	-1.05896797208538329187679145954382e-26
1.74529839643349978808302077267038e+00	3.58794455000473811577645683372910e-28
-8.35218894504095624501340851149100e-02	-3.92290926451389950523302237440552e-02
8.36433948118098616221822776590629e-02	3.84140571481503565660325069680941e-31
1.38197899397999198375203788078192e-04	6.32458788296592529468721824438446e-29
-2.69391707142471448178371478359699e-02	-6.26905253249141050624107327088600e-29
-6.98729001864026269887033951366490e-05	-1.16324449543524046018609247669044e-28
2.68999602637501716719257126226034e-02	1.80185832680654524049480475164911e-28
-7.04369687539092348734980903181700e-05	-1.42111589776309397520439033767737e-27
2.15442343556235887330802309945688e-05	1.57225905760284961756982876842843e-28
-2.08190136678566321878258445732005e-04	1.22255925752217676162583329744337e-27
-9.57032186039730929906082325735352e-04	2.22713596899074214875929132511168e-29
-4.70823953637329495742570048743262e-05	-4.70934861466480577280440476800225e-28
5.29176743506660522897530239958369e-02	2.01378128146266561691255853702727e-28
-9.47306860665011519022485979353635e-04	2.19489376909326058833105251427239e-29
-1.39523997612455566303435421756931e-04	-2.28734889846299471316912118774364e-28
5.29347478251718213480905152442785e-02	4.10288362263027685798513193103367e-28
-8.79250931543076241507117621352165e-06	-2.34058586508962817494511595750625e-28
-4.69730988706121666411250162622587e-05	-2.96977538453209815553639067441219e-28
-4.23301258844953565394078127440005e-05	1.89505517463847472864801083249882e-29
-9.81897937282384923313824840378418e-04	-1.43250715768444008734673441889026e-27
-1.39655100015917627039002452010254e-04	-3.92722622137829400870138363747354e-28
-5.28142507047299538768275298861166e-02	3.92979161449971966801941991616292e-28
-8.53440674662093607045129834331852e-06	7.94211132386087977737668568860301e-29
-4.71050393847961552089293307242002e-05	3.67751213944613304489584242045869e-29
-4.23028693670873436027001296204659e-05	-6.14060168344648521680066009590634e-30
-9.72534077577962047819524092050819e-04	2.13783654629604636433392856817595e-28
-4.69946349212357564161038369669957e-05	-7.54172859152986614755640502040377e-29
-5.28312343871296758581220664502110e-02	1.66453835431281871606710911327182e-28
-2.15172525470898433017686276072920e-02	9.98178114974093490857214648966484e-02
-3.99908157944482346439521296959469e-02	2.70935105824280054767862047184677e-30
-4.67093719187203752392793916714291e-04	6.78726782879415815182165835698428e-29
-2.50566194862054589715027194322407e-02	-2.19574006874981754635495724368700e-30
3.43435652609972349199531897160077e-28	-2.94439426841856311006198509516168e-04
2.49238604401609223309500331886259e-02	-5.12222448418875649464852560513655e-31
3.15477937532275302644570857564814e-04	4.49739586688972323848274680542693e-30
1.99999638889887651043790327779259e-05	-4.00632566292031562835594107100952e-29
6.90657294315327142077081361109218e-09	1.12574847721690046132699018438362e-29
-2.50130401671777474749033239501932e-02	-6.69253512047530409955669380046189e-29
2.49670191921967641188347682634133e-02	-2.46058852803893571763687282256385e-30
1.99999916666765431920194870745464e-05	-8.02095460650978375627773599393173e-29
5.40102776357535764970464334320169e-30	-2.27637184500796578962844923409443e-03
2.28406976954068626869680766574697e-03	-2.54612144877522603343134320658606e-32
5.16278331126214983379480225136505e-08	-9.38548508779932923045990530071379e-31
4.29962779711815339827800291665725e-05	1.78614352161560126838218424561054e-29
4.31973013943012276075026871955736e-05	4.79068210627409807141780304754240e-29
1.27891757849492148098800728456043e-04	-1.96600671436340898602450018305300e-28
-2.49869983902801168215216303204446e-02	1.44554822930334668743075440451108e-28
1.95217232396702799631551757965733e-03	2.08372531633219497479100235677394e-28
-6.98729001864026269887033596150446e-05	-1.17994496242334956285203329451217e-28
2.49930193190014991963436443482188e-02	6.09432625254453994296695191265231e-29
-1.90694094474867247558206826371878e-03	-1.19892409607565191980905264944252e-28
-7.04369687539092348734981599634926e-05	-1.41891260807347826069659540179865e-27
2.00000314632122677124126321638646e-05	1.61771944263879935083723330524168e-28
-1.54420289241132102066758266182987e-06	1.63217866888470200404002932180514e-30
-2.08190136678566321878258528853364e-04	1.24600846996834284369825188760911e-27
-4.13165393101932380322100761504611e-03	7.69812231578461893866407247305711e-03
-7.72436447287491154629645981312240e-03	-1.18483767157476105165929270308208e-30
-3.87181613581151006927706414245787e-07	-1.05949619850793728730220489062976e-29
-1.70818317572483393721678434508137e-05	7.96870871812559572476272962470245e-05
-2.16424848400620608180034430776447e-02	9.90791066087570748177433208985269e-02
5.81285397390027615249118130929855e-01	7.37838812701679953350209587716320e-29
-4.04245076994424733647416027390142e-02	-2.28388558501553328221919362096053e-28
-5.86004684900212912377569838529166e-01	-7.57798888631976379535018953136352e-28
3.19874713874328129516281151881320e-05	-7.52368069331890423768556250931593e-29
1.56903903279168425447473212863507e-04	1.46093561404588393810043635612541e-29
1.55353445663575855698922163868201e-04	-1.03345963959239899666652296827845e-30
9.99996666678333289760456568101784e-11	-1.86408360730434891146070300497922e-30
5.60547483899778466553837540935519e-05	1.66861329270563310046550081519566e-29
-4.36140957643307461419930568884890e-05	1.22890031890877758381496147356615e-28
1.66228802031984530887547727742011e-04	1.33069505736007580179277240240646e-28
-8.69757949545626175428790553770729e-05	2.10492094874066921448822017699825e-28
5.58406245227292053558473927602442e-05	4.70873365286573575633946688012423e-29
3.46349041210624376694113179518745e-08	6.14213654524504935216763261383031e-29
1.65423018369146892467077317733611e-04	2.69843363632192761696288056186639e-28
-8.64988711598026232317808858285160e-05	-9.58046003682895835207754920282910e-29
5.59182043372799505946853328714273e-05	-2.05425998499440117823796530532366e-29
-3.47818441166425500402308179003763e-08	4.57771429891432779075673997672102e-29
5.57056343148594630677984144531206e-05	2.01561794020288306867464047211216e-29
-4.31241117874707525224842006837266e-05	2.09502045496856822236051064390198e-28
-3.33254313997823853366836889559459e-06	2.51597913152846886494329534094837e-28
4.90110680744789166833453799515043e-05	-2.90688531522526194289605686291089e-28
-3.33254313997823853366836832029572e-06	2.51366958854021309093745333298943e-28
5.83149559928738246630276413415651e-05	-2.07442549653658018873958994117226e-28
-3.33254313997823853366836846846634e-06	2.51554287219850013179801690446992e-28
4.89961644872864629347056500999554e-05	-2.17041203302309738166420244352993e-28
1.97048416510319335688738779971903e-04	1.15638340365358842449193064382992e-04
-2.61630986049948587226929001975251e+00	-5.19311960870305351578888740977638e+00
-5.19950977840611921036420782684866e-04	-1.54067780805711099900810234449968e-30
-1.64182084312885614346109462783407e+00	2.15288725326686455286298495408717e-29
-6.82481797533034900842724625503333e-09	-5.93106742101593482099475852612888e-30
-7.78466868851166272332056194874841e-04	-8.27374252524477273566541821172522e-28
-1.93068116413198550916307108272968e-05	-7.66600687552329741350956860250252e-28
-1.79463340167736816089913623491274e-05	3.21656572149960954612139971159494e-29
-1.19264591968891203505536376977705e-11	-2.68642845029279359627187835000068e-29
3.09954971988531345979939511110908e-05	4.15125701056531718375305437692430e-04
2.14748137466664974257759979630780e-02	-9.98176803791377308782879868286522e-02
-4.12503504326962287392991255773183e-03	7.68579110137107281255969162921768e-03
-4.57005918913477445374158554929715e-02	1.49789417928554416810090457238008e-01
8.79491305571373996962802372723390e-05	1.22667472422813685596801206655042e-03
2.17624340451966240806123723739852e-02	-9.96543164677680249473642809790354e-02
4.12505150668181045994426952102540e-03	-7.68581950594195366645322505486597e-03
6.70060101560474710538857315832612e-02	2.27958706066772851235444883331979e-01
2.09196707165529984082613573234558e-03	-6.47453712464006129597779809471771e-28
4.66567371206993179719811421778416e-04	2.56198845615890492969439058228631e-29
-9.66400959955928212189089636787891e-04	-1.53760917934962877782623662046285e-27
2.90356604331567290855079100580704e-01	1.27977646870238014117974170856457e-28
6.37329177985988803831958414640879e-04	2.74667121484353157724923426043892e-28
4.02362656882738695703891774435468e-02	1.58219064086806901751316578803385e-28
7.73674772856333147787905207218516e-03	-1.90908895187810461553153547710865e-28
-1.60407211598927588906523912602606e-01	-2.87568418383779844822285738027221e-28
2.10835930529389084794807796650484e-03	-1.40062428502005360412478739430712e-27
4.67622400465656308732302777036635e-04	-1.82383006224555822970846886374194e-28
9.68738249477058796941624944369503e-04	1.84125245997479563572606503639911e-27
-2.92680801015614866066850574281223e-01	4.46625284898413342925370114925748e-28
2.12937683708924098886164861463335e-04	1.38616382943885676363639529204167e-27
3.99477958730338004521403558314974e-02	1.27884887211602643577992106925036e-28
-7.73671900719977386596784204232930e-03	4.00709776127638903045193373017421e-28
-4.64601958875422540600722471676735e-02	-1.36013920984398260228655620152833e-28
-1.09493523643109178607369563472154e-28	-5.91115213325190043681520160435711e-06
2.63925036635817742975609780395982e-28	1.97877235072074116763525992556563e-03
9.42912055879075031716622851072477e-03	2.87999859263252301029990230956738e-28
-7.77713863378588043128977366838121e-28	-1.75269436169485269625566364704677e-05
3.61340837153033197545894518427972e-28	-1.96226169868998974386769442206085e-03
9.18628807658447018390925724877034e-03	8.53609481842893202690199103562606e-28
-1.66461455344251432472941718539484e-07	7.37892450970154541413625719688560e-29
-1.11681351102818614775139162860278e-04	-1.26709645673561667789284859999673e-28
-7.47738577121420004475275654066934e-06	1.58158937024764209460618327489968e-28
-1.74253251863784139130643142289420e-05	-1.34235924601659554566368586315390e-28
1.98815244286790720235101495120663e-03	6.48978623717404607692294042478495e-29
-9.98239376632815998440394464150374e-03	-4.51549534531722663215599646688715e-28
-1.66739013421573340600038202621182e-07	3.85511092123573210198735366886158e-28
1.11836510777306404483308615131374e-04	-4.60373750919997736759899015349723e-29
-7.86611956236896982487783451606748e-06	3.20529869092245283657015798352148e-28
-5.86709741932815810506485025732562e-06	4.02066281494573818218914304508575e-29
-1.97175502384458151319133677941881e-03	-3.20110269217024688082566824634620e-29
-9.73950201951258015454847935931769e-03	3.28262650134689691134275294337990e-28
-1.96733138364461007520417160407901e-04	-1.15453318610782815666694939961665e-04
-3.74466167034874802073887743941363e-01	5.99304205720875122424431906113166e-02
-4.67072614046427165474749826987014e-03	-2.31290823437811829163082506405039e-03
2.83389809578470273595060431941164e+00	5.27454022930926331090428410800465e+00
-5.20783567292670598629978336495602e-04	-6.59600438580116737680966521354792e-29
3.12603219454430743012765103433372e-01	-4.10096750493034554702050454075873e-28
-5.21283123811491470022312560853088e-03	-4.21330885419109170002478801663070e-27
-1.54019068946879899255170009844659e+00	2.02512890084775109336606257207968e-25
1.70552953006261031595969332601365e-05	-4.73020263993281201568236488278656e-29
-8.22571340665598828704648588516189e-03	-2.76968575412057793798225669655759e-27
8.88110529808330790566024816688809e-03	1.31934372395654026369693559481392e-27
1.28051585575161527559162052556623e+00	4.56841851793427070216639505531833e-26
-7.28330005990033857682263261323621e-05	1.18100531159643066960660708372632e-27
6.34593872474346590613220737174483e-05	1.97541611668339897209924718678787e-27
-3.29777544145966493279246259019685e-28	-2.71963577611543910261268804782333e+00
-1.08800371659665300450741451651236e-01	1.11041047245768267434951654297103e-27
-2.96252532559048887218198383063686e-01	-1.19294034890042843201419153945996e-27
-1.34981655186500931249463453144970e-02	-1.31831872540859845440931490640814e-27
1.89113512600239403024993893249086e-04	-1.45439443844056366974649746479140e-27
-2.73112488721218251784413709477490e+00	2.02444879806764029395195236985713e-28
1.22136823896932359977855094041501e-01	4.89471741410409866700690888688562e-28
2.42073505637334065149647785202952e-01	1.24239633752252805641419727496872e-27
1.34214990447114498208927765666097e-02	7.92855755950972720540975597733549e-31
6.32805306938164632093404978641537e-05	1.69716344165470785475284789472750e-27
-7.71012860963044931555810714821957e-02	2.16407574578460261389129094281587e-28
-1.34201099314244702940709983931123e-02	-1.28456794723455887714405170743912e-28
5.42497917868408111823856500361515e-02	-1.27496300958929967805691515448561e-27
-1.67392566332563723376380381453133e-30	3.15238005322962288280715645846464e-01
3.17086739552444860670765351553689e-01	2.08803759632837034157543641455083e-30
8.94429427065098300369181736097545e-03	-6.08871519836620709186920172513092e-30
3.17214438511238009504844318645313e-01	2.18839354411609838775941598624021e-30
-9.81726922315092002386664197835511e-31	3.15112677625004481507053742076104e-01
6.09813054381787092706634733040790e-30	8.94424954929143286814364058217546e-03
6.63294994704467824992905862359743e-04	-1.02991705480482975324312080365324e-30
2.23517896375211978237339824770592e-04	-4.42396558847785466625385056605970e-31
2.23517895480786951686449776109930e-04	-4.36127407694416083342830300100602e-31
2.50004992000159868807739595956823e-02	-1.97628955169923989182594987221005e-31
2.43765247779497887966743353427363e-02	5.26819390825313985414157515908629e-31
2.24366364680983321404320917871945e-04	-2.48399725562296860696829593619208e-31
2.56054755911699480388099134393511e-02	-5.08807241274122783437143698496355e-30
2.24455452150309772777109849265503e-04	-3.17967291087752220163319334774219e-31
2.49805003999839875105143959450856e-02	-2.56544538301313699812255528679107e-30
1.11758668567588080406630164878334e-04	-1.99025146136487075619691703724484e-31
1.12915247760206593319906591478741e+02	-1.77339730925744833564290471700043e-27
6.09856153876262240095661416595570e+03	4.76829792857705286754308193805568e-24
4.30145928023559332611380919453149e+01	-5.77020762134078053791749504623826e-28
-3.59208671808267000351115807310120e+01	7.57824305550812421754839638395640e-28
-2.56352108348415849593588672984241e+03	-2.05638399918253476029463711234727e-24
-1.19625281102853138313583271021148e+01	1.94021927095741051955582271185227e-28
-2.36027776652703112183638022568813e+01	1.55732076557662439828064792057520e-26
-2.17014969707102823701052386310939e+01	1.99595158054005121694556954926300e-26
-1.03139326841304488388919414499206e+01	7.16827496186978998917596767543927e-27


==> anc/example/data/result_point_3.dat <==
-1.15443132980306572121302418016492e+00	0.00000000000000000000000000000000e+00
3.23387287148290164946472054452200e+00	-3.14159265358979323846264338329777e+00
2.46276414945324448156312839649441e+00	-1.63734796099711240085633630034852e-30
2.61304635250258246066787523879062e+00	-1.42881376948342383564410282542577e-31
1.76274717403908605046521864995865e+00	-3.14159265358979323846264338329126e+00
-1.70816066804804615542942521063783e+00	2.38510790307162146836106492848441e-31
-1.81434505159641091568704720021076e+00	8.70846840302193155754791513619623e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.76274717403908605046521864995865e+00	3.14159265358979323846264338329126e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.70816066804804615542942521063783e+00	-2.38510790307162146836106492848441e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.81434505159641091568704720021076e+00	-8.70846840302193155754791513619623e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.76274717403908605046521864995865e+00	3.14159265358979323846264338329126e+00
1.70816066804804615542942521063783e+00	-2.38510790307162146836106492848441e-31
1.81434505159641091568704720021076e+00	-8.70846840302193155754791513619623e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.01516210039116538844620072706168e+01	2.35981836797703074924983185687407e-30
-1.16938384479709682202651915667612e+01	6.28318530717958647692528676644783e+00
-1.13932740418722922620556978821230e+01	6.28318530717958647692528676650956e+00
1.76274717403908605046521864995865e+00	-3.14159265358979323846264338329126e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.76274717403908605046521864995865e+00	-3.14159265358979323846264338329126e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.81434505159641091568704720021076e+00	8.70846840302193155754791513619623e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.81434505159641091568704720021076e+00	8.70846840302193155754791513619623e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70816066804804615542942521063783e+00	2.38510790307162146836106492848441e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70816066804804615542942521063783e+00	2.38510790307162146836106492848441e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.31128991446366378510916743935614e+00	0.00000000000000000000000000000000e+00
-2.94164673911854554764462942177597e-01	1.01595112556940133907283357571456e+01
-3.03260362791608136052847937526505e+00	-1.26817478112446548169326901265380e-30
-3.41400562016352521755366944125605e+00	4.93967780114371461190503483192877e-31
4.01382661093210163077264696531741e+00	7.98192516539041126022764685906156e+00
2.70202822189411511020292557596028e+00	2.63825091047926827398490548282535e-31
2.95679170748505089682855226506542e+00	-3.22127448011409009036510490850954e-31
-6.76232680150657469283219215951904e+00	-1.10756671441947228706874071191103e+01
-1.53150123229189825520118684895901e+01	-2.32250277975156261737324691468364e+01
2.91781286786634732990862602235753e+00	-2.19010091521594937272727595955654e-30
-7.84769189219326549516759912376484e+00	6.20589590588830772175631306301219e-30
3.29184796625238298783405068533752e+00	-4.27082765762375586634587325904227e-31
-8.63145212471870826631426881488496e+00	1.98721782323003227385226604204999e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.38116340075328734641609607975952e+00	5.53783357209736143534370355955513e+00
-3.98204319171199407972878530464126e-01	3.26637913545540319575103334737958e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.45890643393317366495431301117877e+00	1.09505045760797468636363797977827e-30
1.84275780478745912017886848390394e+00	-4.80605118757378193852819812410538e-32
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.64592398312619149391702534269805e+00	2.13541382881187793317293662952114e-31
1.97507527176783433033056415740224e+00	-9.04437799136161827332415790725870e-32
-1.02179013108458490972602233004823e+01	-2.00525170083985790870734171129235e+01
-4.93687088513694834980830213920182e+00	-2.83959019610432935852617891759568e-30
-5.60322265610410567447321963742762e+00	7.74200299850323183083345555575830e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
4.54860033959882693850841816686304e-01	7.20188649194998025636729251603705e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
7.16906234419285146265414675861007e-30	7.54788644199778045226869587981148e-01
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-7.63226950785025079812140230944387e-01	2.08886972515347389750374772926125e-28
1.69058170037664367320804803987976e+00	2.76891678604868071767185177977757e+00
-7.29453216966586832477156505589383e-01	5.47525228803987343181818989889136e-31
-8.22961991563095746958512671334390e-01	1.06770691440593896658646831476057e-31
-3.38116340075328734641609607978704e+00	-5.53783357209736143534370355950888e+00
1.45890643393317366495431301117652e+00	-1.35848940996150535575291876603994e-30
1.64592398312619149391702534269805e+00	-2.13541382881187793317293662952114e-31
-6.76232680150657469283219215957407e+00	-1.10756671441947228706874071190178e+01
2.91781286786634732990862602235305e+00	-2.71697881992301071150583753207987e-30
3.29184796625238298783405068533752e+00	-4.27082765762375586634587325904227e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.00102935451649208794451375054374e+00	-1.46833227190944818366613938544701e-29
7.03091502148153892265657889387058e+00	-1.64182544490234365849127088826288e+01
6.05892794246566074490753280116218e+00	-1.54740035188932569471344893137262e+01
1.35402514519868508839313331884065e+01	2.12746437663333310754604878311324e+01
-6.76232680150657469283219215951904e+00	-1.10756671441947228706874071191103e+01
1.38051609807204395269415073951759e+01	2.08025183012682412565713780462945e+01
-6.76232680150657469283219215951904e+00	-1.10756671441947228706874071191103e+01
7.05506875835652096575064660734763e+00	-1.74505084566047045418353131964170e-31
3.29184796625238298783405068533752e+00	-4.27082765762375586634587325904227e-31
8.45412605241386178255955295331812e+00	-5.69993308517227889756114892771233e+00
3.29184796625238298783405068533752e+00	-4.27082765762375586634587325904227e-31
7.71419653562103480766063286921358e+00	-5.36634500589077526512454781390940e+00
2.91781286786634732990862602235305e+00	-2.71697881992301071150583753207987e-30
6.65372509421766977584655805927312e+00	-5.34306172440183377382903387480872e-30
2.91781286786634732990862602235305e+00	-2.71697881992301071150583753207987e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-2.46311035607035844835327491174478e+00	-5.99268912207940204538090205587038e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70675357652840827722630318436347e+00	-8.54020261161361828574204046319633e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70653832938233891557408757522963e+00	-7.99555146108493790192726575635455e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-8.53376788264204138613151592181724e-01	-4.27010130580680914287102023159816e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-8.53269164691169457787043787614811e-01	-3.99777573054246895096363287817727e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.23155517803517922417663745587239e+00	-2.99634456103970102269045102793519e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-8.53269164691169457787043787605334e-01	-3.99777573054246895096363287819808e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-8.53376788264204138613151592164705e-01	-4.27010130580680914287102023163056e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.23155517803517922417663745587239e+00	-2.99634456103970102269045102793519e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.38116340075328734641609607978704e+00	5.53783357209736143534370355950888e+00
-1.45890643393317366495431301117652e+00	1.35848940996150535575291876603994e-30
-1.64592398312619149391702534269805e+00	2.13541382881187793317293662952114e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
2.46311035607035844835327491174478e+00	5.99268912207940204538090205587038e-30
1.70675357652840827722630318436347e+00	8.54020261161361828574204046319633e+00
1.70653832938233891557408757522963e+00	7.99555146108493790192726575635455e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-2.46311035607035844835327491174478e+00	-5.99268912207940204538090205587038e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70675357652840827722630318436347e+00	-8.54020261161361828574204046319633e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.70653832938233891557408757522963e+00	-7.99555146108493790192726575635455e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.64592398312619149391702534269805e+00	-2.13541382881187793317293662952114e-31
1.45890643393317366495431301117652e+00	-1.35848940996150535575291876603994e-30
1.45890643393317366495431301117877e+00	-1.09505045760797468636363797977827e-30
-3.38116340075328734641609607975952e+00	-5.53783357209736143534370355955513e+00
-3.38116340075328734641609607978704e+00	-5.53783357209736143534370355950888e+00
1.64592398312619149391702534269805e+00	-2.13541382881187793317293662952114e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.38166491846961093772378862968595e-01	2.76891678604868071767185177974362e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.38166491846961093772378862968595e-01	2.76891678604868071767185177974362e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.38166491846961093772378862968595e-01	2.76891678604868071767185177974362e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.70675357652840827722630318436347e+00	8.54020261161361828574204046319633e+00
-3.38116340075328734641609607975952e+00	-5.53783357209736143534370355955513e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.38116340075328734641609607981220e+00	5.53783357209736143534370355957524e+00
1.70653832938233891557408757522963e+00	7.99555146108493790192726575635455e+00
-3.38116340075328734641609607975952e+00	-5.53783357209736143534370355955513e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
3.38116340075328734641609607981220e+00	5.53783357209736143534370355957524e+00
2.46311035607035844835327491174478e+00	5.99268912207940204538090205587038e-30
1.64592398312619149391702534269805e+00	-2.13541382881187793317293662952114e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.64592398312619149391702534268639e+00	1.62494198023292683272529933947197e-31
1.70653832938233891557408757521069e+00	7.99555146108493790192726575639616e+00
1.45890643393317366495431301117877e+00	-1.09505045760797468636363797977827e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.45890643393317366495431301117766e+00	9.20932792092234187779573688171076e-31
1.70675357652840827722630318432943e+00	8.54020261161361828574204046326111e+00
1.64592398312619149391702534269805e+00	-2.13541382881187793317293662952114e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.64592398312619149391702534268639e+00	1.62494198023292683272529933947197e-31
2.46311035607035844835327491174478e+00	5.99268912207940204538090205587038e-30
1.45890643393317366495431301117877e+00	-1.09505045760797468636363797977827e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.45890643393317366495431301117766e+00	9.20932792092234187779573688171076e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.69058170037664367320804803987976e+00	-2.76891678604868071767185177977757e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.69058170037664367320804803987976e+00	-2.76891678604868071767185177977757e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
8.22961991563095746958512671334390e-01	-1.06770691440593896658646831476057e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
7.29453216966586832477156505589383e-01	-5.47525228803987343181818989889136e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
8.22961991563095746958512671334390e-01	-1.06770691440593896658646831476057e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
7.29453216966586832477156505589383e-01	-5.47525228803987343181818989889136e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-9.59082423487201766415877278751998e+00	-5.53783357209736143534370355954176e+00
-8.42684487101024593611948500031018e-34	-7.61470905488206822849453515100865e-33
-1.07406644102137490765183360319543e-31	-1.36741799338294239957207270830622e-33
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
4.92938526918736536995245448535500e+00	1.10756671441947228706874071189994e+01
2.05820838846303327955532806225317e-32	-9.43492604064541970499701538219945e-33
4.84050534596279129627688024362201e-31	1.44703144232560373877881841087891e-31
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
5.49043791676641885684059147981913e+00	1.10756671441947228706874071189863e+01
6.19454437418504751320345204749574e-33	-5.85081547984017051435034523091976e-33
9.28159457554593721123627249773372e-32	1.80167740808961488501282547265352e-30
-8.53269164691169457787043787614811e-01	-3.99777573054246895096363287817727e+00
1.70675357652840827722630318436347e+00	8.54020261161361828574204046319633e+00
7.96408638342398815945757060928252e-01	-6.53275827091080639150206669475917e+00
-7.72345528491663153356308369388750e+00	-1.38445839302434035883592588987617e+01
-9.68013966937292202274081818179383e+00	-1.10756671441947228706874071189634e+01
-1.23155517803517922417663745587239e+00	-2.99634456103970102269045102793519e-30
1.70653832938233891557408757521069e+00	7.99555146108493790192726575639616e+00
-3.68551560957491824035773696780789e+00	9.61210237514756387705639624821076e-32
4.47022807639602990934429519922402e+00	-1.09954048748368019544734197782585e-30
-3.74035098386035657925424662957325e-01	1.20549251374476237062215045228411e-30
-8.53376788264204138613151592181389e-01	-4.27010130580680914287102023164495e+00
2.46311035607035844835327491174478e+00	5.99268912207940204538090205587038e-30
-3.95015054353566866066112831480449e+00	1.80887559827232365466483158145173e-31
2.42422825743883506158451531680866e+00	-2.76891678604868071767185177976414e+00
1.00541747677589576806662428448010e+01	1.10756671441947228706874071188676e+01
-2.95675538009793869224187681135811e+00	0.00000000000000000000000000000000e+00
-7.11643318032073771656481156002815e+00	-1.12595711386070594330125081112515e+01
5.69501423987010863253195820567363e+00	-3.37979864284879028601794592779701e-30
6.17913671948945694723408917171490e+00	-7.08259740434441533397530614172124e-31
-8.72027641817341832731918107257535e+00	-4.97222838531597257360761514408426e+00
-4.98037258507451018824471110433009e+00	-2.56338868161254375073326010879129e-30
-5.43807979478531469775146380744696e+00	1.23616779263388105877011686147489e-31
4.72981845973168437959834734354307e+01	-1.48781346275307804827757989583824e-01
7.59541454595287622670980762854407e+01	-1.06171863034558414258964233413298e+01
-8.12327992347748425468097307619344e+00	-9.66614677848271224145169403175240e-30
2.13626250922264481315182927329117e+01	1.94307801379357696686168074909157e-29
-9.40617241709943180847020805858005e+00	2.05928018714449136083038728184014e-30
2.37114093811715659800228100713586e+01	4.22094654824196107433817405599752e-30
-8.04795121422356759751651384510164e+00	-9.01360965325655944361662282238134e+00
-1.51835590693066017995013706528620e+01	-4.56868764440744880983556546409966e+00
-1.24287602524784441067934618592055e+01	-1.15516893481707399824276160121104e+01
3.03383954920681210974825792119429e+00	-3.41172986188893327252448186072222e-30
3.63981383826391294075186390917059e+00	-4.18785144485418481699495816752872e-31
-7.38702889700250770604701032599905e+00	-8.79277634380438197624552981428332e-30
3.43918067845796559994829407439221e+00	-8.22285780749083999207057765360512e-31
4.17320959393856725534359879780738e+00	-4.07898346311552534146574267279872e-31
-8.11188861727511435697163823314630e+00	-9.74127115300119165237922787498155e-32
7.04533012115373880258677584816650e+01	6.59736148879182419954830411070459e+00
7.16767211441464627058446356058906e+00	-9.15814611896217081681942901603513e-30
8.69648458302426873581428087582931e+00	3.04302663110224284593658038221583e-31
-3.33447530683912310692096667787771e+00	-8.25491633736549315648866680995859e+00
-2.48134845013230048684427359205156e+01	-3.34755217982220795346824020471470e+01
3.99582206939959695005504619692165e+00	4.94628243437495762286848721334534e-30
8.76363504408269006094925140672563e-30	-3.46403552387327960382365171439046e+00
4.41192042316918207453617404447898e+00	-1.11131903232333055792231140304802e-28
3.60847341315894856910621122917971e+00	-9.38676634928031051414696925852114e-28
-6.28882259896450994319216478315496e+00	2.53918686404075759972561666380818e+00
4.00013352596279921889339299289516e-01	2.34256006101973649435456215704332e-30
4.87665397641434062482643102598972e-01	-2.20959717736140945947563730458434e-31
9.64783551894190079369766707729813e+00	2.06669611693551816131688829766417e+00
-2.00900720999082179897095993947003e+00	2.49088346968103304669746919687390e-30
-2.30933188730514336570868988574456e+00	4.97273003841805798203039770104242e-31
5.64959960311687642636669893719648e+01	-9.86548147973702873163396100526967e+00
-5.86258207602320768213413487615116e+00	2.70600397138211372088863292230009e-30
-6.92906838096335329859769404162412e+00	-7.70908362040501836912989946850117e-31
7.82137825054374302467371541389955e+00	-6.61261150208051135842105069424820e+00
2.98368471650569708997501199105518e+00	1.46528193639741833907554216144807e-30
3.19086367189098285616175718420330e+00	6.17269110950993079096391064011484e-31
-9.71901924336257606118870422583375e+00	3.61661560235542149728297434272093e-31
-3.32173761633326513189364690169601e+00	1.44523501318806982048351646948968e+01
-3.37868729869439008833388038819205e+00	1.27095485411771264195141657406524e+01
-5.09247027028311599465300923368639e+01	2.27620015294614415751984218235719e+01
3.44063869523905515379273147684444e+01	-7.02484922479041054879242822753251e+00
-4.85286565852126215494461107724005e+01	2.55969169346957472520348623795683e+01
3.29740312291509751111911158442288e+01	-8.68932488346116319690522626303798e+00
-6.18624475470818474820261799807562e+00	1.08979203891797256543827014048755e-29
8.88933690936257390851691803441649e-01	5.78872400118768529256959305834869e-30
-6.44502034409944301144466588773668e+00	2.23327843462436636460910029374785e+01
-8.97973636367526372916923900867380e+00	2.08672905014749485437563457427872e+00
-5.51097657405816442318013317844048e+00	2.02182966030337171103644546846557e+01
-8.19588416364606155178070716497042e+00	9.11663132873189701665305823053800e-01
-6.23214765585784097332208615337328e+00	-5.92404513144230862865592043732875e-29
1.36196717215569007556993750256085e+00	-9.94232460553185856515897932284235e-29
-7.40999393610652142491936522201023e-36	-3.40326175308190136022275734415787e-36
1.15860565356757988151505665046592e-36	2.47578646627604906512752050408873e-37
1.35070930841314676612575083314382e-38	-1.05758045271318753098816819809047e-37
3.06343242829941304326260052035975e+00	4.95918347478090599494427730444873e-32
1.91052376102378251936305811947506e+00	2.25453262397493985099955974610124e-29
-2.17743828320297330470348028920527e+00	-9.91303203222108649549324699993838e-01
2.48860391819264852706907974759817e+01	5.83506520753966743738542899165365e-01
-2.57873847212628509090999385227146e+00	-1.17409263341908570020080702756592e+00
2.28477140050652454300758824329194e+01	-3.39034999399167994318668862833583e-02
3.62649474808444533672419564625052e+00	1.19614724164039249052792714345661e+01
7.88034598244357421365080509922697e+00	1.03869059924996746221006834919000e+01
-8.28624494282243811312542308495948e+00	-7.26848891461406704503700246073031e+00
3.42275658872285799054607907139496e+00	1.09787346092441137086745784616526e+01
7.27000881588524114067323299653937e+00	9.36024351850912813170972110203275e+00
-8.11801583225945907477291446413018e+00	-7.08569948441708999438552013319779e+00
3.88926533443674581890536510052699e+00	1.03621978942505164642138417868536e-29
3.40229345706659675489653973917237e+00	1.67220182864345805451777528228192e-29
3.08278109915279673294481385463982e+00	-1.39792935206382348087764523246233e-30
1.02906426886879643535975100600305e+01	8.15718366433966044640527288368791e+00
1.69389365415800422655969026318167e+01	3.74536054683407898490706744830406e+00
1.00614463877462685265177519179845e+00	-1.32789889405284494831787013884971e+00
1.10232415875275011785640339732847e+01	8.86866563462080853633876416173320e+00
1.82033273336071895237666136939197e+01	4.28489700974089815057089655806742e+00
1.15712163201739093332628711875632e+00	-1.51068832424982199896935246642016e+00
3.98217345451824500239607217895984e+00	5.49316037722399211621740929193238e-30
3.48008907787294812647373875418955e+00	1.22563798984506075043529891545926e-29
2.76357499534705361391779330684752e+00	-6.84715280039370379725781512386013e-31
-3.40763844205797468357824932183253e+01	-2.96005919727079874845186910292725e+00
3.91774237830439813433865985767904e+00	-1.87474266694639077024845907255224e-30
4.71010133531443217845165943767112e+00	-4.53000623573786680419883890982519e-31
7.40999393610652142491936522201023e-36	3.40326175308190136022275734415787e-36
-2.33577534965462363469336906365571e+01	8.60437620879808339524642483239564e-01
-1.15860565356757988151505665046592e-36	-2.47578646627604906512752050408873e-37
-2.49204658880688264017010922687383e+00	1.93591034012870353827097624376207e-30
-1.35070930841314676612575083314382e-38	1.05758045271318753098816819809047e-37
-2.98627403408886007539421542885055e+00	1.57463302124171748839984193798231e-30
1.48199878722130428498387304440207e-35	6.80652350616380272044551468831575e-36
-2.31721130713515976303011330093184e-36	-4.95157293255209813025504100817745e-37
-2.70141861682629353225150166628764e-38	2.11516090542637506197633639618093e-37
-2.33577534965462363469336906366599e+01	8.60437620879808339524642483293774e-01
-2.49204658880688264017010922687862e+00	1.78137894887042580305972663876441e-30
-2.98627403408886007539421542882128e+00	8.55470986044736527510522419570811e-31
-1.11036087830355972430657887823453e+00	-1.11006988299636056153962518433056e-29
-8.13135962946678185947039572840103e+00	-2.17865103353044879041483746513815e+00
-7.49893441212910823889059924529631e+00	-1.85425238383448417409336255856463e+00
5.98300860844354666437627871637076e-33	3.66905501509242958475947313321438e-33
-3.06343242829941304326260052036419e+00	1.38508853740948949213881084661113e-30
1.91052376102378251936305811947506e+00	2.25453262397493985099955974610124e-29
1.53952519040516466083083987072679e-32	4.23585312895997814663525913056274e-33
2.17743828320297330470348028921427e+00	9.91303203222108649549324699994055e-01
2.48860391819264852706907974759817e+01	5.83506520753966743738542899165365e-01
1.86977352623757086248812528311297e-32	1.69205837058165290503620260884085e-32
2.57873847212628509090999385225725e+00	1.17409263341908570020080702756331e+00
2.28477140050652454300758824329194e+01	-3.39034999399167994318668862833583e-02
-9.19912221956191847442894768587398e-35	1.77651411791079752600876590133204e-34
-1.13231039864702210184354842101337e-36	-4.47678258255505949391303070296641e-38
7.53505983612164538309318890203664e-37	-3.46592907202873091632431422271081e-37
-8.04479350221322190185926836392911e+00	3.66013436950667200646279822573975e+00
-7.01849613491497627910448393683012e+00	3.25539084106649648075911617767360e+00
-4.35533797544582629489171384899933e+00	7.99057293924950627245756460792257e-30
2.42343732306397663190626362216254e+01	-6.68578280839565249733128937484853e-01
2.45742728048117829318376631389950e+01	-1.91298817011659763282122473056517e-02
-4.84994769589141557071828265938860e+00	3.14675059368374020126855729504482e-30
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
5.07849989979870164870435430267746e-37	2.53528003681547734704128623810764e-36
-1.04772059781004326914887284845462e-32	1.66349704402676259187713408465723e-32
4.84961332205487174256113914167196e-37	3.72743600668470988767884572907354e-37
-4.43066045188828871426129021667632e-33	8.83031535059262427759448990251433e-33
1.09338274075660352411573163580148e-37	5.79187550866875555775947165061211e-38
1.14937615258400418547659570506766e-32	-8.71101567517500059589046179893361e-34
1.71618443951790792705250420678666e-35	3.07533625174595907052918330531521e-35
-4.14242756812662780628112127374766e-33	-3.45754834754825848412437234941676e-33
-3.49159813323872761593398307398257e-36	-2.08891801993855746616694623301277e-35
2.23226113916489427941061914962100e-32	9.79810378400795789268235492812199e-34
2.27457472198521434796215846572921e-36	2.06225313558976661245985248525120e-37
2.70965109397533476835788735024043e-33	5.78304038162728989838775949820971e-34
-1.83845584802205301936486301776987e+00	-1.14835770720722250707287283774235e+00
-5.82218243928580791950840674605919e+00	1.47098053050176932611776040823470e+00
-1.83845584802205301936486301779480e+00	-1.14835770720722250707287283774045e+00
-6.15864066041176599621342398762625e+00	1.10540167010781522481479575308246e+00
-1.83845584802205301936486301777578e+00	-1.14835770720722250707287283774255e+00
-9.67350137355661951874546021776257e+00	-1.55039611799787467182094452462743e+00
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
1.69134882559079577325142003592289e+02	-2.90412206883039096514636238172163e+02
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-1.48073934877073967759385062861764e+01	1.58624439699473598895856215793337e-29
0.00000000000000000000000000000000e+00	0.00000000000000000000000000000000e+00
-4.85533557190627808128759403529422e+01	1.04695050355767894497178881587544e-27
2.29780582317153090251625187421041e+01	-1.73054098317156017176574258969021e+01
-1.29919966162839872080434529436826e+00	-7.77170310135685263100510847555027e-30
-1.63690269884006165642605796214414e+00	1.49152963542341235639379524411516e-31
-1.78643290003970678161718603042480e+01	-2.67795965864902327994105937267880e+01
2.55761704257786999461318625962260e+01	1.46341407616282436052192869840309e+01
2.73837591407918811424326992130422e-29	2.73345647660862183818102640711019e-29
-4.23419501122575649575263115036055e+01	-1.63635985267476036833999315590886e+00
-1.68284913868696269822655892161764e+01	-2.43490519053465556868319164401713e+01
2.52397122046527418694268453544592e+01	1.42685619012342895039163223290854e+01
2.64609546480787170557722530388789e-29	3.01548381358239675576166240092872e-29
-4.31445504901041885299393386295848e+01	-2.00193871306871446964295781111395e+00
-4.54749940462183762804069314670338e+00	-4.19311233622081005028346071153967e-29
-4.75415379910860532654505517934347e+00	3.89411478216189143745323791492162e-30
-2.59815700783561191440409047505832e-30	-2.77784303504447920341639975146244e-31
9.24153435596776683689598188643388e+00	-3.68522846264803823692287378967810e-30
-2.90695099678406114664521344634925e+01	-1.08532882822374922144016984915628e+00
-6.15785647559549227710875703111386e-01	2.65579778810568989663574027769653e+00
-8.77198299176573725178420235451801e-31	2.84649060015051929383898951652620e-30
-2.73157692420102059246883384232886e+00	-2.34818526683817140040161405513749e+00
-3.12668187385644780995194970060155e+01	-2.43150089421016582387225422448764e+00
-9.02834864837793727308001707594668e-01	3.02137664849964399793870493284150e+00
1.44456015607538729234332361410406e-29	-1.74874307461715085310309453407797e-29
-1.24020706703700585903617973286777e+00	-1.98260640644421729909864939996442e+00
-4.48852023718335033645081243107533e+00	-3.29356518699029339032691704576670e-29
-4.13064636070440275024291193328771e+00	3.25734959522575565126497455596909e-30
-7.48298881002748846309485062743950e-31	-9.97964186766693017912108315253464e-31
8.55276487665037567587635490305413e+00	3.65206843311547765495803219599134e-30
-4.07690007402351664468787931100615e-29	6.97567091829589939428329734081421e-29
4.11652413624585634014819259842102e-29	-7.95785971186042623728657305197863e-29
1.18245461493292109489958683587815e+01	-3.71953365688269512069394974126555e-02
-4.14524059309725456345729288003276e-29	8.60143813444318221153836449775510e-29
3.71721810648465721842168212679575e-29	-6.89924529102352083662767566240229e-29
1.18245461493292109489958683588979e+01	-3.71953365688269512069394973967173e-02
1.86013422309887565489468687688220e-32	7.32155411352972263636123257023935e-34
6.68606617226022167118141232756475e-30	5.15941076431369805737779129250336e-31
-2.35154310427485795211755201461959e+00	5.46850959301578683019186620204395e-31
-1.87157423017583244087060700021907e-29	-1.42990590568187492087263071437860e-29
-1.43943735462196709857363497030979e-31	4.30851494673107982006525631348404e-31
-2.03081998086937106367024326905147e+00	-2.38030218145348046758857250474214e-30
-1.54867832765143152115173901747718e-29	6.34505379932245873352793921922724e-30
6.68606617226022167118141232756475e-30	5.15941076431369805737779129250336e-31
-2.35154310427485795211755201459246e+00	7.95328853377866707897962707028297e-31
1.43081407543710108827822103392451e-31	-3.39973544694152390900977949549323e-31
-3.30805153026330263782611024394502e-31	4.37440790959518782119614536261863e-31
-2.03081998086937106367024326904723e+00	-1.41611251079595322919959870819143e-30
-3.72729105810573984192443599754174e-33	-1.30028931863561995171550013852290e-32
2.69719500251451425080584771532054e+01	5.50174341064318991554128300185799e+00
-3.98336564924458352964324623015054e+00	6.04393842380346853211888726121044e+00
6.11647546596517805005452892159301e+01	-9.50857176727356644566746965476191e+01
-2.87108403085866737581445603769309e-32	-4.22195832518866799979483726406143e-32
-4.30586214253904829014845214692309e+01	-7.08234716612780288568815176126185e+00
3.43275191272083284699261346253685e+00	5.90439068216475304328088616716381e+00
-9.36359977481177445436731058644098e+01	-2.54381922787339821562177241303019e+01
9.35243657981750012784465517152132e-33	1.46825112818047890197222077265076e-31
-4.35078192741886387308632551387692e+01	-5.05229264706309613627238907092877e+00
3.13042884742689606125436148586968e+00	4.74379740851712085787969477022795e+00
1.06995227771255486953233956295069e+02	3.56443961011187926942201205172194e+01
-4.39902410995513369446827806638667e+00	1.41580772890940892776337182011119e+01
-9.01859487050715445822947972292943e+00	-1.60219967826014936091131682918173e+01
4.82152740015031245605206143548846e+01	2.22429410754616716253305895406132e+01
3.97262740623957188789528440163573e+01	5.71581270636745615339786079168732e+00
6.34643694433378805265640506658539e+01	4.85520170866855349220959634326924e+00
2.73395644756280388632594629202984e+00	-8.47075487904054676950926261788369e-01
-2.76520575800302338158719993467292e+01	-3.49840591248357543441288096426310e+00
1.72661043828118980522641298787325e+01	-7.98391695748628531478356242702217e-30
-2.17171877086631627678755207549998e+00	4.75353242906505474570549625795393e+00
-1.31060774331892074044810032689220e+01	-2.50199152747193064851867716643412e+00
1.61328188402696557907639580296022e+01	3.03057395509590296940966062474565e+00
-2.00191087231228588122177706145604e+00	8.47075487904054676950926261744183e-01
1.92100512686390887893374918954776e+01	-8.35768268149056711095481174550652e-30
3.80639686476559014051884821670787e+00	2.30574028012278567130562075782016e+00
-4.21941351483159292245314846212125e+01	7.65475592869109975038378948863017e+00
3.98931021213152185284478935950690e+00	0.00000000000000000000000000000000e+00
1.00690278267151976650373265518839e+01	1.10665181349798922891514809573620e+01
-6.18016481741951993754630808781181e+00	4.54117253682910790714445310066545e-30
-7.07168377808921572941399536664722e+00	-1.99804602812297722115034224541797e-30
9.05210481212459168997397587363322e+00	5.52819074728186273108848517784971e+00
6.99206475199157797652330655716767e+00	-3.69053118964030326707330593859663e-30
7.69683944150856023135443691351945e+00	-4.64475522341037927053388708698677e-31
-3.92764443383025751035661537160971e+01	3.72287308848522725954206557133606e+01
-2.33253087899870097772556520875778e+01	6.79829826472840786391917602844503e+01
2.24457964562286528002370939437129e+01	3.15534575564297015213942447053898e-30
-5.26025724895105500253332179501601e+01	-3.18259015404427577708966319590874e-29
2.59134688012507442349839416002976e+01	-1.72278187725256355037667172524585e-29
-5.85823641591099823465941339879545e+01	1.58211274000153033979016209581851e-29
2.89498600397313302644561982068961e+01	2.59602059783894157335496293849505e+00
3.28069815691302306824658854914174e+01	6.59788713865523166442319687128423e+00
3.39079454104792029591141038502971e+01	6.81008021611441761074836771975399e+00
-7.59562862599586090748482207497838e+00	-1.22479609763022812252983015448463e-29
-1.09400715940515774051620981068402e+01	1.75396762961452176117251583401799e-32
2.07406271424474536623850898950346e+01	2.45446498730046854180701076479908e-29
-8.75471952743187151253068317487140e+00	3.22488868658756004002076119987316e-30
-1.25650643443164986109076812979758e+01	-4.18375228446388421476108821202928e-31
2.29123302783953041260725594273556e+01	-7.28777854542174675685442489040533e-31
-8.33257110626681082362561695892696e+01	1.09979786409921058773394526073288e+02
-1.24439893406151220807896702791728e+01	2.29697625882906247818469879077179e-29
-1.48576428830385172231217086776838e+01	-1.85262220795532580258582202508582e-30
2.60412304928130145295486883654436e+01	1.29968501263254920991478933272001e+01
1.03320158194756257699960751343362e+02	4.86423068555055363542666294856658e+01
-8.34908860827141907053990864867474e+00	-3.46364299845246069026065513640249e-29
8.18721779130703140120369107446876e-29	8.59925145601738078129387072148041e+00
-9.65657705268447981510341632284186e+00	4.63783961149752498890346781369324e-28
-9.13861025986497884316736428146308e+00	2.07189183767113883043375795539551e-27
-2.23261173906928151063945077323048e+00	-3.93777298342017429729620676988817e+00
-1.55187850201274157962689379678157e+00	2.69193664153910044822219646605813e-30
-1.76130755659810962228666060435090e+00	4.90927518286891421982746259862945e-30
-1.05151108591597571987041329873900e+01	-2.99360870100516723240889098956452e+00
3.80410344421067081685804794750126e+00	4.55918878873408611572635169012419e-31
4.35700214457385231416515004056397e+00	-1.37576211157947706634226401702638e-30
-2.87345972823340630384905648193908e+01	1.15547733728585332652311413692158e+02
1.08036497601154963548937327350320e+01	-1.94448565766192022664381606339275e-29
1.28681749034839303345546754523863e+01	-4.61383821401108742179461733430339e-30
-1.89903456077086451136906177801625e+00	6.29753085515062172763255508702788e+01
-1.39111236307664178637519307837790e+01	-4.42045360289453584061788190205361e-30
-1.54022203371103004498516227948815e+01	-7.19165181211695212224392933309855e-31
1.30136572873262606105496232753533e+01	2.62759500382939357642439804784108e-30
5.50017438849637353795882951983804e+00	-1.79241683542019249640661889422194e+01
5.92523219553216168388717046025084e+00	-1.72220721274281667479089311037698e+01
-4.74804570856970143341657097128847e+01	-4.70488697817237826620061693623619e+01
4.29203657963242997170446665613732e+00	2.91197491624971723281817257364332e+01
-5.37672129019114814202461122633771e+01	-4.13865279880967412165000754494883e+01
9.88621541228675714553784945002214e+00	2.67868058751108367720718671745304e+01
1.27645855387756296014707000302954e+01	-4.16156215064618923218007399358801e-29
-3.72423700589445035383046116426530e+00	-4.68660712441306106031772857736502e-29
-7.21974394504199486398972878740283e+00	-2.95415643361852770229152798612855e+01
2.17941817685083521273349104065597e+01	-5.30012300825404794537626818173329e-01
-6.55271623263100518228049399349202e+00	-2.63469103538736794737256845409267e+01
2.21562886562059964747986358075826e+01	1.50926718416551660812813909448324e+00
1.23883857009323762446518640253061e+01	3.17330980971495606402925301802787e-28
-5.37335728079521975474858824717959e+00	4.66626434222522212613413165178813e-28
-1.90675064421926490571197922840076e+00	-9.27895280015640064658667577295379e+00
3.78151747417607390034284725854883e+00	4.60732460010975196599633598624879e-30
4.15059260608113200890965208021503e+00	-3.68207184228556654268194162446777e-30
-8.82101623938377133578633865917743e+00	3.44448033667904904851557340397782e-31
-4.09456153415065570690553189466441e+00	-2.44609248949574483228852104878088e-28
5.70130280284759774693326197499711e+00	-1.92323131114052924784864439520037e+00
5.23893733305230451640633541985094e+00	3.10410531610075025912282264350199e+01
6.62819801640484406751317088940950e+00	-2.30522147299141576505708515102489e+00
5.60386939717795896154148617659361e+00	2.78669373787831725445234895821356e+01
-1.56014378146359426782113288817106e+01	-2.06120476121310722746852340970282e+00
-1.68190302642155195711237111566459e+01	-5.83665790138777061139330312421111e+00
2.82266145674025455337893661968606e+01	3.22496846560136123473104782247840e+00
-1.40219746594682294875082175254768e+01	-1.47682758673854406583769862724307e+00
-1.52210223820895889946545974692132e+01	-5.23099123138190060434347502306394e+00
2.78453728145203715401992967697359e+01	3.16063079962982231206070917686508e+00
-2.57933902182781029067386489253172e+00	-6.35580764396387938673391764301295e-29
-4.64891292563211604705262514872271e+00	-8.17423309221079859752135249742408e-29
-8.99238017089242225535589365741412e+00	-1.50550414010664671611455233873336e-30
-1.35112681187679863705779295902918e+01	1.80276186668172561615864025114051e+01
-5.15372607312182153088365814901345e+00	2.21104462743155397863697956545989e+01
-4.21078743817263097717852223796775e+00	-2.41978926681875883684467597252051e+00
-1.51101008941733000965712350679424e+01	1.93743538109845627007544420290608e+01
-6.16979685478101353660631299000752e+00	2.40279591335778084612095196377348e+01
-4.84824649145157852482493634488470e+00	-2.71989187200609088577025499933978e+00
-2.69681445888454750971811173901555e+00	7.65589147799571040996867821147058e-30
-4.70856859133554762762643441468373e+00	-9.00338718624737433787293181721482e-29
-7.88976109982032104950634077940560e+00	-6.37016404481540296577166963859762e-30
5.83103084388258403109533851489269e+01	-6.95711845611361215542908707417057e+01
-5.28137905079734268217643500530803e+00	1.31224586362681275157899328322642e-30
-6.76889108796155157441199680248321e+00	4.65125089916529863026369310405733e-31
-5.70183229431801706427485705987744e+00	-1.19635326562972793563661779182333e+01
1.18118031379471845649481007516126e+00	-7.08005210469567913101419325299537e+01
2.86365433136219289077953919137869e+00	-1.42502556376824978018657416785648e-30
1.92406966584198045162597469250301e+00	1.71075924683833823172981601615021e-30
3.22365588959128776231275821938766e+00	1.07542722499180658668314460309765e-31
2.51646455979411158646566507173215e+00	1.90435044832556802807658863075134e-30
-1.02610893075492360421032180003745e+01	-1.37390072322838539764348231281506e+00
3.46240125881676524465201356715842e+00	-8.24276112446493815203513850118730e-31
3.98688622581188490792969895844454e+00	1.68867829048886642990923380223871e-30
2.71656592215604282516722672818295e+01	-7.48892872981073006397921208126094e+01
4.49681679807407782664645682458901e+00	-6.02143485094467574347007279900983e-30
5.60913096235460683392910374851062e+00	-1.66049604799966565493495482200300e-30
3.09025107907593691037109223894750e+00	2.63943143503350458211706811652313e-29
4.33687067575252301907110861705207e+00	4.86941174652783455450039745962624e+00
4.02749390191032933724712584738699e+00	4.61702853828506906934278887584746e+00
-6.95620220566319541976741865979057e+00	-5.19211979351111321053298371628505e-30
1.86481403372057591601891999943129e+00	-7.33564070060468445856004510043823e-30
-4.09456153415065570690553189470102e+00	-2.41412968636116301466634794677701e-28
4.35718265832102430053818684382072e+00	5.69538104906956749048504176633037e-01
-1.34412014452657344639507513111820e+00	2.49276941604748599689714857182574e+00
5.23893733305230451640633541990537e+00	3.10410531610075025912282264349203e+01
5.11679465078274287738466584858392e+00	6.71071608044891883684639663617980e-01
-1.51140336562210119012850504086855e+00	2.97629308103630764874172481461567e+00
5.60386939717795896154148617667600e+00	2.78669373787831725445234895818681e+01
-1.81055121583250289570097343362570e+01	1.91406291484932894237881661653447e-01
-3.40862646575058081638977474780824e+00	-1.50072605151618384293339824527636e-29
-3.98161450501426245948099995157035e+00	1.11016494647743926877225476478012e-29
6.99582209856161381768178706954807e+00	-2.11163360426050970511688237664088e+01
5.88422794788288929924746319092321e+00	-1.83518108663145401804805063062822e+01
4.44886585932333026910491043383090e+00	-6.21319723331311453582530958827517e-31
5.35649095260744885056102517821261e+00	2.42555775188506567511082650203749e+01
2.05383750459868578715575507724737e+00	2.43895829063123532181403505505603e+01
4.55818745329933448222139422412029e+00	-8.23027014408674672798979444924731e-30
-1.92353347296550868232005248123366e+01	3.74486403868768793563495775697927e+01
2.12840798297160961568688089517594e+00	-1.35569851862582688999377667351851e-30
2.70906575822998750159318554018991e+00	-1.05071054257962349025463549064096e-30
-4.14341309219719915157331490835750e-01	1.86211096621892799110738601610043e+01
1.69168294155181938485320794567440e+00	-1.30610492585156502168844435103948e+01
-3.19115145093343506990459355098365e-01	1.70828777226418759554055142262003e+01
2.04677292871918464736588905526429e+00	-1.27431494997621359171896353124692e+01
4.22456782279484455884330629711231e+00	1.67893136642084942125778266706192e-30
3.11921300160251302339358369827387e-02	5.01853565340874917865956807664789e-31
9.03659469784474194461130846063895e+00	2.11572192567260673426292946777846e+00
-3.14833606291143969920131025944376e+00	-8.28145993889102099943856920046323e-01
9.55974817233659827083925643416749e+00	2.26686028282518638119136547209225e+00
-3.65477020680721887699129832082752e+00	-9.46384621034224749382509344749436e-01
4.36191801573632038240392982916305e+00	-1.96392782077232016729329065764336e-30
2.02729705184470829275166021347148e-01	-3.47216870789996258389361866672585e-30
1.78623168181201871491190276045067e+00	-2.52979084486223560883906741884057e+00
-5.90327877567580709134398892640747e+00	-6.97820480364889497200705349322134e+00
1.78623168181201871491190276046011e+00	-2.52979084486223560883906741886192e+00
-5.12933938643502516866926769698112e+00	-7.64065162421273287178779951782804e+00
1.78623168181201871491190276044828e+00	-2.52979084486223560883906741886870e+00
-3.15224286378069876406826348161672e-01	-1.30661990386321955308327008835979e+01
2.19047499362462277673719224655964e+01	-3.35035539489313665367293060551542e+01
6.42831205183164366454802752211882e+02	3.83011524115340532298401510163282e+02
1.20824549289006513218786150088643e+00	4.13471547670955879248900402148200e-29
-4.95087583372822309969084121723348e+00	-1.95892139071485844503729214416584e-28
-4.76422030973831335830091588770614e+00	2.46194051944292509230520990802648e-29
3.35479388084248837133542562878295e+00	-4.30261181148579968721844102436341e-27
5.62221061487787676894967533380905e+01	5.97550071719631573712639927040746e+01
5.22857650227093394349594242991158e-01	-2.62079209534238810983011849055133e-29
7.68696800602353408518888707601121e-01	-6.26325433779424376916824595083216e-30
9.99025283617774891519254383168599e+01	-2.84928189246022254870300961506486e+00
-8.88727530641457751186521527240715e+01	3.46533473435893239022157393972700e+01
4.02523960741180791459537381066819e+00	-2.01014428346078940270604223202032e-01
7.97382448815253804214671708579035e+01	-9.89281623854851582474777037126051e+01
9.11750068120647895297631356864570e+01	-4.06697744355060834678931761591340e+00
-8.73382718082074342944372530183923e+01	3.40331974669440150603618307578312e+01
1.40720753707320309576965514982428e+00	-1.95983819403480750301919633565947e-01
8.04915840158512913137125669101170e+01	-1.00488618425363032014296933838913e+02
1.19518627915094674837927046388803e-01	-1.73314335598191713955959140210432e-29
5.33738558698931476151319986623454e+00	3.63723685301739697429105440211996e-30
-9.07539487865496515024020484227057e+00	1.48566843046146462820819940618246e-29
-9.77408778760922255130887618225394e+00	2.41265978782071816060792271705778e-31
-2.11909982515013416561925799411063e+01	-4.18811607112247092464408950350893e+01
2.28158695458489770854338070671613e+00	6.79061736286481678196425662134477e+00
1.38992413021329446402882292093755e+01	5.24265229340013277090038916563676e+00
-7.97403490062531102762143625370712e+00	-9.73999487612832984338167799620421e+00
-1.77543908571098610528141743912051e+01	-4.50544832028239910537636874122083e+01
2.72252439694781950181131746841248e+00	7.30979727817653943686372285375637e+00
1.30121797905521203852288173972243e+01	4.51940328146436845071618969657931e+00
-9.32414641479556318467753428806471e+00	-8.24486100781726923565977635419390e+00
-5.24024453662662998808985916154287e-01	-4.64937104508604165892059567043930e-29
4.06367823268849448526323612802412e+00	1.48239098978044318631510696816633e-30
-9.36138405103465696659225936036273e+00	4.73880747383079998915721045318271e-29
-7.54660612642991602467841966459348e+00	7.10768609868174807005281451395915e-30
4.43194793975640028685118295138373e+01	1.45151617033924889512840852889098e+01
-3.21723539873067798037806104488431e+01	-1.40633337979729335358092328452633e+01
1.40519426398479947055902700769810e+01	-3.96965501109973442019487573334498e+01
4.08762205994771905333630753789917e+01	1.29583115968014878501964545208444e+01
-3.14462782373857160740536316874001e+01	-1.17015898984526792410724394842686e+01
1.60159904232801225176565687099708e+01	-3.78570727640668611989973719726201e+01
-5.33647353161762747790052594244835e+00	-8.31040484575317477418574008205479e-31
-1.04645989557275445205213834243615e+01	-3.20405652475580252939370253834934e-29
2.21453672777133146344967593551688e-01	-1.87464439592466372957755545181700e-29
-1.16038376408653454594916714728129e+01	-4.06164322969101774906133468873352e+00
2.00437085730487135147097398096928e+01	5.32872939122937872257859490052184e+00
-1.76510559147945383277561460933014e+01	-4.73630274510885451462048519049822e+00
-1.31257803162249099239636301589653e+01	-4.72428375304378921884560196464601e+00
2.13970330988329036415831119573281e+01	5.85351572809615063186240608519046e+00
-2.03118003796261261095741403060366e+01	-5.41162857029673805472521649204341e+00
-5.13972778155618248537843866857820e+00	-3.72206290935364298649580115440348e-29
-1.04002612968773887965303638314981e+01	7.11842169871748238675193516349764e-30
1.02531005698903969858951426851044e+00	1.01906106522129818231106028880360e-29
1.58087037774819678440242605366264e+00	-2.39845632020984253348890623162255e+00
-5.88624899203350323711076483763535e+01	-3.73101673826464655478980254905259e+01
-1.87542142331777866087443617944419e-01	-3.00915474423576472908006972747848e+01
7.80348843759741616335297571149271e+01	3.54701901944425961586153235574920e+02
3.96771087320818799063462579389382e+00	1.79005197723877890224423051265036e+00
5.29017820532734296674020738516841e+01	-4.01474653557377347180572604045737e+01
-2.13550350172014300289916112063281e+01	3.95725508185170898652214487604410e+00
-9.34729041166071420425989652895095e+00	-1.38811391450116200657352993965708e+02
1.27227043958850358436918193571427e+01	5.28637594830126562260533127709344e+00
5.22382766213549977089486129247415e+01	-3.81722838492862240855250737591275e+01
-5.49467048464179563823844106755108e+00	8.45391974282418635043044401045133e+00
-9.27381103382706521061895936322331e+01	1.12624215801907799790405585630600e+02
-3.71740506870488176458029543091798e+01	-2.27651570888431366117894363422639e+01
4.06981573379928152891309168032226e+01	8.47130881718763906552635281539050e+00
-6.83482542941232375587801378672624e+01	6.19716430619129385548414604860109e+01
-4.55023230157316413882198196653751e+01	4.12325348929676450707602069581180e+01
-7.85534810634194097817702605059699e+01	4.76311827287437962491597421268590e+01
-6.68177280083102089307820230967470e+00	-1.25365909955017187055677564238650e+00
3.13325240994558871340601609217444e+00	-3.38703364134871284228941989949367e+01
-4.80563268198425622830752081653118e+01	-2.64736858452680483567244736387625e+00
1.19503732815329582267295795740083e+01	9.95338097644429691284944481113430e+00
2.98387888347441608718462512397965e+01	-5.52011732011573483137893330308234e+00
-3.08457786527484338484787245674734e+00	1.99168074671151033779305811117307e+01
4.49331417516709458875190357911431e+00	1.30168989645567515666386299262788e+00
-5.26971555472506155842621102914788e+01	-2.48338256891093885639905143459999e+00
1.54320327046439017192996397414770e+01	1.43015348156544056895571410551252e+01
3.54636308262881773117887964227092e+01	-2.10338154448234312022834050300076e+01
5.65685424949238019520675489682270e+00	-3.04604553585448889716311724042182e-29
5.33760245803300716368177587937225e+00	-3.28597350569894302610639303671687e-31
5.97411081249753853274796398329965e+00	7.06430262609664668161785289109726e-32
9.79795897113271239278913629878577e+00	-6.18074357463428481791502972645047e-30
6.13321019164944238186071795064947e-30	1.05356537528527388484014046617417e+00
-1.13578166916005472217846759732634e+00	2.89421929339500520503075143418430e-28
3.72193498062499743071940743723867e+01	3.62350404773944912797182248601533e-29
4.11397617883234710399278329245070e+01	-1.48577414771746239379517567051282e-30
2.76088409753107890220825072175415e+01	-1.22692018732593160797864886732275e-29
3.47286625138371834764516536366512e+01	1.81454179859492279918377569097209e-29
3.12358768085674201392451277715135e+01	1.37768786920338942570605761915797e-29
2.53754231491811777432237525092463e+01	2.05371164124295540655889596990700e-29
4.02244950247980117511115877676489e+01	3.00434475306378625349363328098897e-30
4.47974329621687139815443643625623e+01	3.19283839777925271604883450531385e-29
2.56554886915061510780703727242284e+01	-1.10556537734247101270432470793382e-29
1.12818438209363632370831394777454e+01	-9.51591572656918157832737190602057e-31
-5.47369920728810059726593573296380e-02	2.79428897645690249775190717580606e-31
1.40651336000484138609916979551614e-01	-3.08480971461670226531230002033133e-32
-5.21774988392145933536005954734826e-01	-1.34483723894162605563161061359439e-30
8.70933857797530747053531722464301e-01	-3.21398448329332554993554458527300e-32
1.24409605855068417055037728220237e+00	-8.26710460373771625804670246973029e-32
1.25569341134386555829326555366333e+00	1.26306492540860043333933835618483e-31
-3.06901165266301937891359701795228e+00	4.28797720667521466159919176573650e-30
-1.14487240280210443090441045440060e+00	-1.44767269057281437642732907972832e-29
-7.75450092115585092802983803836834e-01	-4.89046763172322637348575876550531e-30


==> anc/example/notebooks/arXiv_2509.15315/CanonicalBasis.m <==
{CM[1] -> eps^2*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0], 
 CM[2] -> eps^2*s*PLA[2, 2, 0, 0, 0, 1, 0, 0, 0], 
 CM[3] -> eps^2*t*PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0], 
 CM[4] -> -(eps^2*(s + t)*PLA[0, 2, 0, 2, 0, 0, 0, 1, 0]), 
 CM[5] -> eps^2*PLA[0, 2, 2, 0, 0, 0, 1, 0, 0]*r[1][s, m2], 
 CM[6] -> eps^2*PLAx124[0, 2, 2, 0, 0, 0, 1, 0, 0]*r[2][t, m2], 
 CM[7] -> eps^2*PLAx123[0, 2, 2, 0, 0, 0, 1, 0, 0]*r[3][s, t, m2], 
 CM[8] -> eps^2*s*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0], 
 CM[9] -> eps^2*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0]*r[1][s, m2] + 
   (eps^2*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0]*r[1][s, m2])/2, 
 CM[10] -> eps^2*t*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2], 
 CM[11] -> (eps^2*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2]*r[2][t, m2])/2 + 
   eps^2*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1]*r[2][t, m2], 
 CM[12] -> -(eps^2*(s + t)*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2]), 
 CM[13] -> (eps^2*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2]*r[3][s, t, m2])/2 + 
   eps^2*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1]*r[3][s, t, m2], 
 CM[14] -> eps^3*s*PLA[0, 1, 2, 1, 0, 0, 1, 0, 0], 
 CM[15] -> eps^3*s*PLA[0, 1, 1, 2, 0, 0, 1, 0, 0], 
 CM[16] -> (eps^3*PLA[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[1][s, m2])/2 + 
   eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[1][s, m2] + 
   eps^2*m2*PLA[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[1][s, m2], 
 CM[17] -> eps^3*t*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0], 
 CM[18] -> eps^3*t*PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0], 
 CM[19] -> (eps^3*PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[2][t, m2])/2 + 
   eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[2][t, m2] + 
   eps^2*m2*PLAx124[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[2][t, m2], 
 CM[20] -> -(eps^3*(s + t)*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0]), 
 CM[21] -> -(eps^3*(s + t)*PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0]), 
 CM[22] -> (eps^3*PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[3][s, t, m2])/2 + 
   eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[3][s, t, m2] + 
   eps^2*m2*PLAx123[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[3][s, t, m2], 
 CM[23] -> eps^2*s*PLA[2, 2, 0, 0, 0, 1, 1, 0, 0]*r[1][s, m2], 
 CM[24] -> eps^2*t*PLAx124[2, 2, 0, 0, 0, 1, 1, 0, 0]*r[2][t, m2], 
 CM[25] -> -(eps^2*(s + t)*PLAx123[2, 2, 0, 0, 0, 1, 1, 0, 0]*
    r[3][s, t, m2]), CM[26] -> eps^3*s*PLA[1, 0, 2, 0, 0, 1, 0, 0, 1], 
 CM[27] -> -((eps^3*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*r[4][s, m2])/
     (2*m2 + 4*eps*m2)) + eps^2*s*PLA[2, 0, 2, 0, 0, 1, 0, 0, 1]*r[4][s, m2], 
 CM[28] -> eps^3*t*PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0], 
 CM[29] -> -((eps^3*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*r[5][t, m2])/
     (2*m2 + 4*eps*m2)) + eps^2*t*PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0]*
    r[5][t, m2], CM[30] -> -(eps^3*(s + t)*PLA[0, 2, 1, 1, 0, 0, 0, 1, 0]), 
 CM[31] -> -(eps^2*(s + t)*PLA[0, 2, 1, 2, 0, 0, 0, 1, 0]*r[6][s, t, m2]) - 
   (eps^3*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*r[6][s, t, m2])/(2*m2 + 4*eps*m2), 
 CM[32] -> eps^2*m2*s*PLA[0, 1, 3, 0, 0, 1, 0, 0, 1], 
 CM[33] -> eps^2*m2*t*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1], 
 CM[34] -> -(eps^2*m2*(s + t)*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1]), 
 CM[35] -> eps^3*s*PLA[0, 1, 2, 0, 0, 0, 1, 0, 1], 
 CM[36] -> eps^3*t*PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1], 
 CM[37] -> -(eps^3*(s + t)*PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1]), 
 CM[38] -> eps^2*s*(-4*m2 + s)*PLC[2, 2, 0, 0, 0, 1, 1, 0, 0], 
 CM[39] -> eps^2*t*(-4*m2 + t)*PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1], 
 CM[40] -> eps^2*(s + t)*(4*m2 + s + t)*PLC[0, 0, 0, 2, 2, 0, 0, 1, 1], 
 CM[41] -> -(eps^3*(-1 + 2*eps)*s*PLA[1, 1, 1, 0, 0, 1, 1, 0, 0]), 
 CM[42] -> -(eps^3*(-1 + 2*eps)*t*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0]), 
 CM[43] -> eps^3*(-1 + 2*eps)*(s + t)*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0], 
 CM[44] -> -(eps^3*t*(s + t)*PLAx123[1, 2, 0, 1, 0, 1, 0, 1, 0]), 
 CM[45] -> -(eps^3*s*(s + t)*PLA[1, 2, 0, 1, 0, 1, 0, 1, 0]), 
 CM[46] -> eps^3*s*t*PLAx12[1, 2, 0, 1, 0, 1, 0, 1, 0], 
 CM[47] -> -(eps^3*(s + t)*PLA[0, 2, 1, 1, 0, 1, 0, 1, 0]*r[1][s, m2]), 
 CM[48] -> eps^2*(s + t)*PLA[0, 2, 0, 2, 0, 0, 0, 1, 0] - 
   (eps^3*(4*m2 - s)*(s + t)*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + eps)*s) + 
   (eps^3*(-1 + 2*eps)*(s + t)*PLA[0, 2, 1, 1, 0, 1, 0, 1, -1])/(-1 + eps) + 
   (eps^3*(2*m2 + (-1 + eps)*s)*(s + t)*PLA[0, 2, 1, 1, 0, 1, 0, 1, 0])/
    (-1 + eps) + (2*eps^4*(s + t)*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/
    ((-1 + eps)*(1 + 2*eps)*s) - (eps^3*(4*m2 + s)*(s + t)*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(2*(-1 + eps)*s), 
 CM[49] -> eps^3*t*PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0]*r[1][s, m2], 
 CM[50] -> (eps^3*(4*m2 - s)*t*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/
    ((-1 + eps)*s) + (2*eps^4*t*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/
    (s + eps*s - 2*eps^2*s) + (eps^3*(4*m2 + s)*t*PLA[0, 2, 2, 0, 0, 1, 0, 0, 
      0])/(2*(-1 + eps)*s) - eps^2*t*PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0] - 
   (eps^3*(-1 + 2*eps)*t*PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1])/(-1 + eps) - 
   (eps^3*(2*m2 + (-1 + eps)*s)*t*PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0])/
    (-1 + eps), CM[51] -> eps^3*t*PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0]*
   r[3][s, t, m2], CM[52] -> 
  -1/2*(eps^3*(4*m2 - s - t)*t*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
     ((-1 + eps)*(s + t)) - (eps^3*t*(4*m2 + s + t)*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*(s + t)) + 
   (2*eps^4*t*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/((-1 + eps)*(1 + 2*eps)*
     (s + t)) - eps^2*t*PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0] - 
   (eps^3*(-1 + 2*eps)*t*PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1])/(-1 + eps) + 
   eps^3*t*((-2*m2)/(-1 + eps) + s + t)*PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0], 
 CM[53] -> eps^3*s*PLA[1, 0, 2, 1, 0, 1, 0, 0, 1]*r[3][s, t, m2], 
 CM[54] -> eps^3*s*PLA[1, 0, 2, 1, 0, 1, 0, -1, 1] + 
   eps^3*s*(s + t)*PLA[1, 0, 2, 1, 0, 1, 0, 0, 1], 
 CM[55] -> eps^3*s*PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1]*r[2][t, m2], 
 CM[56] -> eps^3*s*PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1] - 
   eps^3*s*t*PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1], 
 CM[57] -> -(eps^3*(s + t)*PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1]*r[2][t, m2]), 
 CM[58] -> -(eps^3*(s + t)*PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1]) + 
   eps^3*t*(s + t)*PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1], 
 CM[59] -> eps^4*s*PLA[1, 1, 1, 0, 0, 1, 0, 0, 1], 
 CM[60] -> eps^4*t*PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 1], 
 CM[61] -> -(eps^4*(s + t)*PLA[0, 1, 1, 1, 0, 0, 0, 1, 1]), 
 CM[62] -> eps^4*s*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1], 
 CM[63] -> eps^3*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[9][s, t, m2], 
 CM[64] -> eps^4*t*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1], 
 CM[65] -> eps^3*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[8][s, t, m2], 
 CM[66] -> -(eps^4*(s + t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1]), 
 CM[67] -> eps^3*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[7][s, t, m2], 
 CM[68] -> eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[10][s, t, m2], 
 CM[69] -> eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] + 
   eps^2*m2*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2], 
 CM[70] -> eps^3*s*PLA[0, 1, 2, 1, -1, 0, 1, 0, 1], 
 CM[71] -> eps^3*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[11][s, t, m2], 
 CM[72] -> eps^3*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] + 
   eps^2*m2*PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2], 
 CM[73] -> eps^3*s*PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1], 
 CM[74] -> eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[12][s, t, m2], 
 CM[75] -> eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] + 
   eps^2*m2*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2], 
 CM[76] -> -(eps^3*(s + t)*PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1]), 
 CM[77] -> eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[13][s, t, m2], 
 CM[78] -> eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] + 
   eps^2*m2*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2], 
 CM[79] -> eps^3*t*PLAx124[0, 1, 2, 1, -1, 0, 1, 0, 1], 
 CM[80] -> eps^3*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[14][s, t, m2], 
 CM[81] -> eps^3*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] + 
   eps^2*m2*PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2], 
 CM[82] -> -(eps^3*(s + t)*PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1]), 
 CM[83] -> eps^3*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[15][s, t, m2], 
 CM[84] -> eps^3*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] + 
   eps^2*m2*PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2], 
 CM[85] -> eps^3*t*PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1], 
 CM[86] -> eps^3*s^2*PLA[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[87] -> eps^3*t^2*PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[88] -> eps^3*(s + t)^2*PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[89] -> eps^4*s*PLC[1, 1, 1, 0, 1, 1, 0, 0, 0], 
 CM[90] -> eps^3*s*PLC[1, 1, 1, 0, 1, 2, 0, 0, 0]*r[1][s, m2], 
 CM[91] -> eps^4*t*PLCx12[0, 1, 1, 1, 1, 0, 0, 1, 0], 
 CM[92] -> eps^3*t*PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0]*r[2][t, m2], 
 CM[93] -> -(eps^4*(s + t)*PLC[0, 1, 1, 1, 1, 0, 0, 1, 0]), 
 CM[94] -> -(eps^3*(s + t)*PLC[0, 1, 1, 1, 1, 0, 0, 2, 0]*r[3][s, t, m2]), 
 CM[95] -> eps^4*s*PLC[0, 1, 1, 1, 1, 1, 0, 0, 0], 
 CM[96] -> eps^4*t*PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0], 
 CM[97] -> -(eps^4*(s + t)*PLC[1, 1, 1, 0, 1, 0, 0, 1, 0]), 
 CM[98] -> eps^3*s*PLC[1, 2, 0, 1, 0, 1, 1, 0, 0]*r[1][s, m2], 
 CM[99] -> eps^3*t*PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1]*r[2][t, m2], 
 CM[100] -> -(eps^3*(s + t)*PLC[1, 0, 0, 1, 2, 0, 0, 1, 1]*r[3][s, t, m2]), 
 CM[101] -> eps^3*PLCx123[1, 2, 0, 1, 0, 1, 0, 1, 0]*r[9][s, t, m2], 
 CM[102] -> eps^3*PLC[1, 2, 0, 1, 0, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[103] -> eps^3*PLCx12[1, 2, 0, 1, 0, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[104] -> eps^4*s*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[105] -> (eps^3*s*((-3 + 2*eps)*m2 + 2*eps*(s + t))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(2*(-1 + eps)*t) - 
   (eps^4*s*(4*m2 + s + t)*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*t) + 
   (2*eps^3*m2*s*((-1 + 2*eps)*m2 - (-1 + eps)*(s + t))*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/((-1 + eps)*t) + 
   (eps^3*s*((3 - 2*eps)*m2 + 2*eps*t)*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (2*(-1 + eps)*t) + (eps^4*s*(4*m2 - t)*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*t) - (2*eps^3*m2*s*((-1 + 2*eps)*m2 + (-1 + eps)*t)*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/((-1 + eps)*t) + 
   (eps^3*m2*s^2*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/t, 
 CM[106] -> eps^3*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2], 
 CM[107] -> eps^4*t*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[108] -> (eps^3*t*((-3 + 2*eps)*m2 + 2*eps*(s + t))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(2*(-1 + eps)*(s + t)) - 
   (eps^4*t*(4*m2 + s + t)*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(s + t)) - (2*eps^3*m2*((-1 + 2*eps)*m2 + (-1 + eps)*s)*t*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/((-1 + eps)*(s + t)) + 
   2*eps^3*m2*t*(-1 + ((-1 + 2*eps)*m2)/((-1 + eps)*(s + t)))*
    PLA[0, 1, 3, 1, 0, 0, 0, 0, 1] + 
   (eps^4*(4*m2 - s)*t*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + eps)*(s + t)) - 
   (eps^3*((-3 + 2*eps)*m2 - 2*eps*s)*t*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (2*(-1 + eps)*(s + t)) - (eps^3*m2*t^2*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    (s + t), CM[109] -> eps^3*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[110] -> -(eps^4*(s + t)*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0]), 
 CM[111] -> (-2*eps^3*m2*((-1 + 2*eps)*m2 + (-1 + eps)*s)*(s + t)*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/((-1 + eps)*t) + 
   (eps^4*(4*m2 - s)*(s + t)*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + eps)*t) - 
   (eps^3*((-3 + 2*eps)*m2 - 2*eps*s)*(s + t)*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (2*(-1 + eps)*t) - (eps^3*(s + t)*((3 - 2*eps)*m2 + 2*eps*t)*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(2*(-1 + eps)*t) - 
   (eps^4*(4*m2 - t)*(s + t)*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*t) + (2*eps^3*m2*(s + t)*((-1 + 2*eps)*m2 + (-1 + eps)*t)*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/((-1 + eps)*t) + 
   (eps^3*m2*(s + t)^2*PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0])/t, 
 CM[112] -> eps^3*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[113] -> eps^4*s*PLA[1, 1, 1, 0, 0, 1, 1, 0, 1]*r[1][s, m2], 
 CM[114] -> eps^4*t*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1]*r[2][t, m2], 
 CM[115] -> -(eps^4*(s + t)*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1]*
    r[3][s, t, m2]), CM[116] -> 
  -(eps^4*s*(s + t)*PLA[1, 1, 1, 1, 0, 1, 0, 0, 1]), 
 CM[117] -> eps^4*s*t*PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1], 
 CM[118] -> -(eps^4*t*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1]), 
 CM[119] -> eps^4*s*t*PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1], 
 CM[120] -> -(eps^4*s*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 1, 1]), 
 CM[121] -> -(eps^4*t*(s + t)*PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1]), 
 CM[122] -> eps^4*s^2*PLC[1, 1, 0, 1, 1, 1, 1, 0, 0], 
 CM[123] -> eps^4*t^2*PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1], 
 CM[124] -> eps^4*(s + t)^2*PLC[1, 1, 0, 1, 1, 0, 0, 1, 1], 
 CM[125] -> eps^4*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[126] -> -(eps^4*s*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0]) + 
   eps^4*s*PLC[1, 1, 1, -1, 1, 1, 0, 1, 0], 
 CM[127] -> eps^4*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[128] -> -(eps^4*s*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0]) + 
   eps^4*s*PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0], 
 CM[129] -> eps^4*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2], 
 CM[130] -> eps^4*(s + t)*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   eps^4*(s + t)*PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0], 
 CM[131] -> eps^4*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[132] -> eps^4*t*PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   eps^4*t*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[133] -> eps^4*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[134] -> -(eps^4*(s + t)*PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   eps^4*(s + t)*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[135] -> eps^4*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[9][s, t, m2], 
 CM[136] -> eps^4*t*PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   eps^4*t*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[137] -> eps^4*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[16][s, t, m2], 
 CM[138] -> -1/4*(eps^3*(1 + 4*eps)*s*(s + t)*NPA[1, 1, 1, 1, 0, 0, 1, 1, 
      0]) - eps^3*m2*s*(s + t)*NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] - 
   (eps^3*s^2*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^3*(s + t)^2*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/4, 
 CM[139] -> eps^4*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[16][s, t, m2], 
 CM[140] -> (eps^3*(1 + 4*eps)*s*t*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/4 + 
   eps^3*m2*s*t*NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] - 
   (eps^3*t^2*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^3*s^2*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/4, 
 CM[141] -> eps^4*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[16][s, t, m2], 
 CM[142] -> -1/4*(eps^3*(1 + 4*eps)*t*(s + t)*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 
      0]) - eps^3*m2*t*(s + t)*NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] - 
   (eps^3*(s + t)^2*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^3*t^2*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/4, 
 CM[143] -> (eps^4*s*NPA[1, 1, 1, 0, 0, 1, 1, 1, 0])/\[Omega]0[s, m2], 
 CM[144] -> 4*eps^3*m2*s^2*(16*m2 + s)*NPA[1, 2, 1, 0, 0, 1, 1, 1, 0]*
    \[Omega]0[s, m2] + eps^3*s^2*NPA[1, 1, 1, 0, 0, 1, 1, 1, 0]*
    (eps*(24*m2 + s)*\[Omega]0[s, m2] - m2*(16*m2 + s)*
      Derivative[0, 1][\[Omega]0][s, m2]), 
 CM[145] -> (eps^4*t*NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 0])/\[Omega]0[t, m2], 
 CM[146] -> 4*eps^3*m2*t^2*(16*m2 + t)*NPAx124[1, 2, 1, 0, 0, 1, 1, 1, 0]*
    \[Omega]0[t, m2] + eps^3*t^2*NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 0]*
    (eps*(24*m2 + t)*\[Omega]0[t, m2] - m2*(16*m2 + t)*
      Derivative[0, 1][\[Omega]0][t, m2]), 
 CM[147] -> -((eps^4*(s + t)*NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0])/
    \[Omega]0[-s - t, m2]), 
 CM[148] -> 4*eps^3*m2*(16*m2 - s - t)*(s + t)^2*NPAx123[1, 2, 1, 0, 0, 1, 1, 
     1, 0]*\[Omega]0[-s - t, m2] - eps^3*(s + t)^2*
    NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0]*
    (eps*(-24*m2 + s + t)*\[Omega]0[-s - t, m2] + m2*(16*m2 - s - t)*
      Derivative[0, 1][\[Omega]0][-s - t, m2]), 
 CM[149] -> eps^4*s^2*NPB[1, 1, 1, 0, 0, 1, 1, 1, 0], 
 CM[150] -> eps^4*t^2*NPBx124[1, 1, 1, 0, 0, 1, 1, 1, 0], 
 CM[151] -> eps^4*(s + t)^2*NPBx123[1, 1, 1, 0, 0, 1, 1, 1, 0], 
 CM[152] -> eps^4*s*PLA[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[8][s, t, m2], 
 CM[153] -> eps^4*s^2*PLA[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*s^2*PLA[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[154] -> 2*eps^3*(s + t)*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[1][s, m2] - 
   eps^3*(s + t)*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[1][s, m2] + 
   2*eps^2*m2*(s + t)*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[1][s, m2] + 
   eps^4*s*PLA[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[1][s, m2] + 
   eps^4*s*(s + t)*PLA[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[1][s, m2], 
 CM[155] -> -2*eps^4*s*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] + 
   eps^3*s*(s + t)*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1] - 
   (eps^3*s*(s + t)*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 + 
   eps^2*m2*s*(s + t)*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1] - 
   (eps^3*s*PLA[1, 1, 1, 0, 0, 1, 1, 0, 0])/2 - 
   (eps^4*s^2*PLA[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 + 
   eps^4*s*PLA[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*s*(-2*m2 + s)*PLA[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 + 
   (eps^4*s^2*(s + t)*PLA[1, 1, 1, 1, 0, 1, 1, 0, 1])/2 - 
   eps^3*s*t*PLA[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[156] -> eps^4*s*PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[7][s, t, m2], 
 CM[157] -> eps^4*s^2*PLAx12[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*s^2*PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[158] -> -2*eps^3*t*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[1][s, m2] + 
   eps^3*t*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[1][s, m2] - 
   2*eps^2*m2*t*PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[1][s, m2] + 
   eps^4*s*PLAx12[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[1][s, m2] - 
   eps^4*s*t*PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[1][s, m2], 
 CM[159] -> -1/2*(eps^3*s*PLA[1, 1, 1, 0, 0, 1, 1, 0, 0]) - 
   (eps^4*s^2*PLA[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 + 
   eps^3*s*(s + t)*PLA[2, 1, 0, 0, 0, 1, 1, 0, 1] - 
   2*eps^4*s*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] - 
   eps^3*s*t*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1] + 
   (eps^3*s*t*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 - 
   eps^2*m2*s*t*PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1] + 
   eps^4*s*PLAx12[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*s*(-2*m2 + s)*PLAx12[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 - 
   (eps^4*s^2*t*PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1])/2, 
 CM[160] -> -(eps^4*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1]*
    r[9][s, t, m2]), CM[161] -> 
  eps^4*(s + t)^2*PLAx123[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*(s + t)^2*PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[162] -> -2*eps^3*t*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] + 
   eps^3*t*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[3][s, t, m2] - 
   2*eps^2*m2*t*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] - 
   eps^4*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[3][s, t, m2] + 
   eps^4*t*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[3][s, t, m2], 
 CM[163] -> 2*eps^4*(s + t)*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] + 
   eps^3*t*(s + t)*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1] - 
   (eps^3*t*(s + t)*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 + 
   eps^2*m2*t*(s + t)*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1] + 
   (eps^3*(s + t)*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0])/2 - 
   (eps^4*(s + t)^2*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 - 
   eps^4*(s + t)*PLAx123[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*(s + t)*(2*m2 + s + t)*PLAx123[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 - 
   (eps^4*t*(s + t)^2*PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1])/2 + 
   eps^3*s*(s + t)*PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[164] -> eps^4*t*PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[7][s, t, m2], 
 CM[165] -> eps^4*t^2*PLAx124[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*t^2*PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[166] -> eps^3*s*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[2][t, m2] - 
   2*eps^3*s*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[2][t, m2] - 
   2*eps^2*m2*s*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[2][t, m2] + 
   eps^4*t*PLAx124[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[2][t, m2] - 
   eps^4*s*t*PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[2][t, m2], 
 CM[167] -> -2*eps^4*t*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] + 
   (eps^3*s*t*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 - 
   eps^3*s*t*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1] - 
   eps^2*m2*s*t*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1] - 
   (eps^3*t*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0])/2 - 
   (eps^4*t^2*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 + 
   eps^4*t*PLAx124[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*t*(-2*m2 + t)*PLAx124[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 - 
   (eps^4*s*t^2*PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1])/2 + 
   eps^3*t*(s + t)*PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1], 
 CM[168] -> -(eps^4*(s + t)*PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1]*
    r[8][s, t, m2]), CM[169] -> 
  eps^4*(s + t)^2*PLAx1234[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*(s + t)^2*PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[170] -> eps^3*s*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[3][s, t, m2] - 
   2*eps^3*s*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] - 
   2*eps^2*m2*s*PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] - 
   eps^4*(s + t)*PLAx1234[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[3][s, t, m2] + 
   eps^4*s*(s + t)*PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[3][s, t, m2], 
 CM[171] -> 2*eps^4*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] - 
   (eps^3*s*(s + t)*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 + 
   (eps^3*(s + t)*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0])/2 - 
   (eps^4*(s + t)^2*PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 + 
   eps^3*t*(s + t)*PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1] + 
   eps^3*s*(s + t)*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1] + 
   eps^2*m2*s*(s + t)*PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1] - 
   eps^4*(s + t)*PLAx1234[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*(s + t)*(2*m2 + s + t)*PLAx1234[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 - 
   (eps^4*s*(s + t)^2*PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1])/2, 
 CM[172] -> eps^4*t*PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[9][s, t, m2], 
 CM[173] -> eps^4*t^2*PLAx1243[1, 1, 1, 1, -1, 1, 1, 0, 1] - 
   eps^4*m2*t^2*PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1], 
 CM[174] -> -(eps^3*(s + t)*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[2][t, m2]) + 
   2*eps^3*(s + t)*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[2][t, m2] + 
   2*eps^2*m2*(s + t)*PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[2][t, m2] + 
   eps^4*t*PLAx1243[1, 1, 1, 1, 0, 1, 1, -1, 1]*r[2][t, m2] + 
   eps^4*t*(s + t)*PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1]*r[2][t, m2], 
 CM[175] -> -2*eps^4*t*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] - 
   (eps^3*t*(s + t)*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 - 
   (eps^3*t*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0])/2 - 
   (eps^4*t^2*PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1])/2 - 
   eps^3*s*t*PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1] + 
   eps^3*t*(s + t)*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1] + 
   eps^2*m2*t*(s + t)*PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1] + 
   eps^4*t*PLAx1243[1, 1, 1, 1, -1, 1, 1, -1, 1] + 
   (eps^4*t*(-2*m2 + t)*PLAx1243[1, 1, 1, 1, 0, 1, 1, -1, 1])/2 + 
   (eps^4*t^2*(s + t)*PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1])/2, 
 CM[176] -> eps^4*PLC[1, 1, 1, 0, 1, 1, 1, 1, 0]*r[1][s, m2]*r[8][s, t, m2], 
 CM[177] -> eps^4*s*PLC[1, 1, 1, -1, 1, 1, 1, 1, 0]*r[1][s, m2] - 
   2*eps^4*(s + t)*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[1][s, m2], 
 CM[178] -> (eps^2*(1 + 2*eps)*s*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (4 - 8*eps) - 2*eps^4*s*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   eps^4*s*t*PLC[1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   eps^4*s*PLC[1, 1, 1, -1, 1, 1, 1, 1, -1] + 
   eps^4*s^2*PLC[1, 1, 1, -1, 1, 1, 1, 1, 0] - 
   2*eps^4*s*(s + t)*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0] - 
   eps^3*s^2*PLC[1, 1, 1, 0, 1, 2, 0, 0, 0] + 
   eps^3*s^2*PLC[1, 2, 0, 1, 0, 1, 1, 0, 0] - 
   (eps^3*(4*m2 - s)*s*PLC[2, 2, 0, 0, 0, 1, 1, 0, 0])/(-1 + 2*eps), 
 CM[179] -> eps^4*PLCx12[1, 1, 1, 0, 1, 1, 1, 1, 0]*r[1][s, m2]*
   r[7][s, t, m2], CM[180] -> eps^4*s*PLCx12[1, 1, 1, -1, 1, 1, 1, 1, 0]*
    r[1][s, m2] + 2*eps^4*t*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[1][s, m2], 
 CM[181] -> (eps^2*(1 + 2*eps)*s*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (4 - 8*eps) - eps^4*s*(s + t)*PLC[1, 1, 0, 1, 1, 1, 1, 0, 0] - 
   eps^3*s^2*PLC[1, 1, 1, 0, 1, 2, 0, 0, 0] + 
   eps^3*s^2*PLC[1, 2, 0, 1, 0, 1, 1, 0, 0] - 
   (eps^3*(4*m2 - s)*s*PLC[2, 2, 0, 0, 0, 1, 1, 0, 0])/(-1 + 2*eps) - 
   2*eps^4*s*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   eps^4*s*PLCx12[1, 1, 1, -1, 1, 1, 1, 1, -1] + 
   eps^4*s^2*PLCx12[1, 1, 1, -1, 1, 1, 1, 1, 0] + 
   2*eps^4*s*t*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[182] -> eps^4*PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0]*r[3][s, t, m2]*
   r[9][s, t, m2], CM[183] -> 
  -(eps^4*(s + t)*PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0]*r[3][s, t, m2]) + 
   2*eps^4*t*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[3][s, t, m2], 
 CM[184] -> (eps^2*(1 + 2*eps)*(s + t)*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (-4 + 8*eps) + (eps^3*(s + t)*(4*m2 + s + t)*PLC[0, 0, 0, 2, 2, 0, 0, 1, 
      1])/(-1 + 2*eps) - eps^3*(s + t)^2*PLC[0, 1, 1, 1, 1, 0, 0, 2, 0] + 
   eps^3*(s + t)^2*PLC[1, 0, 0, 1, 2, 0, 0, 1, 1] - 
   eps^4*s*(s + t)*PLC[1, 1, 0, 1, 1, 0, 0, 1, 1] + 
   2*eps^4*(s + t)*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   eps^4*(s + t)*PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] + 
   eps^4*(s + t)^2*PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] - 
   2*eps^4*t*(s + t)*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0], 
 CM[185] -> eps^4*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 1]*r[2][t, m2]*
   r[7][s, t, m2], CM[186] -> eps^4*t*PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 1]*
    r[2][t, m2] + 2*eps^4*s*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[2][t, m2], 
 CM[187] -> (eps^2*(1 + 2*eps)*t*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (4 - 8*eps) + eps^4*t*PLCx12[-1, 1, 1, 1, 1, 1, -1, 1, 1] + 
   eps^4*t^2*PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 1] - 
   (eps^3*(4*m2 - t)*t*PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1])/(-1 + 2*eps) - 
   2*eps^4*t*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   eps^3*t^2*PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0] + 
   2*eps^4*s*t*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   eps^3*t^2*PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1] - 
   eps^4*t*(s + t)*PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1], 
 CM[188] -> eps^4*PLC[0, 1, 1, 1, 1, 1, 0, 1, 1]*r[3][s, t, m2]*
   r[8][s, t, m2], CM[189] -> 
  -(eps^4*(s + t)*PLC[-1, 1, 1, 1, 1, 1, 0, 1, 1]*r[3][s, t, m2]) + 
   2*eps^4*s*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[3][s, t, m2], 
 CM[190] -> (eps^2*(1 + 2*eps)*(s + t)*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (-4 + 8*eps) - eps^4*(s + t)*PLC[-1, 1, 1, 1, 1, 1, -1, 1, 1] + 
   eps^4*(s + t)^2*PLC[-1, 1, 1, 1, 1, 1, 0, 1, 1] + 
   (eps^3*(s + t)*(4*m2 + s + t)*PLC[0, 0, 0, 2, 2, 0, 0, 1, 1])/
    (-1 + 2*eps) + 2*eps^4*(s + t)*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   eps^3*(s + t)^2*PLC[0, 1, 1, 1, 1, 0, 0, 2, 0] - 
   2*eps^4*s*(s + t)*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   eps^3*(s + t)^2*PLC[1, 0, 0, 1, 2, 0, 0, 1, 1] - 
   eps^4*t*(s + t)*PLC[1, 1, 0, 1, 1, 0, 0, 1, 1], 
 CM[191] -> eps^4*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1]*r[2][t, m2]*
   r[9][s, t, m2], CM[192] -> eps^4*t*PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1]*
    r[2][t, m2] - 2*eps^4*(s + t)*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0]*
    r[2][t, m2], CM[193] -> 
  (eps^2*(1 + 2*eps)*t*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(4 - 8*eps) - 
   (eps^3*(4*m2 - t)*t*PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1])/(-1 + 2*eps) - 
   eps^3*t^2*PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0] + 
   eps^3*t^2*PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1] + 
   eps^4*s*t*PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1] + 
   eps^4*t*PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] + 
   eps^4*t^2*PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] - 
   2*eps^4*t*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   2*eps^4*t*(s + t)*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0], 
 CM[194] -> (eps^4*(s + 2*t)*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0])/
    \[Omega]0[s, m2] - (eps^4*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, -1])/
    \[Omega]0[s, m2] + (eps^4*s*(m2 - t)*NPA[1, 1, 1, 1, 0, 1, 1, 1, 0])/
    \[Omega]0[s, m2] + (2*eps^4*s*PLA[1, 1, 1, 1, 0, 1, 0, 0, 1])/
    \[Omega]0[s, m2] - (eps^4*s*PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1])/
    \[Omega]0[s, m2], CM[195] -> 
  (eps^3*s^2*(s + 4*eps*s + 2*t + 6*eps*t)*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0])/
    (4*t) + eps^4*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, -2] - 
   (eps^4*s*(4*m2 + s - 2*t)*NPA[1, 1, 1, 1, 0, 1, 1, 1, -1])/2 + 
   (eps^4*s*(2*m2 + s)*(m2 - t)*NPA[1, 1, 1, 1, 0, 1, 1, 1, 0])/2 + 
   (eps^3*m2*s^2*(s + 2*t)*NPA[1, 2, 1, 1, 0, 0, 1, 1, 0])/t + 
   (eps^2*(t*(3*s^3 + 29*s^2*t + 50*s*t^2 + 24*t^3) - 
      2*eps^2*(8*s^4 + 61*s^3*t - s^2*t^2 - 78*s*t^3 - 24*t^4 + 
        32*m2*s*(s^2 + 4*s*t + 5*t^2)) + 16*eps^3*s*(2*s^3 + 13*s^2*t + 
        10*s*t^2 - t^3 + 2*m2*(s^2 + 4*s*t + 7*t^2)) + 
      eps*(s + t)*(24*m2*s*(s + 3*t) - t*(9*s^2 + 70*s*t + 72*t^2)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t^2*
     (s + t)) - (2*eps^4*s*(4*m2 + s + t)*((-1 + 2*eps)*s^2 + 
      4*(-1 + 2*eps)*s*t + (1 + 2*eps)*t^2)*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(-1 + 2*eps)*t^2*(s + t)) - 
   (2*eps^4*s*(s - 4*eps*s + 12*eps^2*s + t - 4*eps*t - 12*eps^2*t)*
     PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*(s + t)) + 
   (2*eps^4*s*(2*eps*(s - t) - t)*(s^2 - 4*m2*t + s*t)*
     PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*t*(s + t)) - 
   (eps^2*m2*s*((3 + 36*eps^2 + 64*eps^3)*s^2 - 4*(-1 + 10*eps^2 + 4*eps^3)*s*
       t + 2*(1 - 4*eps^2)*t^2)*PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/
    (2*(-1 + 4*eps^2)*t*(s + t)) + 
   (eps^2*m2*(t*(s^2 + 6*s*t + 8*t^2) - 16*eps^3*s*(s^2 + 3*s*t + 4*t^2 - 
        2*m2*(s + 3*t)) + eps^2*(24*s^3 + 82*s^2*t + 92*s*t^2 + 16*t^3 - 
        32*m2*s*(s + 3*t)) + eps*(-8*s^3 - 35*s^2*t - 34*s*t^2 - 24*t^3 + 
        8*m2*s*(s + 3*t)))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*t^2) - 
   (2*eps^4*(4*m2 - s)*((2 + 8*eps)*s^2 + (1 + 2*eps)*t^2 - s*(t + 6*eps*t))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + 4*eps^2)*t*(s + t)) + 
   (2*eps^5*((1 + 4*eps)*s^2*(s - t) + 2*m2*(4*(1 + 3*eps)*s^2 - 
        (3 + 10*eps)*s*t + (1 + 2*eps)*t^2))*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/
    ((-1 + 2*eps)*(1 + 2*eps)^2*m2*t*(s + t)) - 
   (eps^2*(-4*eps*s*t*(s + t) + s*(s^2 + 4*s*t + 6*t^2) + 
      4*eps^2*(s*(31*s^2 - 16*s*t - 4*t^2) + 8*m2*(2*s^2 - s*t + t^2)) + 
      16*eps^3*(4*m2*(4*s^2 - 3*s*t + t^2) + s*(20*s^2 - 9*s*t + 2*t^2)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + 4*eps^2)*t*(s + t)) + 
   (eps^3*s*(48*eps^3*s*(s - t) - t*(s + t) + 4*eps^2*t*(s + t))*
     PLA[1, 0, 2, 0, 0, 1, 0, 0, 1])/(2*(-1 + 4*eps^2)*t*(s + t)) - 
   (24*eps^5*s^2*PLA[1, 0, 2, 1, 0, 1, 0, -1, 1])/((-1 + 2*eps)*(s + t)) + 
   4*eps^4*s^2*(-1 + (4*(1 + 4*eps)*m2)/((-1 + 2*eps)*(s + t)))*
    PLA[1, 0, 2, 1, 0, 1, 0, 0, 1] - eps^4*s*(s + 2*t)*
    PLA[1, 1, 1, 1, 0, 1, 0, 0, 1] - (4*eps^4*(1 + 4*eps)*s^2*(4*m2 + s)*
     (s - t)*PLA[2, 0, 2, 0, 0, 1, 0, 0, 1])/((-1 + 4*eps^2)*t*(s + t)) + 
   (eps^3*s*(-(t*(s + t)) + 2*eps*(2*s^2 - s*t + t^2) + 
      8*eps^2*(2*s^2 - s*t + t^2))*PLA[2, 2, 0, 0, 0, 1, 0, 0, 0])/
    ((-1 + 4*eps^2)*t*(s + t)) - 
   (eps^2*(t^2*(5*s^2 + 32*s*t + 24*t^2) + 
      8*eps^3*s*(4*m2*(s^2 + 6*s*t + 5*t^2) - t*(4*s^2 + 6*s*t + 5*t^2)) + 
      eps*(24*m2*s*(s^2 + 4*s*t + 3*t^2) - t^2*(19*s^2 + 100*s*t + 72*t^2)) - 
      2*eps^2*(32*m2*s*(s^2 + 5*s*t + 4*t^2) + 
        t*(-8*s^3 + s^2*t - 30*s*t^2 - 24*t^3)))*PLAx12[0, 0, 2, 1, 0, 0, 0, 
      0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)) - 
   (2*eps^4*s*(-4*m2 + t)*((-1 + 2*eps)*s + (-1 + 4*eps)*t)*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*(-1 + 2*eps)*t^2) + 
   (eps^4*s*(-t + 4*eps*t + 12*eps^2*(2*s + t))*PLAx12[0, 1, 1, 1, 0, 1, 0, 
      0, 1])/((-1 + 2*eps)*t) + 
   (eps^3*s*(-(s^2*(s + 2*t)) + 8*eps^2*(2*s + t)*(-(s*t) + 4*m2*(s + t)) + 
      2*eps*(s^3 - 2*s*t^2 + 8*m2*(s + t)^2))*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 
      1])/(4*(-1 + 2*eps)*t*(s + t)) - 
   (eps^2*m2*(t^2*(3*s^2 + 12*s*t + 8*t^2) + 
      8*eps^3*s*(4*m2*(s^2 + 4*s*t + 3*t^2) + t*(2*s^2 + 10*s*t + 7*t^2)) + 
      eps*(8*m2*s*(s^2 + 4*s*t + 3*t^2) + t*(8*s^3 + 19*s^2*t - 16*s*t^2 - 
          24*t^3)) - 2*eps^2*(16*m2*s*(s^2 + 4*s*t + 3*t^2) + 
        t*(12*s^3 + 51*s^2*t + 26*s*t^2 - 8*t^3)))*PLAx12[0, 1, 3, 1, 0, 0, 
      0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)) + 
   (eps^3*s*(24*eps^2*s - t + 4*eps*t)*PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1])/
    (2*(-1 + 2*eps)*t) - (eps^3*s*(-t^2 + 8*eps^2*s*(8*m2 + t) + 
      2*eps*t*(-2*s + t) + 8*eps*m2*(2*s + t))*PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 
      1])/(2*(-1 + 2*eps)*t) + 
   (eps^4*s*(s + 2*t)*PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1])/2 + 
   (eps^4*s^2*PLC[0, 1, 1, 1, 1, 1, 0, 0, 0])/t - 
   (3*eps^4*s*(s + 2*t)*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0])/t + 
   (eps^3*s*(s + t)*(s + 2*t)*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*t) + 
   (2*eps^3*m2*s^2*(s + 3*t)*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/t^2, 
 CM[196] -> eps^3*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2] + 
   (eps^4*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     ((-2*(m2 - t)*G[s, t, m2])/\[Omega]0[s, m2] + 
      ((7*m2*s - 2*m2*t - s*t)*r[9][s, t, m2])/(4*m2*s - t*(s + t))))/2 - 
   (eps^4*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*(-2*(s + 2*t)*(-4*m2*s + t*(s + t))*
       G[s, t, m2] + s*(16*m2 + s)*\[Omega]0[s, m2]*r[9][s, t, m2]))/
    (2*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]) + 
   (eps^4*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     ((8*m2*s - 2*t*(s + t))*G[s, t, m2] + (s + 2*t)*\[Omega]0[s, m2]*
       r[9][s, t, m2]))/(2*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]) - 
   (eps^4*s*PLA[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     ((8*m2*s - 2*t*(s + t))*G[s, t, m2] + (s + 2*t)*\[Omega]0[s, m2]*
       r[9][s, t, m2]))/((4*m2*s - t*(s + t))*\[Omega]0[s, m2]) + 
   (eps^4*s*PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     ((8*m2*s - 2*t*(s + t))*G[s, t, m2] + (s + 2*t)*\[Omega]0[s, m2]*
       r[9][s, t, m2]))/(2*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]), 
 CM[197] -> -((eps^4*s^2*(16*m2 + s)*(3*s - t)*NPA[1, 1, 1, 0, 0, 1, 1, 1, 0]*
      \[Omega]0[s, m2])/(-8*m2 + 3*s + 7*t)) + 
   (4*eps^4*s*(16*m2 + s)*(3*s - t)*NPA[1, 1, 1, 1, 0, 1, 1, 1, -2]*
     \[Omega]0[s, m2])/(-8*m2 + 3*s + 7*t) - 
   (4*eps^3*m2*s^2*(16*m2 + s)*(3*s^2 + 5*s*t - 2*t^2)*
     NPA[1, 2, 1, 1, 0, 0, 1, 1, 0]*\[Omega]0[s, m2])/
    ((8*m2 - 3*s - 7*t)*t) - (4*eps^3*s^2*(16*m2 + s)*(4*m2*s - t*(s + t))*
     NPA[1, 2, 1, 1, 0, 1, 1, 1, -1]*\[Omega]0[s, m2])/(-8*m2 + 3*s + 7*t) - 
   (eps^2*s*(16*m2 + s)*(m2*t*(9*s^3 + 12*s^2*t + s*t^2 - 2*t^3) + 
      eps*(4*(3*s - 5*t)*t^2*(s + t)^2 + 8*m2^2*s*(9*s^2 + 6*s*t - 11*t^2) + 
        m2*t*(-57*s^3 + 44*s^2*t + 111*s*t^2 + 10*t^3)) - 
      4*eps^3*(4*(3*s - 8*t)*t^2*(s + t)^2 + 8*m2^2*(9*s^3 + 6*s^2*t - 
          11*s*t^2 - 4*t^3) + m2*t*(-21*s^3 + 20*s^2*t + 107*s*t^2 + 
          66*t^3)) + 16*eps^4*((3*s - 7*t)*t^2*(s + t)^2 + 
        4*m2^2*(3*s^3 + 2*s^2*t + 3*s*t^2 - 4*t^3) + 
        2*m2*(6*s^4 + 13*s^3*t - 5*s^2*t^2 - s*t^3 + 11*t^4)) - 
      4*eps^2*((3*s - t)*t^2*(s + t)^2 + 4*m2^2*(3*s^3 + 2*s^2*t + 27*s*t^2 - 
          8*t^3) + m2*(12*s^4 + 53*s^3*t - 58*s^2*t^2 - 75*s*t^3 + 24*t^4)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2]*\[Omega]0[s, m2])/
    (2*(-1 + eps)*(-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t^2*(s + t)) + 
   (4*eps^3*s*(16*m2 + s)*(4*m2 + s + t)*(-(t^2*(-4*m2*s + t*(s + t))) - 
      2*eps^2*t^2*(-5*t*(s + t) + 4*m2*(2*s + t)) + 
      8*eps^3*(-(t^3*(s + t)) + m2*(3*s^3 + 2*s^2*t - 3*s*t^2 + 2*t^3)) - 
      eps*(t^3*(s + t) + m2*(6*s^3 + 4*s^2*t - 30*s*t^2 + 8*t^3)))*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t^2*(s + t)) + 
   (8*eps^4*s*(16*m2 + s)*(3*eps*(-1 + 2*eps)*t*(s^2 - t^2) + 
      m2*(3*(1 + 4*eps^2)*s^2 - 2*(-1 + 10*eps + 12*eps^2)*s*t + 
        (-1 + 4*eps + 12*eps^2)*t^2))*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[s, m2])/((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*(s + t)) + 
   (eps^3*s*(16*m2 + s)*(-8*eps^2*(s - t)*(8*m2^2*t*(-s + t) + 
        2*m2*(s - 2*t)*(s + t)^2 + s*t*(s + t)^2) + 
      t*(s*t*(s + t)^2 + 4*m2^2*(3*s^2 - 3*s*t + 2*t^2) + 
        m2*(2*s^3 - 3*s^2*t - 8*s*t^2 - 3*t^3)) + 
      2*eps*(s*(2*s - 3*t)*t*(s + t)^2 + 4*m2^2*t*(5*s^2 - 17*s*t + 2*t^2) + 
        m2*(-8*s^4 + 10*s^3*t + 11*s^2*t^2 + 4*s*t^3 + 11*t^4)))*
     PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) - 
   (2*eps^2*s*(16*m2 + s)*(4*eps*(-1 + 2*eps)*s*((3 + 4*eps)*s - t)*t*
       (s + t) + m2*((9 + 48*eps + 76*eps^2 + 64*eps^3)*s^3 - 
        (-9 + 16*eps + 124*eps^2 + 112*eps^3)*s^2*t + 
        2*(1 + 8*eps^2 + 8*eps^3)*s*t^2 + 2*(-1 + 4*eps^2)*t^3))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 4*eps^2)*t*(s + t)*(-8*m2 + 3*s + 7*t)) - 
   (2*eps^2*s*(16*m2 + s)*(m2*t*(-3*s^2 + 7*s*t - 2*t^2) - 
      16*eps^4*(4*m2^2*s*(3*s - t) + t^2*(s^2 - t^2) - 
        2*m2*(3*s^3 + s^2*t + s*t^2 - t^3)) + 
      4*eps^3*(8*m2^2*s*(3*s - t) + 2*t^2*(2*s^2 + s*t - t^2) - 
        m2*(24*s^3 + 23*s^2*t - 19*s*t^2 + 2*t^3)) + 
      4*eps^2*(4*m2^2*s*(3*s - t) + t^2*(s^2 - 3*s*t - 4*t^2) + 
        m2*(-6*s^3 + 7*s^2*t - 11*s*t^2 + 8*t^3)) + 
      eps*(8*m2^2*s*(-3*s + t) + 4*t^2*(-s^2 + s*t + 2*t^2) + 
        m2*(24*s^3 + 35*s^2*t - 71*s*t^2 + 10*t^3)))*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*t^2*(-8*m2 + 3*s + 7*t)) + 
   (4*eps^3*(4*m2 - s)*(16*m2 + s)*((-1 - 2*eps + 8*eps^2)*s*t*(s^2 - t^2) + 
      2*m2*(2*(1 + 5*eps + 4*eps^2)*s^3 - (2 + 9*eps + 10*eps^2)*s^2*t + 
        4*eps*(1 + 3*eps)*s*t^2 - eps*(1 + 2*eps)*t^3))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0]*\[Omega]0[s, m2])/
    ((-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) - 
   (2*eps^4*(16*m2 + s)*((-1 - 2*eps + 8*eps^2)*s^2*t*(s^2 - t^2) + 
      4*(1 + 4*eps)*m2*s*((1 + eps)*s^3 + (-3 + 2*eps)*s^2*t + 
        (-1 + 3*eps)*s*t^2 + (1 - 2*eps)*t^3) + 
      8*m2^2*(4*(1 + 5*eps + eps^2)*s^3 - (2 + 17*eps + 26*eps^2)*s^2*t + 
        2*eps*(3 + 8*eps)*s*t^2 - eps*(1 + 2*eps)*t^3))*
     PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*(m2 + 2*eps*m2)^2*(8*m2 - 3*s - 7*t)*t*(s + t)) + 
   (eps^2*(16*m2 + s)*(m2*s*(3*s^3 + 11*s^2*t + 14*s*t^2 - 6*t^3) + 
      16*eps^3*(2*s^2*t*(5*s^2 + 3*s*t - 2*t^2) + 
        m2*s*(20*s^3 - 23*s^2*t + 15*s*t^2 - 10*t^3) + 
        4*m2^2*(4*s^3 - 5*s^2*t + 6*s*t^2 - t^3)) + 
      4*eps*s*(16*m2^2*s*(s - t) + 2*s*t*(-4*s^2 - 3*s*t + t^2) + 
        m2*(32*s^3 - 15*s^2*t - 2*s*t^2 + 5*t^3)) + 
      4*eps^2*(-4*s^4*t + 4*s^2*t^3 + 8*m2^2*(10*s^3 - 9*s^2*t + 4*s*t^2 - 
          t^3) + m2*s*(109*s^3 - 103*s^2*t + 4*s*t^2 + 12*t^3)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0]*\[Omega]0[s, m2])/
    (2*(-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) - 
   (2*eps^3*s*(16*m2 + s)*(m2*t*(-3*s^2 - 2*s*t + t^2) + 
      24*eps^3*s*(s - t)*(2*m2*(s - t) + t*(s + t)) + 
      4*eps^2*(-3*s^3*t + 3*s*t^3 + m2*(12*s^3 - 9*s^2*t + 2*s*t^2 - t^3)))*
     PLA[1, 0, 2, 0, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) + 
   (24*eps^4*s^2*(16*m2 + s)*((-1 + 2*eps)*t*(s + t) + 
      4*m2*(s + eps*s - eps*t))*PLA[1, 0, 2, 1, 0, 1, 0, -1, 1]*
     \[Omega]0[s, m2])/((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*(s + t)) + 
   (4*eps^3*s^2*(16*m2 + s)*(2*eps*(-1 + 2*eps)*t*(s + t)^2 + 
      (-1 + 2*eps)*m2*(s + t)*((3 + 4*eps)*s - (1 + 20*eps)*t) + 
      m2^2*(-4*(3 + 22*eps + 16*eps^2)*s + 4*(1 + 2*eps + 16*eps^2)*t))*
     PLA[1, 0, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*(s + t)) - 
   (4*eps^4*s*(16*m2 + s)*(3*s - t)*PLA[1, 1, 1, 0, 0, 1, 0, 0, 1]*
     \[Omega]0[s, m2])/(-8*m2 + 3*s + 7*t) + 
   (4*eps^3*(1 + 4*eps)*s^2*(4*m2 + s)*(16*m2 + s)*(s - t)*
     ((-1 + 2*eps)*t*(s + t) + 4*m2*(s + eps*s - eps*t))*
     PLA[2, 0, 2, 0, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) - 
   (4*eps^3*s*(16*m2 + s)*((-1 - 2*eps + 8*eps^2)*s*t*(s^2 - t^2) + 
      m2*(4*(1 + 5*eps + 4*eps^2)*s^3 - (7 + 18*eps + 8*eps^2)*s^2*t + 
        2*(-1 + 4*eps + 16*eps^2)*s*t^2 + (1 - 2*eps - 8*eps^2)*t^3))*
     PLA[2, 2, 0, 0, 0, 1, 0, 0, 0]*\[Omega]0[s, m2])/
    ((-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) + 
   (eps^2*s*(16*m2 + s)*(m2*t^2*(15*s^2 + 19*s*t - 8*t^2) + 
      eps*(20*t^3*(s + t)^2 + 8*m2^2*s*(9*s^2 - 2*s*t - 11*t^2) + 
        m2*t^2*(-91*s^2 - 75*s*t + 28*t^2)) - 
      4*eps^2*(t^3*(s + t)^2 + m2*t*(-12*s^3 + 62*s^2*t + 35*s*t^2 - 
          27*t^3) + 4*m2^2*(3*s^3 + 18*s^2*t + 11*s*t^2 - 4*t^3)) - 
      4*eps^3*(32*t^3*(s + t)^2 + m2*t^2*(-49*s^2 - 49*s*t + 36*t^2) + 
        8*m2^2*(9*s^3 - 8*s^2*t - 19*s*t^2 - 2*t^3)) + 
      16*eps^4*(7*t^3*(s + t)^2 + 4*m2^2*(3*s^3 - 5*s*t^2 - 2*t^3) + 
        m2*t*(-12*s^3 + 2*s^2*t + 3*s*t^2 + t^3)))*PLAx12[0, 0, 2, 1, 0, 0, 
      0, 0, 2]*\[Omega]0[s, m2])/(2*(-1 + eps)*(-1 + 4*eps^2)*m2*
     (8*m2 - 3*s - 7*t)*t^2*(s + t)) - 
   (4*eps^3*s*(16*m2 + s)*(4*m2 - t)*(-(t*(-4*m2*s + t*(s + t))) - 
      2*eps^2*t*(-5*t*(s + t) + 2*m2*(7*s + t)) + 
      8*eps^3*(-(t^2*(s + t)) + m2*(3*s^2 + t^2)) - 
      eps*(t^2*(s + t) + 2*m2*(3*s^2 - 9*s*t + 2*t^2)))*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*m2*(8*m2 - 3*s - 7*t)*t^2) - 
   (4*eps^4*s*(16*m2 + s)*(m2*t*(-3*s + t) - 6*eps*t*(s + t)^2 + 
      4*eps*m2*(6*s^2 + 9*s*t - t^2) + 12*eps^2*(t*(s + t)^2 + 
        m2*(2*s^2 - 3*s*t - t^2)))*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[s, m2])/((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*t) - 
   (eps^3*s*(16*m2 + s)*(-((1 - 6*eps + 8*eps^2)*s*t^2*(s + t)^2) + 
      4*m2^2*(s + t)*(4*(1 + 5*eps + 4*eps^2)*s^2 + (1 + 22*eps - 24*eps^2)*s*
         t - 2*(1 + 4*eps^2)*t^2) + m2*((-3 + 6*eps)*s^4 + 
        (-5 - 34*eps + 16*eps^2)*s^3*t + 3*(3 - 30*eps + 40*eps^2)*s^2*t^2 + 
        2*(5 - 32*eps + 52*eps^2)*s*t^3 + (3 - 22*eps + 32*eps^2)*t^4))*
     PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*t*(s + t)) - 
   (2*eps^2*s*(16*m2 + s)*(m2*t^2*(9*s^2 + 9*s*t - 4*t^2) - 
      4*eps^2*(4*t^3*(s + t)^2 + 4*m2^2*s*(3*s^2 + 2*s*t - t^2) + 
        m2*t*(6*s^3 + 12*s^2*t - 5*s*t^2 - 7*t^3)) + 
      16*eps^4*(t^3*(s + t)^2 + 4*m2^2*s*(3*s^2 + 2*s*t - t^2) - 
        m2*t*(-6*s^3 - 6*s^2*t + 5*s*t^2 + t^3)) - 
      4*eps^3*(2*t^3*(s + t)^2 + 8*m2^2*s*(3*s^2 + 2*s*t - t^2) + 
        m2*t*(24*s^3 + 5*s^2*t - 27*s*t^2 + 4*t^3)) + 
      eps*(8*t^3*(s + t)^2 + 8*m2^2*s*(3*s^2 + 2*s*t - t^2) + 
        m2*t*(24*s^3 - 37*s^2*t - 57*s*t^2 + 8*t^3)))*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*t^2*(s + t)*(-8*m2 + 3*s + 7*t)) - 
   (2*eps^3*s*(16*m2 + s)*(m2*t*(-3*s + t) - 6*eps*s*t*(s + t) + 
      4*eps*m2*(6*s^2 + 3*s*t - t^2) + 12*eps^2*s*(2*m2*(s - t) + t*(s + t)))*
     PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*t) + 
   (2*eps^3*s*(16*m2 + s)*(2*eps*(-1 + 2*eps)*s*t^2*(s + t) + 
      (-1 + 2*eps)*m2*t*(4*(1 + 5*eps)*s^2 + (-1 + 12*eps)*s*t - t^2) + 
      8*m2^2*(2*(1 + 5*eps + 4*eps^2)*s^2 - (1 - 3*eps + 8*eps^2)*s*t - 
        eps*t^2))*PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[s, m2])/
    ((-1 + 2*eps)*m2*(8*m2 - 3*s - 7*t)*t) + 
   (4*eps^4*s^2*(16*m2 + s)*(3*s - t)*PLC[0, 1, 1, 1, 1, 1, 0, 0, 0]*
     \[Omega]0[s, m2])/(t*(-8*m2 + 3*s + 7*t)) - 
   (12*eps^4*s^2*(16*m2 + s)*(3*s - t)*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0]*
     \[Omega]0[s, m2])/(t*(-8*m2 + 3*s + 7*t)) - 
   (8*eps^3*m2*s^3*(16*m2 + s)*(3*s - t)*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0]*
     \[Omega]0[s, m2])/((8*m2 - 3*s - 7*t)*t^2) - 
   (eps^3*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0]*
     (s*(16*m2 + s)*(s*t^2*(s + t) + 4*m2^2*t*(s + 2*t) + 
        m2*(3*s^3 + 4*s^2*t - 4*s*t^2 - 9*t^3))*\[Omega]0[s, m2] + 
      4*m2*t*(-8*m2 + 3*s + 7*t)*G[s, t, m2]*r[9][s, t, m2]))/
    (m2*(8*m2 - 3*s - 7*t)*t) + (eps^3*s*PLA[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     (4*eps*(-4*m2*s + t*(s + t))*G[s, t, m2]^2 - 4*eps*(s + 2*t)*G[s, t, m2]*
       \[Omega]0[s, m2]*r[9][s, t, m2] + s*\[Omega]0[s, m2]*
       (eps*s*(64*m2^2 + t*(s + t))*\[Omega]0[s, m2] - 
        2*m2*(16*m2 + s)*(4*m2*s - t*(s + t))*Derivative[0, 1][\[Omega]0][s, 
          m2])))/((4*m2*s - t*(s + t))*\[Omega]0[s, m2]) + 
   (eps^3*s*PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     (4*eps*(32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
        t*(3*s^2 + 10*s*t + 7*t^2))*G[s, t, m2]^2 + 4*eps*(8*m2 - 3*s - 7*t)*
       (s + 2*t)*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2] + 
      \[Omega]0[s, m2]*(eps*(512*m2^3*s^2 + 64*m2^2*s*(4*s^2 - s*t - 8*t^2) + 
          s*t*(3*s^3 + 14*s^2*t + 15*s*t^2 + 4*t^3) + 
          8*m2*t*(-5*s^3 + 3*s^2*t + 16*s*t^2 + 8*t^3))*\[Omega]0[s, m2] + 
        2*m2*s*(16*m2 + s)*(32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
          t*(3*s^2 + 10*s*t + 7*t^2))*Derivative[0, 1][\[Omega]0][s, m2])))/
    (2*(8*m2 - 3*s - 7*t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]) + 
   (eps^3*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     (4*eps*(32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
        t*(3*s^2 + 10*s*t + 7*t^2))*G[s, t, m2]^2 + 4*eps*(8*m2 - 3*s - 7*t)*
       (s + 2*t)*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2] + 
      \[Omega]0[s, m2]*(eps*(512*m2^3*s*(3*s - 2*t) + 
          64*m2^2*(29*s^3 - 6*s^2*t + 4*t^3) - s*t*(21*s^3 + 10*s^2*t - 
            7*s*t^2 + 4*t^3) + 8*m2*(12*s^4 - 55*s^3*t - 41*s^2*t^2 + 
            2*s*t^3 - 8*t^4))*\[Omega]0[s, m2] + 2*m2*s*(16*m2 + s)*
         (32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
          t*(3*s^2 + 10*s*t + 7*t^2))*Derivative[0, 1][\[Omega]0][s, m2])))/
    (2*(8*m2 - 3*s - 7*t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]) - 
   (eps^3*s*NPA[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     (4*eps*(m2 - t)*(32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
        t*(3*s^2 + 10*s*t + 7*t^2))*G[s, t, m2]^2 - 
      4*eps*(8*m2^2*(7*s - 2*t) + s*t*(3*s + 7*t) + 
        m2*(-21*s^2 - 51*s*t + 14*t^2))*G[s, t, m2]*\[Omega]0[s, m2]*
       r[9][s, t, m2] - \[Omega]0[s, m2]*
       ((512*eps*m2^4*s*t + eps*s^2*t^2*(7*s^2 + 18*s*t + 11*t^2) - 
          m2*s*t*(s + t)*((-24 + 11*eps)*s^2 + (8 - 45*eps)*s*t - 
            68*eps*t^2) - 32*m2^3*((48 + 23*eps)*s^3 + (-16 + 17*eps)*s^2*t + 
            8*eps*s*t^2 + 4*eps*t^3) - 8*m2^2*(4*(3 + eps)*s^4 - 
            4*(13 + 3*eps)*s^3*t - (32 + 31*eps)*s^2*t^2 + (16 + eps)*s*t^3 - 
            8*eps*t^4))*\[Omega]0[s, m2] - 2*m2*s*(16*m2 + s)*(m2 - t)*
         (32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
          t*(3*s^2 + 10*s*t + 7*t^2))*Derivative[0, 1][\[Omega]0][s, m2])))/
    (2*(8*m2 - 3*s - 7*t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]) - 
   (eps^3*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*
     (4*eps*m2*t*(s + 2*t)*(32*m2^2*s - 4*m2*(3*s^2 + 9*s*t + 2*t^2) + 
        t*(3*s^2 + 10*s*t + 7*t^2))*G[s, t, m2]^2 + 4*eps*m2*s*(16*m2 + s)*
       (8*m2 - 3*s - 7*t)*t*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2] + 
      s*\[Omega]0[s, m2]*((-2*(1 + 4*eps)*s^2*t^3*(s + t)^2 + 
          512*(1 + eps)*m2^4*s*t*(s + 2*t) - m2*s*t*(s + t)*
           (6*(1 + 4*eps)*s^3 - 3*(2 + 9*eps)*s^2*t + (14 + 71*eps)*s*t^2 + 
            2*(9 + 43*eps)*t^3) + 32*m2^3*(12*(1 + 4*eps)*s^4 + 
            (5 + 24*eps)*s^3*t - 2*(19 + 33*eps)*s^2*t^2 - 4*(10 + 13*eps)*s*
             t^3 - 8*(1 + 2*eps)*t^4) + 8*m2^2*(s + t)*(3*(1 + 4*eps)*s^4 + 
            (4 + 31*eps)*s^2*t^2 + 2*(17 + 41*eps)*s*t^3 + 
            28*(1 + 2*eps)*t^4 - 14*s^3*(t + 4*eps*t)))*\[Omega]0[s, m2] + 
        2*m2^2*(16*m2 + s)*t*(s + 2*t)*(32*m2^2*s - 
          4*m2*(3*s^2 + 9*s*t + 2*t^2) + t*(3*s^2 + 10*s*t + 7*t^2))*
         Derivative[0, 1][\[Omega]0][s, m2])))/(2*m2*(8*m2 - 3*s - 7*t)*t*
     (4*m2*s - t*(s + t))*\[Omega]0[s, m2]), 
 CM[198] -> -((eps^4*(2*s + t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/
     \[Omega]0[t, m2]) - (eps^4*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1])/
    \[Omega]0[t, m2] + (eps^4*t*(m2 + s + t)*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 
      0])/\[Omega]0[t, m2] + (2*eps^4*t*PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1])/
    \[Omega]0[t, m2] - (eps^4*t*PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1])/
    \[Omega]0[t, m2], CM[199] -> 
  (eps^3*t^2*((2 + 6*eps)*s + t + 2*eps*t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 
      0])/(4*(s + t)) + eps^4*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -2] - 
   (eps^4*t*(4*m2 + 2*s + 3*t)*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1])/2 + 
   (eps^4*t*(2*m2 + t)*(m2 + s + t)*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0])/2 + 
   (eps^3*m2*t^2*(2*s + t)*NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0])/(s + t) + 
   (eps^2*(24*(1 - 3*eps + 2*eps^2)*s^4 + 2*(32 - 95*eps + 70*eps^2 + 
        20*eps^3)*s^3*t + 3*(-1 + 3*eps - 10*eps^2 + 8*eps^3)*t^4 + 
      2*s*t^2*(-112*eps^2*m2 + 14*eps*(2*m2 - t) + 5*t + 
        4*eps^3*(40*m2 + t)) + s^2*t*(5*eps*(16*m2 - 31*t) + 53*t + 
        8*eps^3*(20*m2 + 3*t) + eps^2*(-288*m2 + 122*t)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*s*
     (s + t)^2) + (eps^3*t*(4*m2 + s + t)*(s - 16*eps^2*s + t - 4*eps*t + 
      16*eps^2*t)*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*
     (s + t)^2) - (eps^2*m2*(8*(1 - 3*eps + 2*eps^2)*s^3 + 
      2*(9 - 19*eps - 22*eps^2 + 32*eps^3)*s^2*t + 
      s*t*(3*eps*(8*m2 - 13*t) + 13*t + 16*eps^3*(6*m2 + 5*t) - 
        6*eps^2*(16*m2 + 9*t)) + t^2*(eps*(16*m2 - 17*t) + 3*t + 
        32*eps^3*(2*m2 + t) - 2*eps^2*(32*m2 + 9*t)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*(s + t)^2) + 
   (eps^2*m2*(8*(1 - 3*eps + 2*eps^2)*s^4 - 
      4*(-5 + 20*eps - 29*eps^2 + 14*eps^3)*s^3*t + 
      (-1 + 3*eps - 10*eps^2 + 8*eps^3)*t^4 - 2*(-1 + 2*eps)*s*t^2*
       (eps*(8*m2 - 7*t) + t + eps^2*(-16*m2 + 6*t)) + 
      s^2*t*(eps^3*(96*m2 - 88*t) + eps*(24*m2 - 77*t) + 15*t + 
        eps^2*(-96*m2 + 150*t)))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*(s + t)^2) - 
   (2*eps^4*(-4*m2 + s)*t*((1 + 2*eps)*s^3 + 2*(3 + 4*eps)*s^2*t + 
      4*(1 + 5*eps)*s*t^2 + 12*eps*t^3)*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/
    ((-1 + eps)*(-1 + 2*eps)*s^2*(s + t)^2) + 
   (eps^4*(-(m2*s^2*t*(s + t)) - 2*eps*s*(s + t)*(t^2*(s + 2*t) + 
        m2*(2*s^2 + 9*s*t + 16*t^2)) + 8*eps^3*(s*t^2*(s^2 + 3*s*t + 2*t^2) + 
        m2*(s^4 + 8*s^3*t + s^2*t^2 - 12*s*t^3 - 12*t^4)) - 
      2*eps^2*(3*s*t^2*(s^2 + 3*s*t + 2*t^2) + 
        2*m2*(s^4 + 8*s^3*t + 41*s^2*t^2 + 40*s*t^3 + 12*t^4)))*
     PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)^2*
     m2*s^2*(s + t)^2) - (eps^2*(24*(1 - 3*eps + 2*eps^2)*s^5 + 
      2*(23 - 73*eps + 18*eps^2 + 8*eps^3)*s^4*t - 384*eps^3*m2*t^4 - 
      32*eps^2*s*t^3*(4*(1 + 5*eps)*m2 + 3*eps*t) + 
      s^2*t^2*(eps*(48*m2 - 11*t) + t - 32*eps^3*(2*m2 + t) - 
        6*eps^2*(64*m2 + 25*t)) + s^3*t*(eps*(72*m2 - 85*t) + 23*t + 
        112*eps^3*(2*m2 + t) - 2*eps^2*(160*m2 + 89*t)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + eps)*(-1 + 2*eps)*s^2*
     (s + t)^2) - (eps^2*(-4*eps*s*t*(s + t) + t*(6*s^2 + 8*s*t + 3*t^2) + 
      16*eps^3*(4*m2*(s^2 + 5*s*t + 8*t^2) + t*(2*s^2 + 13*s*t + 31*t^2)) + 
      4*eps^2*(8*m2*(s^2 + 3*s*t + 4*t^2) + t*(-4*s^2 + 8*s*t + 43*t^2)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + 4*eps^2)*s*(s + t)) + 
   (2*eps^4*(-4*m2 + t)*((1 + 2*eps)*s^2 + (3 + 10*eps)*s*t + 
      4*(1 + 4*eps)*t^2)*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + 4*eps^2)*s*(s + t)) + 
   (2*eps^4*t*((-1 + 4*eps + 12*eps^2)*s + 24*eps^2*t)*
     PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*s) + 
   eps^4*t*(2*s + t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1] - 
   (2*eps^4*t*(s + 2*eps*s + t + 4*eps*t)*(s*t - 4*m2*(s + t))*
     PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*s*(s + t)) - 
   (eps^2*m2*t*((2 - 8*eps^2)*s^2 + 8*eps^2*(3 + 2*eps)*s*t + 
      (1 + 68*eps^2 + 80*eps^3)*t^2)*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + 4*eps^2)*s*(s + t)) + 
   (eps^2*t*((1 - 4*eps - 4*eps^2 + 16*eps^3)*s^2 + (1 - 4*eps - 20*eps^2)*s*
       t - 32*eps^2*(1 + eps)*t^2)*PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0])/
    (2*(-1 + 4*eps^2)*s*(s + t)) + 
   (eps^3*t*((-1 + 4*eps^2)*s^2 + (-1 + 4*eps^2 + 48*eps^3)*s*t + 
      96*eps^3*t^2)*PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0])/
    (2*(-1 + 4*eps^2)*s*(s + t)) + 
   (24*eps^5*t^2*PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1])/(s - eps*s) - 
   (4*eps^4*((4 + 8*eps)*m2 + (-1 + eps)*s)*t^2*PLAx12[0, 2, 1, 1, 0, 1, 0, 
      1, 0])/((-1 + eps)*s) - (4*eps^4*(1 + 4*eps)*t^2*(4*m2 + t)*(s + 2*t)*
     PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0])/((-1 + 4*eps^2)*s*(s + t)) - 
   (eps^4*t*(s - 4*eps*s - 12*eps^2*s + t - 4*eps*t + 12*eps^2*t)*
     PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*(s + t)) - 
   (eps^4*t*(2*s + t)*PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1])/2 + 
   (eps^3*t*(t^2*(2*s + t) + 8*eps^2*(s - t)*(4*m2*s - t*(s + t)) + 
      2*eps*(8*m2*s^2 - t*(2*s^2 + 4*s*t + t^2)))*PLAx123[0, 1, 2, 1, 0, 1, 
      0, 0, 1])/(4*(-1 + 2*eps)*s*(s + t)) + 
   (eps^3*t*(s - 4*eps*s + t - 4*eps*t + 24*eps^2*t)*
     PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1])/(2*(-1 + eps)*(s + t)) + 
   (eps^3*t*(s + t - 4*eps*t - (2*(1 + 2*eps)*m2*(s + t - 8*eps*t))/
       ((-1 + eps)*(s + t)))*PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0])/2 - 
   (3*eps^4*t*(2*s + t)*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0])/(s + t) - 
   (eps^3*s*t*(2*s + t)*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*(s + t)) - 
   (2*eps^3*m2*t^2*(3*s + 2*t)*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/(s + t)^2 - 
   (eps^4*t^2*PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0])/(s + t), 
 CM[200] -> eps^3*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2] + 
   (eps^4*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*
     ((2*(2*s + t)*G[t, -s - t, m2])/\[Omega]0[t, m2] + 
      (t*(16*m2 + t)*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t)))/2 + 
   eps^4*t*PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1]*
    ((-2*G[t, -s - t, m2])/\[Omega]0[t, m2] - ((2*s + t)*r[8][s, t, m2])/
      (s^2 - 4*m2*t + s*t)) + (eps^4*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     ((2*G[t, -s - t, m2])/\[Omega]0[t, m2] + ((2*s + t)*r[8][s, t, m2])/
       (s^2 - 4*m2*t + s*t)))/2 + (eps^4*t*PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1]*
     ((2*G[t, -s - t, m2])/\[Omega]0[t, m2] + ((2*s + t)*r[8][s, t, m2])/
       (s^2 - 4*m2*t + s*t)))/2 - (eps^4*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     (2*(-4*m2^2*t + s*(s + t)^2 + m2*(s^2 - 3*s*t - 4*t^2))*
       G[t, -s - t, m2] + (t*(s + t) + m2*(2*s + 9*t))*\[Omega]0[t, m2]*
       r[8][s, t, m2]))/(2*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]), 
 CM[201] -> (eps^4*t^2*(16*m2 + t)*(s + 4*t)*NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 
      0]*\[Omega]0[t, m2])/(8*m2 + 7*s + 4*t) - 
   (4*eps^4*t*(16*m2 + t)*(s + 4*t)*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -2]*
     \[Omega]0[t, m2])/(8*m2 + 7*s + 4*t) - 
   (4*eps^3*m2*t^2*(16*m2 + t)*(2*s + t)*(s + 4*t)*NPAx124[1, 2, 1, 1, 0, 0, 
      1, 1, 0]*\[Omega]0[t, m2])/((s + t)*(8*m2 + 7*s + 4*t)) + 
   (4*eps^3*t^2*(16*m2 + t)*(-s^2 + 4*m2*t - s*t)*NPAx124[1, 2, 1, 1, 0, 1, 
      1, 1, -1]*\[Omega]0[t, m2])/(8*m2 + 7*s + 4*t) - 
   (eps^2*t*(16*m2 + t)*(-(m2*(s + t)^2*(8*s^2 + 35*s*t + 12*t^2)) + 
      eps*(-20*s^2*(s + t)^3 + 8*m2^2*s*(s^2 - 6*s*t - 16*t^2) + 
        m2*(s + t)^2*(26*s^2 + 123*s*t + 12*t^2)) - 
      4*eps^2*(-(s^2*(s + t)^2*(s + 4*t)) + 4*m2^2*s*(5*s^2 + 28*s*t + 
          8*t^2) - m2*(28*s^4 + 137*s^3*t + 190*s^2*t^2 + 69*s*t^3 - 
          12*t^4)) + 16*eps^4*(-(s^2*(s + t)^2*(7*s + 10*t)) + 
        4*m2^2*s*(2*s^2 + 7*s*t + 8*t^2) + m2*(s^4 + 7*s^3*t - 7*s^2*t^2 - 
          s*t^3 + 12*t^4)) - 4*eps^3*(-32*s^2*(s + t)^3 + 
        8*m2^2*s*(4*s^2 - 9*s*t - 40*t^2) + m2*(32*s^4 + 181*s^3*t + 
          338*s^2*t^2 + 225*s*t^3 + 36*t^4)))*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2]*
     \[Omega]0[t, m2])/(2*(-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*s*(s + t)^2*
     (8*m2 + 7*s + 4*t)) - (2*eps^3*t*(16*m2 + t)*(4*m2 + s + t)*
     (2*(-1 + 2*eps)*s*(s + t)*((-1 - 3*eps + 4*eps^2)*s + 
        (-1 + 10*eps^2)*t) + m2*((1 - 10*eps - 16*eps^2 + 16*eps^3)*s^2 + 
        (-3 - 62*eps + 24*eps^2 + 80*eps^3)*s*t + 
        4*(-1 - 10*eps + 28*eps^2 + 40*eps^3)*t^2))*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1]*\[Omega]0[t, m2])/
    ((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*(s + t)^2*(8*m2 + 7*s + 4*t)) + 
   (2*eps^2*t*(16*m2 + t)*(-8*(1 - 2*eps)^2*eps*(1 + 2*eps)*m2^2*t*
       (s + 4*t) + 4*eps*(1 - 3*eps + 2*eps^2)*s*(s + t)^2*
       (2*(1 + eps)*s + (3 + 4*eps)*t) + (-1 + eps)*m2*
       ((-2 + 8*eps + 40*eps^2 + 32*eps^3)*s^3 + 
        (-13 + 88*eps + 228*eps^2 + 128*eps^3)*s^2*t + 
        (-23 + 184*eps + 396*eps^2 + 128*eps^3)*s*t^2 + 
        4*(-3 + 20*eps + 52*eps^2 + 32*eps^3)*t^3))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1]*\[Omega]0[t, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*(s + t)^2*(8*m2 + 7*s + 4*t)) + 
   (2*eps^2*t*(16*m2 + t)*(8*eps*(1 - 2*eps - eps^2 + 2*eps^3)*s^2*
       (s + t)^3 + 8*(1 - 2*eps)^2*eps*(1 + 2*eps)*m2^2*s*t*(s + 4*t) + 
      (-1 + eps)*m2*(s + t)*(4*(-1 + eps + 8*eps^2 + 4*eps^3)*s^3 + 
        (-21 + 60*eps + 124*eps^2 - 32*eps^3)*s^2*t + 
        (-21 + 80*eps + 76*eps^2 - 208*eps^3)*s*t^2 - 
        4*(1 + 4*eps^2 + 16*eps^3)*t^3))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1]*
     \[Omega]0[t, m2])/((-1 + eps)*(-1 + 4*eps^2)*s*(s + t)^2*
     (8*m2 + 7*s + 4*t)) + (4*eps^3*(4*m2 - s)*t*(16*m2 + t)*
     (s*(s + t)^2*(s^2 - 4*m2*t + s*t) - 2*eps^2*(s + t)^2*
       (5*s^2*(s + t) + 4*m2*(s^2 + 2*s*t + 12*t^2)) + 
      8*eps^3*(s*(s - 3*t)*(s + t)^3 + m2*(2*s^4 + 3*s^3*t - 10*s^2*t^2 - 
          26*s*t^3 - 12*t^4)) + eps*(s*(s + t)^3*(s + 6*t) - 
        2*m2*(4*s^4 + 27*s^3*t + 56*s^2*t^2 + 42*s*t^3 + 12*t^4)))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0]*\[Omega]0[t, m2])/
    ((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*s^2*(s + t)^2*
     (8*m2 + 7*s + 4*t)) + (2*eps^4*(16*m2 + t)*
     (-(s*t*(s + t)*(s*t*(s^2 + 3*s*t + 2*t^2) - 
         2*m2^2*(s^2 + 12*s*t + 24*t^2) + 4*m2*(s^3 + 4*s^2*t + 2*s*t^2 - 
           2*t^3))) - 8*eps^3*(s^2*t^2*(s + t)^2*(s + 2*t) + 
        4*m2*s*t*(s^4 + s^3*t - s^2*t^2 - 2*s*t^3 - t^4) + 
        2*m2^2*(s^5 + 12*s^4*t + 25*s^3*t^2 - 4*s^2*t^3 - 36*s*t^4 - 
          24*t^5)) + eps*(-(s^2*t^2*(s + t)^2*(s + 2*t)) - 
        4*m2*s*t*(s^4 + 13*s^3*t + 20*s^2*t^2 + 4*s*t^3 - 4*t^4) + 
        4*m2^2*(2*s^5 + 19*s^4*t + 73*s^3*t^2 + 168*s^2*t^3 + 124*s*t^4 + 
          24*t^5)) + 2*eps^2*(5*s^2*t^2*(s + t)^2*(s + 2*t) + 
        2*m2*s*t*(10*s^4 + 53*s^3*t + 81*s^2*t^2 + 42*s*t^3 + 4*t^4) + 
        4*m2^2*(s^5 + 12*s^4*t + 53*s^3*t^2 + 124*s^2*t^3 + 112*s*t^4 + 
          48*t^5)))*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*\[Omega]0[t, m2])/
    ((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)^2*m2^2*s^2*(s + t)^2*
     (8*m2 + 7*s + 4*t)) - (eps^2*t*(16*m2 + t)*
     (m2*s^2*(2*s^3 + 9*s^2*t + 3*s*t^2 - 4*t^3) + 
      eps*s*(-4*s^2*(s + t)^2*(5*s + 8*t) + 8*m2^2*t*(11*s^2 + 28*s*t + 
          8*t^2) + m2*s*(-10*s^3 + 71*s^2*t + 229*s*t^2 + 148*t^3)) - 
      16*eps^4*(s^2*(s + t)^2*(7*s^2 + 4*s*t - 6*t^2) + 
        4*m2^2*(4*s^4 + 3*s^3*t - 32*s^2*t^2 - 52*s*t^3 - 24*t^4) + 
        2*m2*s*(11*s^4 + 27*s^3*t + 4*s^2*t^2 - 42*s*t^3 - 24*t^4)) + 
      4*eps^2*(s^2*(s + t)^2*(s^2 - 2*s*t - 6*t^2) + 
        m2*s^2*(24*s^3 + 147*s^2*t + 263*s*t^2 + 128*t^3) + 
        4*m2^2*(8*s^4 + 51*s^3*t + 100*s^2*t^2 + 84*s*t^3 + 24*t^4)) + 
      4*eps^3*(4*s^3*(s + t)^2*(8*s + 11*t) + 8*m2^2*(4*s^4 + 13*s^3*t + 
          56*s^2*t^2 + 104*s*t^3 + 48*t^4) + m2*s*(66*s^4 + 181*s^3*t + 
          239*s^2*t^2 + 220*s*t^3 + 96*t^4)))*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0]*
     \[Omega]0[t, m2])/(2*(-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*s^2*
     (s + t)^2*(8*m2 + 7*s + 4*t)) + 
   (eps^2*(16*m2 + t)*(m2*t*(6*s^3 + 32*s^2*t + 35*s*t^2 + 12*t^3) + 
      4*eps*t*(16*m2^2*t*(s + 2*t) - 2*s*t*(s^2 + 6*s*t + 5*t^2) - 
        m2*(5*s^3 + 17*s^2*t + 4*s*t^2 - 40*t^3)) + 
      16*eps^3*(2*s*t^2*(2*s^2 + 9*s*t + 7*t^2) + 
        4*m2^2*(s^3 + 9*s^2*t + 20*s*t^2 + 16*t^3) + 
        m2*t*(10*s^3 + 45*s^2*t + 83*s*t^2 + 68*t^3)) + 
      4*eps^2*(-4*s*t^2*(s^2 + 3*s*t + 2*t^2) + 
        8*m2^2*(s^3 + 7*s^2*t + 20*s*t^2 + 24*t^3) + 
        m2*t*(-12*s^3 - 32*s^2*t + 75*s*t^2 + 204*t^3)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2]*\[Omega]0[t, m2])/
    (2*(-1 + 4*eps^2)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) + 
   (4*eps^3*(4*m2 - t)*(16*m2 + t)*(-(t*(s + 2*t)*(s^2 - 4*m2*t + s*t)) + 
      4*eps^2*(2*s*t*(s^2 + 3*s*t + 2*t^2) + m2*(s^3 + 9*s^2*t + 20*s*t^2 + 
          16*t^3)) + 2*eps*(-(s*t*(s^2 + 3*s*t + 2*t^2)) + 
        m2*(s^3 + 7*s^2*t + 20*s*t^2 + 24*t^3)))*PLAx12[0, 0, 2, 2, 0, 0, 0, 
      0, 1]*\[Omega]0[t, m2])/((-1 + 4*eps^2)*m2*s*(s + t)*
     (8*m2 + 7*s + 4*t)) + (4*eps^4*t*(16*m2 + t)*(s + 4*t)*
     PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 1]*\[Omega]0[t, m2])/(8*m2 + 7*s + 4*t) - 
   (8*eps^4*t*(16*m2 + t)*(3*eps*(-1 + 2*eps)*s*(s^2 + 3*s*t + 2*t^2) + 
      m2*((-1 + 4*eps + 12*eps^2)*s^2 + 4*(-1 + 7*eps + 12*eps^2)*s*t + 
        24*eps*(1 + 2*eps)*t^2))*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[t, m2])/((-1 + 2*eps)*m2*s*(8*m2 + 7*s + 4*t)) - 
   (eps^3*t*(16*m2 + t)*(-((-1 + 2*eps)*s^2*t*(s + t)*((-1 + 4*eps)*s + 
         (-1 + 8*eps)*t)) + 4*m2^2*(s + t)*(2*(1 + 2*eps + 8*eps^2)*s^2 + 
        (7 + 42*eps + 64*eps^2)*s*t + 8*(1 + 6*eps + 8*eps^2)*t^2) + 
      m2*s*((3 - 22*eps + 32*eps^2)*s^3 + 4*(1 - 20*eps + 28*eps^2)*s^2*t + 
        (-3 - 130*eps + 96*eps^2)*s*t^2 - 4*(1 + 22*eps)*t^3))*
     PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[t, m2])/
    ((-1 + 2*eps)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) + 
   (2*eps^2*t*(16*m2 + t)*(4*eps*(-1 + 2*eps)*s*t*(s + t)*
       (s + 4*(1 + eps)*t) + m2*((2 - 8*eps^2)*s^3 + 8*(1 - eps^2 + 2*eps^3)*
         s^2*t + (1 + 16*eps + 132*eps^2 + 144*eps^3)*s*t^2 + 
        4*(1 + 2*eps)^2*(1 + 12*eps)*t^3))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1]*
     \[Omega]0[t, m2])/((-1 + 4*eps^2)*s*(s + t)*(8*m2 + 7*s + 4*t)) + 
   (2*eps^2*t*(16*m2 + t)*(4*eps*(-1 + eps + 2*eps^2)*s*t*
       (s^2 + 3*s*t + 2*t^2) + m2*((-1 + 4*eps + 4*eps^2 - 16*eps^3)*s^3 + 
        (-5 + 20*eps + 36*eps^2 - 64*eps^3)*s^2*t + 4*(-1 + 8*eps + 24*eps^2)*
         s*t^2 + 32*eps*(1 + 3*eps + 2*eps^2)*t^3))*
     PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0]*\[Omega]0[t, m2])/
    ((-1 + 4*eps^2)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) - 
   (2*eps^3*t*(16*m2 + t)*(12*eps^2*(-1 + 2*eps)*s*t*(s^2 + 3*s*t + 2*t^2) + 
      m2*((-1 + 4*eps^2)*s^3 + (-5 + 20*eps^2 + 48*eps^3)*s^2*t + 
        4*(-1 + 16*eps^2 + 48*eps^3)*s*t^2 + 96*eps^2*(1 + 2*eps)*t^3))*
     PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0]*\[Omega]0[t, m2])/
    ((-1 + 4*eps^2)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) + 
   (24*eps^4*t^2*(16*m2 + t)*(-s^2 + 4*m2*t - s*t + 2*eps*s*(s + t) + 
      4*eps*m2*(s + 2*t))*PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1]*
     \[Omega]0[t, m2])/((-1 + eps)*m2*s*(8*m2 + 7*s + 4*t)) + 
   (4*eps^3*t^2*(16*m2 + t)*(2*(-1 + eps)*eps*s^2*(s + t) + 
      4*m2^2*((1 + 3*eps + 8*eps^2)*s + 4*(1 + 2*eps)^2*t) + 
      m2*s*((-1 - 7*eps + 20*eps^2)*s + 4*(-1 - 2*eps + 6*eps^2)*t))*
     PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0]*\[Omega]0[t, m2])/
    ((-1 + eps)*m2*s*(8*m2 + 7*s + 4*t)) + 
   (4*eps^3*(1 + 4*eps)*t^2*(4*m2 + t)*(16*m2 + t)*(s + 2*t)*
     (-s^2 + 4*m2*t - s*t + 2*eps*s*(s + t) + 4*eps*m2*(s + 2*t))*
     PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0]*\[Omega]0[t, m2])/
    ((-1 + 4*eps^2)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) + 
   (4*eps^4*t*(16*m2 + t)*(-6*eps*(-1 + 2*eps)*s^2*(s + t) + 
      m2*((1 - 4*eps - 12*eps^2)*s^2 + (5 - 44*eps + 12*eps^2)*s*t + 
        4*(1 - 4*eps + 12*eps^2)*t^2))*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[t, m2])/((-1 + 2*eps)*m2*(s + t)*(8*m2 + 7*s + 4*t)) - 
   (eps^3*t*(16*m2 + t)*(-((1 - 6*eps + 8*eps^2)*s^2*t*(s + t)^2) + 
      4*m2^2*s*((2 + 8*eps^2)*s^2 + (5 + 22*eps - 8*eps^2)*s*t + 
        (-1 + 2*eps - 32*eps^2)*t^2) + m2*((3 - 22*eps + 32*eps^2)*s^4 + 
        2*(1 - 12*eps + 12*eps^2)*s^3*t - 3*(1 + 10*eps)*s^2*t^2 + 
        (5 - 42*eps + 40*eps^2)*s*t^3 + 4*(1 - 2*eps + 8*eps^2)*t^4))*
     PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[t, m2])/
    ((-1 + 2*eps)*m2*s*(s + t)*(8*m2 + 7*s + 4*t)) - 
   (2*eps^3*t*(16*m2 + t)*(6*eps*(-1 + 2*eps)*s*t*(s + t) + 
      m2*((1 - 4*eps)*s^2 + (5 - 20*eps + 24*eps^2)*s*t + 
        4*(1 + 2*eps + 12*eps^2)*t^2))*PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1]*
     \[Omega]0[t, m2])/((-1 + eps)*m2*(s + t)*(8*m2 + 7*s + 4*t)) - 
   (2*eps^3*t*(16*m2 + t)*(-2*(-1 + eps)*eps*s*t*(s + t)^2 + 
      m2*(s + t)*((-1 + eps)*s^2 + (-1 + eps + 12*eps^2)*s*t + 
        4*(1 + eps - 2*eps^2)*t^2) - 2*m2^2*((1 + 2*eps)*s^2 + 
        (1 + 6*eps - 16*eps^2)*s*t - 4*(2 + 5*eps + 8*eps^2)*t^2))*
     PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0]*\[Omega]0[t, m2])/
    ((-1 + eps)*m2*(s + t)*(8*m2 + 7*s + 4*t)) - 
   (12*eps^4*t^2*(16*m2 + t)*(s + 4*t)*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0]*
     \[Omega]0[t, m2])/((s + t)*(8*m2 + 7*s + 4*t)) - 
   (8*eps^3*m2*t^3*(16*m2 + t)*(s + 4*t)*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0]*
     \[Omega]0[t, m2])/((s + t)^2*(8*m2 + 7*s + 4*t)) + 
   (4*eps^4*t^2*(16*m2 + t)*(s + 4*t)*PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0]*
     \[Omega]0[t, m2])/((s + t)*(8*m2 + 7*s + 4*t)) + 
   eps^3*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0]*
    ((t*(16*m2 + t)*(-(s*t*(s + t)^2) + 4*m2^2*(2*s^2 + 3*s*t + t^2) + 
        m2*(9*s^3 + 23*s^2*t + 15*s*t^2 + 4*t^3))*\[Omega]0[t, m2])/
      (m2*(s + t)*(8*m2 + 7*s + 4*t)) + 4*G[t, -s - t, m2]*r[8][s, t, m2]) - 
   (eps^3*t*PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1]*
     (4*eps*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2 + 
      4*eps*(2*s + t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2] + 
      t*\[Omega]0[t, m2]*(eps*t*(64*m2^2 + s*(s + t))*\[Omega]0[t, m2] - 
        2*m2*(16*m2 + t)*(-s^2 + 4*m2*t - s*t)*Derivative[0, 1][\[Omega]0][t, 
          m2])))/((s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]) + 
   (eps^3*t*PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1]*
     (-4*eps*(32*m2^2*t - s*(7*s^2 + 11*s*t + 4*t^2) + 
        m2*(-8*s^2 + 20*s*t + 16*t^2))*G[t, -s - t, m2]^2 + 
      4*eps*(2*s + t)*(8*m2 + 7*s + 4*t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*
       r[8][s, t, m2] + \[Omega]0[t, m2]*
       (eps*(-512*m2^3*t^2 + 64*m2^2*t*(8*s^2 + 15*s*t + 3*t^2) - 
          8*m2*s*(8*s^3 + 16*s^2*t + 3*s*t^2 - 5*t^3) + 
          s*t*(-4*s^3 - s^2*t + 7*s*t^2 + 4*t^3))*\[Omega]0[t, m2] - 
        2*m2*t*(16*m2 + t)*(32*m2^2*t - s*(7*s^2 + 11*s*t + 4*t^2) + 
          m2*(-8*s^2 + 20*s*t + 16*t^2))*Derivative[0, 1][\[Omega]0][t, 
          m2])))/(2*(8*m2 + 7*s + 4*t)*(s^2 - 4*m2*t + s*t)*
     \[Omega]0[t, m2]) - (eps^3*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     (4*eps*(32*m2^2*t - s*(7*s^2 + 11*s*t + 4*t^2) + 
        m2*(-8*s^2 + 20*s*t + 16*t^2))*G[t, -s - t, m2]^2 - 
      4*eps*(2*s + t)*(8*m2 + 7*s + 4*t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*
       r[8][s, t, m2] + \[Omega]0[t, m2]*
       (eps*(512*m2^3*t*(2*s + 5*t) - 64*m2^2*(4*s^3 + 12*s^2*t + 6*s*t^2 - 
            31*t^3) - s*t*(4*s^3 + 23*s^2*t + 55*s*t^2 + 36*t^3) - 
          8*m2*(8*s^4 + 34*s^3*t + 95*s^2*t^2 + 65*s*t^3 - 16*t^4))*
         \[Omega]0[t, m2] + 2*m2*t*(16*m2 + t)*(32*m2^2*t - 
          s*(7*s^2 + 11*s*t + 4*t^2) + m2*(-8*s^2 + 20*s*t + 16*t^2))*
         Derivative[0, 1][\[Omega]0][t, m2])))/(2*(8*m2 + 7*s + 4*t)*
     (s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]) - 
   (eps^3*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*
     (4*eps*m2*(2*s^2 + 3*s*t + t^2)*(32*m2^2*t - 
        s*(7*s^2 + 11*s*t + 4*t^2) + m2*(-8*s^2 + 20*s*t + 16*t^2))*
       G[t, -s - t, m2]^2 - 4*eps*m2*t*(16*m2 + t)*(s + t)*(8*m2 + 7*s + 4*t)*
       G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2] + 
      t*\[Omega]0[t, m2]*((2*(1 + 4*eps)*s^2*t^2*(s + t)^3 + 
          512*(1 + eps)*m2^4*t*(2*s^2 + 3*s*t + t^2) + m2*s*t*(s + t)*
           (2*(9 + 43*eps)*s^3 + (40 + 187*eps)*s^2*t + (20 + 89*eps)*s*t^2 - 
            4*(2 + 9*eps)*t^3) - 32*m2^3*(8*(1 + 2*eps)*s^4 + 
            4*(-2 + 3*eps)*s^3*t + 2*(-17 + 3*eps)*s^2*t^2 + 
            (-7 + 64*eps)*s*t^3 + (-1 + 6*eps)*t^4) - 
          8*m2^2*s*(28*(1 + 2*eps)*s^4 + 2*(39 + 71*eps)*s^3*t + 
            (70 + 121*eps)*s^2*t^2 + 32*(1 + 3*eps)*s*t^3 + 
            (15 + 73*eps)*t^4))*\[Omega]0[t, m2] + 2*m2^2*(16*m2 + t)*
         (2*s^2 + 3*s*t + t^2)*(32*m2^2*t - s*(7*s^2 + 11*s*t + 4*t^2) + 
          m2*(-8*s^2 + 20*s*t + 16*t^2))*Derivative[0, 1][\[Omega]0][t, 
          m2])))/(2*m2*(s + t)*(8*m2 + 7*s + 4*t)*(s^2 - 4*m2*t + s*t)*
     \[Omega]0[t, m2]) - (eps^3*t*NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     (-4*eps*(32*m2^3*t - s*(s + t)^2*(7*s + 4*t) + 
        m2^2*(-8*s^2 + 52*s*t + 48*t^2) + m2*(-15*s^3 + s^2*t + 32*s*t^2 + 
          16*t^3))*G[t, -s - t, m2]^2 + 4*eps*(8*m2^2*(2*s + 9*t) + 
        t*(7*s^2 + 11*s*t + 4*t^2) + m2*(14*s^2 + 79*s*t + 44*t^2))*
       G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2] + 
      \[Omega]0[t, m2]*((-8*m2*t*(16*m2 + t)*(s + 4*t)*(-s^2 + 4*m2*t - 
            s*t) + eps*(-512*m2^4*t*(s + t) + s*t^2*(s + t)^2*(11*s + 4*t) + 
            32*m2^3*(4*s^3 + 4*s^2*t + 13*s*t^2 - 10*t^3) + 
            m2*s*t*(68*s^3 + 159*s^2*t + 103*s*t^2 + 12*t^3) + 
            8*m2^2*(8*s^4 + 33*s^3*t + 82*s^2*t^2 + 85*s*t^3 + 24*t^4)))*
         \[Omega]0[t, m2] - 2*m2*t*(16*m2 + t)*(32*m2^3*t - 
          s*(s + t)^2*(7*s + 4*t) + m2^2*(-8*s^2 + 52*s*t + 48*t^2) + 
          m2*(-15*s^3 + s^2*t + 32*s*t^2 + 16*t^3))*
         Derivative[0, 1][\[Omega]0][t, m2])))/(2*(8*m2 + 7*s + 4*t)*
     (s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]), 
 CM[202] -> (eps^4*(s - t)*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0])/
    \[Omega]0[-s - t, m2] + (eps^4*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 
      -1])/\[Omega]0[-s - t, m2] - 
   (eps^4*(m2 - s)*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0])/
    \[Omega]0[-s - t, m2] + (eps^4*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 1, 1])/
    \[Omega]0[-s - t, m2] - (2*eps^4*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 
      1])/\[Omega]0[-s - t, m2], 
 CM[203] -> (eps^3*(s + t)^2*(s + 2*eps*s - (1 + 4*eps)*t)*
     NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0])/(4*s) - 
   eps^4*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -2] + 
   (eps^4*(4*m2 - 3*s - t)*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1])/2 - 
   (eps^4*(m2 - s)*(2*m2 - s - t)*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0])/
    2 + (eps^3*m2*(s - t)*(s + t)^2*NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0])/s - 
   (eps^2*(3*s^3 + s^2*t - s*t^2 + t^3 + 4*eps*s*t*(s + t) + 
      4*eps^2*(43*s^3 + 121*s^2*t + 109*s*t^2 + 31*t^3 - 
        8*m2*(4*s^2 + 5*s*t + 2*t^2)) + 16*eps^3*(31*s^3 + 80*s^2*t + 
        69*s*t^2 + 20*t^3 - 4*m2*(8*s^2 + 11*s*t + 4*t^2)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + 4*eps^2)*s*t) + 
   (2*eps^4*(4*m2 + s + t)*(4*(1 + 4*eps)*s^2 + (5 + 22*eps)*s*t + 
      2*(1 + 4*eps)*t^2)*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + 4*eps^2)*s*t) + (eps^4*(s + t)*(s - 4*eps*s + 12*eps^2*s + 
      24*eps^2*t)*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*s) - 
   (eps^4*(s - t)*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 1, 1])/2 - 
   (eps^3*(s + t)*((1 - 2*eps + 8*eps^2)*s^3 + (1 + 2*eps + 24*eps^2)*s^2*t - 
      s*t*(16*eps^2*(2*m2 - t) + t - 6*eps*t) + 
      t^2*(-64*eps^2*m2 - t + 2*eps*(-8*m2 + t)))*PLA[0, 1, 2, 1, 0, 1, 0, 0, 
      1])/(4*(-1 + 2*eps)*s*t) - 
   (eps^2*m2*(8*eps^3*(s + t)*(8*m2*s + 3*s^2 - 4*m2*t - 4*s*t) + 
      s*(s^2 + 6*s*t - 3*t^2) + eps^2*(-38*s^3 + 8*s^2*t + 30*s*t^2 - 
        32*m2*(2*s^2 + s*t - t^2)) + eps*(8*m2*(2*s^2 + s*t - t^2) + 
        s*(13*s^2 - 6*s*t + 5*t^2)))*PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t) - 
   (eps^2*m2*(s + t)*((1 + 68*eps^2 + 80*eps^3)*s^2 + 
      2*(1 + 56*eps^2 + 72*eps^3)*s*t + (3 + 36*eps^2 + 64*eps^3)*t^2)*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + 4*eps^2)*s*t) + 
   (eps^2*(s + t)*(-(s*t) + 4*eps*s*t + 4*eps^2*(4*s^2 + s*t - 4*t^2) + 
      16*eps^3*(4*s^2 + 2*s*t - t^2))*PLA[0, 2, 0, 2, 0, 0, 0, 1, 0])/
    (2*(-1 + 4*eps^2)*s*t) + (eps^3*(4*m2 - s)*(s + t)*
     (s*t - 8*eps*s*(s + t) + 8*eps^2*(2*s^2 + 3*s*t + 3*t^2))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/(2*(-1 + eps)*(-1 + 2*eps)*s^2*t) + 
   (eps^3*(s + t)*(s*t - 4*eps^2*s*t + 48*eps^3*(2*s^2 + 3*s*t + t^2))*
     PLA[0, 2, 1, 1, 0, 0, 0, 1, 0])/(2*(-1 + 4*eps^2)*s*t) - 
   (eps^3*(s + t)*(s - 4*eps*s + 24*eps^2*s + 24*eps^2*t)*
     PLA[0, 2, 1, 1, 0, 1, 0, 1, -1])/(2*(-1 + eps)*s) - 
   (eps^3*(s + t)*((-1 + eps)*s*((-1 + 4*eps)*s + 4*eps*t) + 
      2*(1 + 2*eps)*m2*((-1 + 8*eps)*s + 8*eps*t))*PLA[0, 2, 1, 1, 0, 1, 0, 
      1, 0])/(2*(-1 + eps)*s) + (4*eps^4*(1 + 4*eps)*(s + t)^2*
     (-4*m2 + s + t)*(2*s + t)*PLA[0, 2, 1, 2, 0, 0, 0, 1, 0])/
    ((-1 + 4*eps^2)*s*t) - 
   (eps^4*(m2*s*t*(s + t) + 2*eps*s*((s + t)^2*(2*s + t) - 
        m2*(16*s^2 + 23*s*t + 9*t^2)) + 8*eps^3*(-(s*(s + t)^2*(2*s + t)) + 
        m2*(12*s^3 + 23*s^2*t + 18*s*t^2 + 6*t^3)) + 
      eps^2*(6*s*(s + t)^2*(2*s + t) + m2*(-64*s^3 - 76*s^2*t + 8*s*t^2 + 
          24*t^3)))*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0])/
    ((-1 + eps)*(-1 + 2*eps)*m2*(s + 2*eps*s)^2*t) + 
   (eps^2*(s^2*(-3*s^2 - 22*s*t + 5*t^2) + 
      eps*s*(s*(9*s^2 + 64*s*t - 17*t^2) - 16*m2*(3*s^2 + s*t - 2*t^2)) + 
      8*eps^3*(s + t)*(s*(11*s^2 + 12*s*t + 6*t^2) + 
        m2*(-8*s^2 + 36*s*t + 24*t^2)) - 2*eps^2*s*
       (16*m2*(-4*s^2 + s*t + 5*t^2) + s*(31*s^2 + 84*s*t + 29*t^2)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + eps)*(-1 + 2*eps)*s^2*t) + 
   (eps^2*(t*(s^2 - 20*s*t + 3*t^2) + 16*eps^3*(s + t)*
       (12*m2*s - 2*m2*t + 6*s*t + 5*t^2) + 
      eps*(t*(-11*s^2 + 52*s*t - 9*t^2) + 24*m2*(2*s^2 + s*t - t^2)) - 
      2*eps^2*(32*m2*(4*s^2 + 3*s*t - t^2) + t*(59*s^2 + 112*s*t + 29*t^2)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*s*t) - 
   (2*eps^4*(-4*m2 + t)*(s + t)*(-2*s + (-1 + 2*eps)*t)*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*(-1 + 2*eps)*s*t) + 
   (eps^2*m2*(32*eps^3*(s + t)*(2*m2*s - m2*t + 2*s*t) + 
      t*(3*s^2 - 4*s*t + t^2) - 2*eps^2*(t*(33*s^2 + 36*s*t - 5*t^2) + 
        16*m2*(2*s^2 + s*t - t^2)) + eps*(8*m2*(2*s^2 + s*t - t^2) - 
        t*(s^2 - 12*s*t + 11*t^2)))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t) + 
   (2*eps^4*(s + t)*(t - 4*eps*t + 12*eps^2*(2*s + t))*
     PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*t) - 
   (2*eps^4*(s + t)*(s + 4*eps*s + 2*eps*t)*(-4*m2*s + t*(s + t))*
     PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*s*t) + 
   (24*eps^5*(s + t)^2*PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1])/
    ((-1 + 2*eps)*t) - (4*eps^4*(s + t)^2*(4*(1 + 4*eps)*m2 + (-1 + 2*eps)*t)*
     PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1])/((-1 + 2*eps)*t) + 
   eps^4*(s - t)*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1] + 
   (eps^4*(s + t)^2*PLC[1, 1, 1, 0, 1, 0, 0, 1, 0])/s + 
   (3*eps^4*(s - t)*(s + t)*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/s + 
   (eps^3*t*(s^2 - t^2)*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*s) + 
   (2*eps^3*m2*(2*s - t)*(s + t)^2*PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0])/(s*t), 
 CM[204] -> eps^3*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2] + 
   (eps^4*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*
     ((-2*(s - t)*G[-s - t, s, m2])/\[Omega]0[-s - t, m2] - 
      ((16*m2 - s - t)*(s + t)*r[7][s, t, m2])/(-(s*t) + 4*m2*(s + t))))/2 + 
   (eps^4*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     ((2*s*t - 8*m2*(s + t))*G[-s - t, s, m2] + (s - t)*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2]))/(2*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) + 
   (eps^4*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 1, 1]*
     ((2*s*t - 8*m2*(s + t))*G[-s - t, s, m2] + (s - t)*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2]))/(2*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) - 
   (eps^4*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     ((2*s*t - 8*m2*(s + t))*G[-s - t, s, m2] + (s - t)*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2]))/((-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) + 
   (eps^4*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     (2*(m2 - s)*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2] + 
      (s*(s + t) - m2*(9*s + 7*t))*\[Omega]0[-s - t, m2]*r[7][s, t, m2]))/
    (2*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]), 
 CM[205] -> -((eps^4*(16*m2 - s - t)*(s + t)^2*(4*s + 3*t)*
      NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0]*\[Omega]0[-s - t, m2])/
     (8*m2 - 4*s + 3*t)) - (4*eps^4*(16*m2 - s - t)*(s + t)*(4*s + 3*t)*
     NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -2]*\[Omega]0[-s - t, m2])/
    (8*m2 - 4*s + 3*t) - (4*eps^3*m2*(16*m2 - s - t)*(s + t)^2*
     (4*s^2 - s*t - 3*t^2)*NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0]*
     \[Omega]0[-s - t, m2])/(s*(-8*m2 + 4*s - 3*t)) - 
   (4*eps^3*(16*m2 - s - t)*(s + t)^2*(-(s*t) + 4*m2*(s + t))*
     NPAx123[1, 2, 1, 1, 0, 1, 1, 1, -1]*\[Omega]0[-s - t, m2])/
    (8*m2 - 4*s + 3*t) + (eps^2*(16*m2 - s - t)*
     (-(m2*(12*s^4 + 13*s^3*t - s^2*t^2 + s*t^3 + 3*t^4)) + 
      4*eps*(s + t)*(16*m2^2*(2*s^2 + 3*s*t + t^2) + 
        2*s*t*(5*s^2 + 9*s*t + 4*t^2) - m2*(40*s^3 + 124*s^2*t + 111*s*t^2 + 
          32*t^3)) + 16*eps^3*(-2*s*t*(s + t)^2*(7*s + 5*t) + 
        4*m2^2*(16*s^3 + 28*s^2*t + 17*s*t^2 + 4*t^3) - 
        m2*(68*s^4 + 189*s^3*t + 204*s^2*t^2 + 103*s*t^3 + 20*t^4)) + 
      4*eps^2*(4*s*t*(s + t)^2*(2*s + t) + 8*m2^2*(24*s^3 + 52*s^2*t + 
          39*s*t^2 + 10*t^3) - m2*(204*s^4 + 741*s^3*t + 967*s^2*t^2 + 
          539*s*t^3 + 109*t^4)))*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2]*
     \[Omega]0[-s - t, m2])/(2*(-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) + 
   (4*eps^3*(16*m2 - s - t)*(4*m2 + s + t)*
     ((-1 - 2*eps + 8*eps^2)*s*t*(2*s^2 + 3*s*t + t^2) + 
      2*m2*(4*(1 + 6*eps + 8*eps^2)*s^3 + 2*(5 + 26*eps + 28*eps^2)*s^2*t + 
        (8 + 39*eps + 34*eps^2)*s*t^2 + 2*(1 + 5*eps + 4*eps^2)*t^3))*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1]*\[Omega]0[-s - t, m2])/
    ((-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) + 
   (4*eps^4*(16*m2 - s - t)*(s + t)*(4*s + 3*t)*PLA[0, 1, 1, 1, 0, 0, 0, 1, 
      1]*\[Omega]0[-s - t, m2])/(8*m2 - 4*s + 3*t) + 
   (4*eps^4*(16*m2 - s - t)*(s + t)*(6*eps*(-1 + 2*eps)*s*t^2 + 
      m2*(4*(1 - 4*eps + 12*eps^2)*s^2 + 3*(1 + 4*eps + 28*eps^2)*s*t + 
        24*eps*(1 + eps)*t^2))*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[-s - t, m2])/((-1 + 2*eps)*m2*s*(8*m2 - 4*s + 3*t)) + 
   (eps^3*(16*m2 - s - t)*(s + t)*(-((1 - 6*eps + 8*eps^2)*s^2*t^2*(s + t)) + 
      4*m2^2*t*((1 - 2*eps + 32*eps^2)*s^2 + (7 + 18*eps + 56*eps^2)*s*t + 
        4*(1 + 5*eps + 4*eps^2)*t^2) - m2*(4*(1 - 2*eps + 8*eps^2)*s^4 + 
        (11 + 10*eps + 88*eps^2)*s^3*t + 6*(1 + 8*eps + 12*eps^2)*s^2*t^2 + 
        (-7 + 58*eps - 16*eps^2)*s*t^3 + 3*(-1 + 2*eps)*t^4))*
     PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[-s - t, m2])/
    ((-1 + 2*eps)*m2*s*t*(8*m2 - 4*s + 3*t)) + 
   (2*eps^2*(s + t)*(-16*m2 + s + t)*(m2*s*(-4*s^2 + 9*s*t + 9*t^2) + 
      eps*(8*s^2*t^2 + m2*s*(36*s^2 - s*t - 29*t^2) + 
        8*m2^2*(4*s^2 + 7*s*t + 3*t^2)) + 
      16*eps^4*(s^2*t^2 + 4*m2^2*(4*s^2 + 7*s*t + 3*t^2) + 
        m2*s*(12*s^2 + 21*s*t + 8*t^2)) - 
      4*eps^3*(2*s^2*t^2 + 8*m2^2*(4*s^2 + 7*s*t + 3*t^2) + 
        m2*s*(44*s^2 + 53*s*t + 13*t^2)) - 
      4*eps^2*(4*s^2*t^2 + 4*m2^2*(4*s^2 + 7*s*t + 3*t^2) + 
        m2*s*(12*s^2 + 33*s*t + 14*t^2)))*PLA[0, 1, 3, 0, 0, 1, 0, 0, 1]*
     \[Omega]0[-s - t, m2])/((-1 + eps)*(-1 + 4*eps^2)*s*(-8*m2 + 4*s - 3*t)*
     t) - (2*eps^2*(s + t)*(-16*m2 + s + t)*
     (4*eps*(-1 + 2*eps)*s*t*(s + t)*(4*(1 + eps)*s + (3 + 4*eps)*t) + 
      m2*(4*(1 + 2*eps)^2*(1 + 12*eps)*s^3 + (11 + 176*eps + 492*eps^2 + 
          432*eps^3)*s^2*t + 2*(9 + 80*eps + 176*eps^2 + 152*eps^3)*s*t^2 + 
        (9 + 48*eps + 76*eps^2 + 64*eps^3)*t^3))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 
      1]*\[Omega]0[-s - t, m2])/((-1 + 4*eps^2)*s*(-8*m2 + 4*s - 3*t)*t) + 
   (2*eps^2*(16*m2 - s - t)*(s + t)*(-(m2*s*t*(4*s + 3*t)) + 
      4*eps^2*(-(s*t*(2*s^2 + 3*s*t + t^2)) + 
        m2*(24*s^3 + 36*s^2*t + 3*s*t^2 - 8*t^3)) + 
      4*eps*(-(s^3*t) + s*t^3 + m2*(4*s^3 + 8*s^2*t - s*t^2 - 4*t^3)) + 
      8*eps^3*(s*t*(4*s^2 + 3*s*t - t^2) + 2*m2*(8*s^3 + 6*s^2*t - 2*s*t^2 - 
          t^3)))*PLA[0, 2, 0, 2, 0, 0, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    ((-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) - 
   (2*eps^3*(4*m2 - s)*(16*m2 - s - t)*(s + t)*(2*eps*s*t^2*(2*s + 3*t) + 
      s*t*(4*m2*s + 5*m2*t - 2*s*t) - 2*eps*m2*(8*s^3 + 2*s^2*t + 11*s*t^2 + 
        12*t^3) - 4*eps^2*t*(-5*s^2*t + 2*m2*(14*s^2 + 25*s*t + 9*t^2)) + 
      8*eps^3*(-(s*t^2*(5*s + 3*t)) + 2*m2*(4*s^3 + s^2*t - 5*s*t^2 - 
          3*t^3)))*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0]*\[Omega]0[-s - t, m2])/
    ((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*s^2*t*(8*m2 - 4*s + 3*t)) + 
   (2*eps^3*(16*m2 - s - t)*(s + t)*(m2*s*t*(4*s + 3*t) + 
      24*eps^3*(2*s^2 + 3*s*t + t^2)*(s*t + 2*m2*(2*s + t)) + 
      4*eps^2*(-3*s*t*(2*s^2 + 3*s*t + t^2) + 
        m2*(24*s^3 + 56*s^2*t + 45*s*t^2 + 12*t^3)))*
     PLA[0, 2, 1, 1, 0, 0, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    ((-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) - 
   (2*eps^3*(16*m2 - s - t)*(s + t)*(6*eps*(-1 + 2*eps)*s*t*(s + t) + 
      m2*((4 + 8*eps + 48*eps^2)*s^2 + 3*(1 + 12*eps + 24*eps^2)*s*t + 
        24*eps*(1 + eps)*t^2))*PLA[0, 2, 1, 1, 0, 1, 0, 1, -1]*
     \[Omega]0[-s - t, m2])/((-1 + eps)*m2*s*(8*m2 - 4*s + 3*t)) - 
   (2*eps^3*(16*m2 - s - t)*(s + t)*(2*(-1 + eps)*eps*s^2*t*(s + t) + 
      2*m2^2*(4*(2 + 5*eps + 8*eps^2)*s^2 + (17 + 46*eps + 48*eps^2)*s*t + 
        8*(1 + 3*eps + 2*eps^2)*t^2) + m2*s*((-4 - 4*eps + 8*eps^2)*s^2 + 
        (-9 - 7*eps + 28*eps^2)*s*t + 4*(-1 - eps + 5*eps^2)*t^2))*
     PLA[0, 2, 1, 1, 0, 1, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    ((-1 + eps)*m2*s*(8*m2 - 4*s + 3*t)) - 
   (4*eps^3*(1 + 4*eps)*(4*m2 - s - t)*(16*m2 - s - t)*(s + t)^2*(2*s + t)*
     ((-1 + 2*eps)*s*t + 4*m2*(s + 2*eps*s + t + eps*t))*
     PLA[0, 2, 1, 2, 0, 0, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    ((-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) - 
   (2*eps^4*(16*m2 - s - t)*(-((1 + eps - 10*eps^2 + 8*eps^3)*s^2*t*(s + t)^2*
        (2*s + t)) - 4*m2*s*(s + t)*(2*(-1 - 5*eps - 2*eps^2 + 8*eps^3)*s^3 + 
        2*(-4 - 13*eps + 13*eps^2 + 4*eps^3)*s^2*t - 
        (6 + 16*eps - 21*eps^2 + 8*eps^3)*s*t^2 - (1 + eps - eps^2 + 8*eps^3)*
         t^3) + 2*m2^2*(8*(-3 - 19*eps - 2*eps^2 + 24*eps^3)*s^4 + 
        4*(-15 - 80*eps + 36*eps^2 + 104*eps^3)*s^3*t + 
        (-49 - 194*eps + 364*eps^2 + 392*eps^3)*s^2*t^2 + 
        (-13 + 2*eps + 280*eps^2 + 208*eps^3)*s*t^3 + 
        24*eps*(1 + 3*eps + 2*eps^2)*t^4))*PLA[0, 2, 2, 0, 0, 0, 0, 0, 0]*
     \[Omega]0[-s - t, m2])/((-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)^2*m2^2*s^2*t*
     (8*m2 - 4*s + 3*t)) + (eps^2*(16*m2 - s - t)*(s + t)*
     (m2*s^2*(-12*s^2 + 11*s*t + 15*t^2) + 
      eps*s*(20*s^2*t^2 + m2*s*(12*s^2 - 99*s*t - 85*t^2) + 
        8*m2^2*(12*s^2 + 17*s*t + 4*t^2)) - 
      4*eps^3*(32*s^3*t^2 + m2*s*(36*s^3 - 81*s^2*t - 121*s*t^2 - 36*t^3) + 
        8*m2^2*(12*s^3 - 7*s^2*t - 41*s*t^2 - 18*t^3)) - 
      4*eps^2*(s^2*t^2*(4*s + 3*t) + m2*s^2*(-4*s^2 + 73*s*t + 49*t^2) + 
        4*m2^2*(4*s^3 + 19*s^2*t - 2*s*t^2 - 12*t^3)) + 
      16*eps^4*(s^2*t^2*(10*s + 3*t) + 4*m2^2*(4*s^3 + 19*s^2*t + 19*s*t^2 + 
          6*t^3) + m2*s*(-4*s^3 + 5*s^2*t + 28*s*t^2 + 18*t^3)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0]*\[Omega]0[-s - t, m2])/
    (2*(-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)*m2*s^2*t*(8*m2 - 4*s + 3*t)) + 
   (eps^2*(16*m2 - s - t)*(s + t)*(m2*t*(4*s^2 + 15*s*t + 9*t^2) + 
      16*eps^4*(s*t^2*(10*s + 3*t) + 4*m2^2*(4*s^2 - 3*s*t - 3*t^2) + 
        2*m2*t*(32*s^2 + 30*s*t + 9*t^2)) - 
      4*eps^2*(s*t^2*(4*s + 3*t) + 4*m2^2*(32*s^2 + 21*s*t - 3*t^2) + 
        3*m2*t*(56*s^2 + 63*s*t + 15*t^2)) + 
      4*eps^3*(-4*s*t^2*(11*s + 3*t) + 8*m2^2*(16*s^2 + 29*s*t + 9*t^2) + 
        m2*t*(-4*s^2 + 83*s*t + 21*t^2)) - 
      eps*(-4*s*t^2*(8*s + 3*t) + 8*m2^2*(20*s^2 + 29*s*t + 9*t^2) + 
        m2*t*(148*s^2 + 215*s*t + 57*t^2)))*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2]*
     \[Omega]0[-s - t, m2])/(2*(-1 + eps)*(-1 + 4*eps^2)*m2*s*t*
     (8*m2 - 4*s + 3*t)) + (4*eps^3*(4*m2 - t)*(16*m2 - s - t)*(s + t)*
     ((1 + eps - 10*eps^2 + 8*eps^3)*s^2*t + 
      2*m2*((-2 - 22*eps + 4*eps^2 + 32*eps^3)*s^2 + 
        (-2 - 21*eps + 8*eps^2 + 36*eps^3)*s*t + 3*eps*(-1 + 4*eps^2)*t^2))*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1]*\[Omega]0[-s - t, m2])/
    ((-1 + eps)*(-1 + 4*eps^2)*m2*s*t*(8*m2 - 4*s + 3*t)) - 
   (2*eps^2*(s + t)*(-16*m2 + s + t)*(-(m2*t*(12*s^2 + 13*s*t + 3*t^2)) + 
      16*eps^4*(-(s*t^2*(2*s + t)) + 2*m2*t^2*(3*s + 2*t) + 
        4*m2^2*(4*s^2 + 7*s*t + 3*t^2)) + 4*eps^2*(s*t^2*(5*s + t) - 
        4*m2^2*(4*s^2 + 7*s*t + 3*t^2) + m2*t*(24*s^2 + 21*s*t + 5*t^2)) - 
      4*eps^3*(-2*s*t^2*(3*s + 2*t) + 8*m2^2*(4*s^2 + 7*s*t + 3*t^2) + 
        m2*t*(52*s^2 + 81*s*t + 31*t^2)) + 
      eps*(-4*s*t^2*(3*s + t) + 8*m2^2*(4*s^2 + 7*s*t + 3*t^2) + 
        m2*t*(124*s^2 + 157*s*t + 43*t^2)))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1]*
     \[Omega]0[-s - t, m2])/((-1 + eps)*(-1 + 4*eps^2)*s*(-8*m2 + 4*s - 3*t)*
     t) + (8*eps^4*(16*m2 - s - t)*(s + t)*(m2*t*(4*s + 3*t) + 
      6*eps^2*(2*s + t)*(s*t + 2*m2*(2*s + t)) + 
      eps*s*(-3*t*(2*s + t) + 4*m2*(6*s + 5*t)))*PLAx123[0, 1, 1, 1, 0, 1, 0, 
      0, 1]*\[Omega]0[-s - t, m2])/((-1 + 2*eps)*m2*t*(8*m2 - 4*s + 3*t)) + 
   (eps^3*(16*m2 - s - t)*(s + t)*
     (-((-1 + 2*eps)*s*t^2*(s + t)*((-1 + 8*eps)*s + 4*eps*t)) + 
      4*m2^2*s*(8*(1 + 6*eps + 8*eps^2)*s^2 + (9 + 54*eps + 64*eps^2)*s*t + 
        (3 + 10*eps + 16*eps^2)*t^2) - m2*t*((4 + 88*eps)*s^3 + 
        (9 + 134*eps + 96*eps^2)*s^2*t + 2*(1 + 42*eps + 40*eps^2)*s*t^2 + 
        16*eps*(1 + eps)*t^3))*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*
     \[Omega]0[-s - t, m2])/((-1 + 2*eps)*m2*s*t*(8*m2 - 4*s + 3*t)) + 
   (24*eps^4*(16*m2 - s - t)*(s + t)^2*((-1 + 2*eps)*s*t + 
      4*m2*(s + 2*eps*s + t + eps*t))*PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1]*
     \[Omega]0[-s - t, m2])/((-1 + 2*eps)*m2*t*(8*m2 - 4*s + 3*t)) - 
   (4*eps^3*(16*m2 - s - t)*(s + t)^2*(2*eps*(-1 + 2*eps)*s*t^2 + 
      (-1 + 2*eps)*m2*t*(4*(1 + 6*eps)*s + (3 + 4*eps)*t) + 
      4*m2^2*(4*(1 + 6*eps + 8*eps^2)*s + (3 + 22*eps + 16*eps^2)*t))*
     PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1]*\[Omega]0[-s - t, m2])/
    ((-1 + 2*eps)*m2*t*(8*m2 - 4*s + 3*t)) + 
   (4*eps^4*(s + t)^2*(-16*m2 + s + t)*(4*s + 3*t)*PLC[1, 1, 1, 0, 1, 0, 0, 
      1, 0]*\[Omega]0[-s - t, m2])/(s*(-8*m2 + 4*s - 3*t)) - 
   (12*eps^4*(s + t)^2*(-16*m2 + s + t)*(4*s + 3*t)*
     PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    (s*(-8*m2 + 4*s - 3*t)) + (8*eps^3*m2*(16*m2 - s - t)*(s + t)^3*
     (4*s + 3*t)*PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0]*\[Omega]0[-s - t, m2])/
    (s*(-8*m2 + 4*s - 3*t)*t) + eps^3*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0]*
    (-(((s + t)*(-64*m2^3*s*(s - t) + s^2*t*(s + t)^2 + 
         m2^2*(68*s^3 - 48*s^2*t + 76*s*t^2 + 48*t^3) - 
         m2*(4*s^4 + 17*s^3*t + 18*s^2*t^2 + 8*s*t^3 + 3*t^4))*
        \[Omega]0[-s - t, m2])/(m2*s*(8*m2 - 4*s + 3*t))) + 
     4*G[-s - t, s, m2]*r[7][s, t, m2]) - 
   (eps^3*(s + t)*PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1]*
     (-4*eps*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
      4*eps*(s - t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
      (s + t)*\[Omega]0[-s - t, m2]*(eps*(s + t)*(-64*m2^2 + s*t)*
         \[Omega]0[-s - t, m2] + 2*m2*(64*m2^2*(s + t) + s*t*(s + t) - 
          4*m2*(s^2 + 6*s*t + t^2))*Derivative[0, 1][\[Omega]0][-s - t, 
          m2])))/((-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) + 
   (eps^3*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*
     (-4*eps*m2*s*(s - t)*(s*(4*s - 3*t)*t + 32*m2^2*(s + t) - 
        4*m2*(4*s^2 + 3*s*t - 3*t^2))*G[-s - t, s, m2]^2 - 
      4*eps*m2*s*(s + t)*(128*m2^2 - 72*m2*s + 4*s^2 + 40*m2*t + s*t - 3*t^2)*
       G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
      (s + t)*\[Omega]0[-s - t, m2]*((2*(1 + 4*eps)*s^3*t^2*(s + t)^2 + 
          512*(1 + eps)*m2^4*s*(s^2 - t^2) - m2*s*t*(s + t)*
           (4*(2 + 9*eps)*s^3 + (44 + 197*eps)*s^2*t + 3*(8 + 33*eps)*s*t^2 + 
            6*(1 + 4*eps)*t^3) + 32*m2^3*((-1 + 6*eps)*s^4 + 
            (3 - 40*eps)*s^3*t - (19 + 150*eps)*s^2*t^2 - (43 + 168*eps)*s*
             t^3 - 12*(1 + 4*eps)*t^4) + 8*m2^2*t*((15 + 73*eps)*s^4 + 
            (64 + 271*eps)*s^2*t^2 + 26*(1 + 4*eps)*s*t^3 + 
            3*(1 + 4*eps)*t^4 + 28*s^3*(t + 7*eps*t)))*\[Omega]0[-s - t, 
          m2] + 2*m2^2*s*(s - t)*(512*m2^3*(s + t) - 
          32*m2^2*(9*s^2 + 8*s*t - 5*t^2) - s*t*(4*s^2 + s*t - 3*t^2) + 
          4*m2*(4*s^3 + 23*s^2*t - 12*s*t^2 - 3*t^3))*
         Derivative[0, 1][\[Omega]0][-s - t, m2])))/
    (2*m2*s*(8*m2 - 4*s + 3*t)*(-(s*t) + 4*m2*(s + t))*
     \[Omega]0[-s - t, m2]) - (eps^3*(s + t)*PLA[0, 1, 1, 1, 0, 1, 0, 1, 1]*
     (4*eps*(s*(4*s - 3*t)*t + 32*m2^2*(s + t) - 
        4*m2*(4*s^2 + 3*s*t - 3*t^2))*G[-s - t, s, m2]^2 + 
      4*eps*(-8*m2 + 4*s - 3*t)*(s - t)*G[-s - t, s, m2]*
       \[Omega]0[-s - t, m2]*r[7][s, t, m2] - \[Omega]0[-s - t, m2]*
       (eps*(512*m2^3*(s + t)^2 + 8*m2*s*t*(5*s^2 + 18*s*t + 5*t^2) + 
          64*m2^2*(3*s^3 - 6*s^2*t - 13*s*t^2 - 4*t^3) - 
          s*t*(4*s^3 + 9*s^2*t + 2*s*t^2 - 3*t^3))*\[Omega]0[-s - t, m2] + 
        2*m2*(s + t)*(512*m2^3*(s + t) - 32*m2^2*(9*s^2 + 8*s*t - 5*t^2) - 
          s*t*(4*s^2 + s*t - 3*t^2) + 4*m2*(4*s^3 + 23*s^2*t - 12*s*t^2 - 
            3*t^3))*Derivative[0, 1][\[Omega]0][-s - t, m2])))/
    (2*(8*m2 - 4*s + 3*t)*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) - 
   (eps^3*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1]*
     (4*eps*(s*(4*s - 3*t)*t + 32*m2^2*(s + t) - 
        4*m2*(4*s^2 + 3*s*t - 3*t^2))*G[-s - t, s, m2]^2 + 
      4*eps*(-8*m2 + 4*s - 3*t)*(s - t)*G[-s - t, s, m2]*
       \[Omega]0[-s - t, m2]*r[7][s, t, m2] - \[Omega]0[-s - t, m2]*
       (eps*(512*m2^3*(5*s^2 + 8*s*t + 3*t^2) - s*t*(36*s^3 + 89*s^2*t + 
            74*s*t^2 + 21*t^3) - 64*m2^2*(31*s^3 + 99*s^2*t + 93*s*t^2 + 
            29*t^3) + 8*m2*(16*s^4 + 129*s^3*t + 196*s^2*t^2 + 103*s*t^3 + 
            12*t^4))*\[Omega]0[-s - t, m2] + 2*m2*(s + t)*
         (512*m2^3*(s + t) - 32*m2^2*(9*s^2 + 8*s*t - 5*t^2) - 
          s*t*(4*s^2 + s*t - 3*t^2) + 4*m2*(4*s^3 + 23*s^2*t - 12*s*t^2 - 
            3*t^3))*Derivative[0, 1][\[Omega]0][-s - t, m2])))/
    (2*(8*m2 - 4*s + 3*t)*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]) - 
   (eps^3*(s + t)*NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0]*
     (-4*eps*(m2 - s)*(s*(4*s - 3*t)*t + 32*m2^2*(s + t) - 
        4*m2*(4*s^2 + 3*s*t - 3*t^2))*G[-s - t, s, m2]^2 + 
      4*eps*(8*m2^2*(9*s + 7*t) + s*(4*s^2 + s*t - 3*t^2) + 
        m2*(-44*s^2 - 9*s*t + 21*t^2))*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2] + \[Omega]0[-s - t, m2]*
       ((-8*m2*(4*s^2 + 7*s*t + 3*t^2)*(64*m2^2*(s + t) + s*t*(s + t) - 
            4*m2*(s^2 + 6*s*t + t^2)) + eps*(512*m2^4*s*(s + t) + 
            s^2*(4*s - 7*t)*t*(s + t)^2 + m2*s*t*(-12*s^3 + 55*s^2*t + 
              78*s*t^2 + 11*t^3) - 32*m2^3*(10*s^3 + 43*s^2*t + 52*s*t^2 + 
              23*t^3) - 8*m2^2*(24*s^4 + 11*s^3*t - 29*s^2*t^2 - 28*s*t^3 - 
              4*t^4)))*\[Omega]0[-s - t, m2] + 2*m2*(m2 - s)*(s + t)*
         (512*m2^3*(s + t) - 32*m2^2*(9*s^2 + 8*s*t - 5*t^2) - 
          s*t*(4*s^2 + s*t - 3*t^2) + 4*m2*(4*s^3 + 23*s^2*t - 12*s*t^2 - 
            3*t^3))*Derivative[0, 1][\[Omega]0][-s - t, m2])))/
    (2*(8*m2 - 4*s + 3*t)*(-(s*t) + 4*m2*(s + t))*\[Omega]0[-s - t, m2]), 
 CM[206] -> -1/2*(eps^4*(s + t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1]) - 
   eps^4*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[7][s, t, m2] - 
   eps^4*NPB[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[7][s, t, m2] + 
   eps^4*(m2 + s)*NPB[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[7][s, t, m2] - 
   eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] + 
   (eps^3*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[7][s, t, m2])/2 - 
   eps^2*m2*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] + 
   eps^4*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2] + 
   (eps^3*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2])/2 - 
   eps^4*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[207] -> eps^4*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[8][s, t, m2] - 
   eps^4*NPB[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[8][s, t, m2] + 
   eps^4*m2*NPB[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[8][s, t, m2] - 
   eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] - 
   eps^2*m2*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] - 
   (eps^3*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2])/2 + 
   eps^4*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2] - 
   eps^4*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[208] -> -(eps^4*(s + t)*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[1][s, m2]) + 
   eps^4*(s + t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[1][s, m2] - 
   eps^4*s*NPB[1, 1, 1, 1, -1, 1, 1, 1, 0]*r[1][s, m2] - 
   eps^4*(s + t)*NPB[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[1][s, m2] + 
   eps^4*m2*(s + t)*NPB[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[1][s, m2] - 
   eps^3*PLA[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[1][s, m2] - 
   2*eps^3*PLA[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[1][s, m2] - 
   2*eps^2*m2*PLA[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[1][s, m2] - 
   eps^3*(s + t)*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[1][s, m2] + 
   (eps^3*(s + t)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[1][s, m2])/2 - 
   eps^2*m2*(s + t)*PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[1][s, m2] + 
   2*eps^4*(s + t)*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[1][s, m2] - 
   eps^3*s*PLC[1, 1, 1, 0, 1, 2, 0, 0, 0]*r[1][s, m2] - 
   eps^4*(s + 2*t)*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[1][s, m2], 
 CM[209] -> -1/8*(eps^3*(1 + 4*eps)*t*(-s + t)*NPAx123[1, 1, 1, 1, 0, 0, 1, 
      1, 0]) - (eps^3*m2*t*(-s + t)*NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 - 
   (eps^3*(1 + 4*eps)*s*(2*s + t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/8 - 
   (eps^3*m2*s*(2*s + t)*NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 - 
   eps^4*s*NPB[1, 1, 1, 1, 0, 1, 1, 1, -2] + eps^4*s*(2*m2 + s)*
    NPB[1, 1, 1, 1, 0, 1, 1, 1, -1] - eps^4*m2*s*(m2 + s)*
    NPB[1, 1, 1, 1, 0, 1, 1, 1, 0] + 
   (eps^2*(3*(1 + eps + 6*eps^2 - 8*eps^3)*s^6 - 
      4*(-3 - 4*eps - 9*eps^2 + 10*eps^3 + 24*eps^4)*s^5*t + 
      s^3*t^2*((-36 - 66*eps + 280*eps^3 + 32*eps^4)*m2 - 
        3*(-1 - 17*eps + 14*eps^2 + 16*eps^3 + 32*eps^4)*t) - 
      s^4*t*(4*(3 + 4*eps + 20*eps^2 - 60*eps^3 + 24*eps^4)*m2 + 
        (-15 - 39*eps + 2*eps^2 + 32*eps^3 + 192*eps^4)*t) + 
      4*(-1 + 2*eps)*m2*t^4*(-3*t + 4*eps^2*(m2 + t) + eps*(-6*m2 + 3*t)) + 
      s*t^3*(3*(4*m2 - t)*t + 8*eps^3*(12*m2^2 + 15*m2*t - t^2) - 
        2*eps^2*(64*m2^2 - 52*m2*t + t^2) + eps*(-24*m2^2 - 106*m2*t + 
          9*t^2)) + 2*s^2*t^2*(64*eps^4*m2*(m2 + t) - 3*t*(4*m2 + t) + 
        4*eps^2*(4*m2^2 + 22*m2*t - 3*t^2) - 4*eps^3*(24*m2^2 - 16*m2*t + 
          5*t^2) + eps*(-24*m2^2 - 60*m2*t + 17*t^2)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t*(s + t)^2*
     (s^2 - 4*m2*t + s*t)) - (eps^4*(4*m2 + s + t)*
     ((-2 + 8*eps - 24*eps^2)*s^4 + (-3 + 2*eps - 24*eps^2)*s^3*t + 
      4*(-1 + 2*eps)*m2*t^3 + s*t^2*(4*(1 + 6*eps)*m2 + t - 2*eps*t) + 
      8*s^2*t*(m2 + 4*eps^2*m2 - eps*t))*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*(s + t)^2*(s^2 - 4*m2*t + s*t)) + 
   (eps^4*((2 + 4*eps)*s + (-1 + 2*eps)*t)*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/
    (-2 + 4*eps) + (eps^3*s*PLA[0, 1, 2, 0, 0, 0, 1, 0, 1])/2 + 
   (eps^3*s*(-1 - (4*eps*m2*s^2)/((s + t)*(s^2 - 4*m2*t + s*t)))*
     PLA[0, 1, 2, 1, -1, 0, 1, 0, 1])/2 + 
   (eps^4*s^4*(-(s*t*(s + t)) + 2*m2*(s^2 + 2*s*t + 2*t^2))*
     PLA[0, 1, 2, 1, 0, 0, 1, 0, 0])/(t*(s + t)*(16*m2^2*t*(s + t) + 
      s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2))) - 
   (2*eps^4*s^2*(m2^2*(s - 2*eps*s) + 2*m2*((-1 + 2*eps)*s - 4*t)*(s + t) + 
      2*s*(s + t)^2)*PLA[0, 1, 2, 1, 0, 0, 1, 0, 1])/
    ((-1 + 2*eps)*(s + t)*(s^2 - 4*m2*t + s*t)) - 
   (eps^3*(t*(s^2 - t^2) + 2*eps*(4*s^3 - s^2*t + t^3))*
     PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/(8*(-1 + 2*eps)*t) + 
   (eps^2*m2*(-(s*t*(s^3 - 4*s*t^2 - 3*t^3)*(16*m2^2*t*(s + t) + 
         s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2))) + 
      eps*t*(s + t)*(s^3*t*(5*s^3 + 6*s^2*t + 4*s*t^2 + 3*t^3) + 
        32*m2^3*t*(s^3 + 3*s^2*t + 6*s*t^2 + 4*t^3) - 
        8*m2^2*s*(s^4 - 6*s^3*t - 2*s^2*t^2 + 4*s*t^3 + 2*t^4) - 
        2*m2*s^2*(10*s^4 + 21*s^3*t + 27*s^2*t^2 + 10*s*t^3 + 8*t^4)) + 
      16*eps^4*s^2*(2*m2 + s)*(16*m2^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) + 
        3*s^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) - 
        4*m2*s*(s^4 + 4*s^3*t + 12*s^2*t^2 + 16*s*t^3 + 8*t^4)) - 
      4*eps^3*(-8*m2^2*s^3*(4*s^4 + 7*s^3*t + 21*s^2*t^2 + 26*s*t^3 + 
          12*t^4) + 32*m2^3*t*(4*s^5 + 15*s^4*t + 20*s^3*t^2 + 3*s^2*t^3 - 
          10*s*t^4 - 4*t^5) + s^3*t*(18*s^5 + 53*s^4*t + 68*s^3*t^2 + 
          27*s^2*t^3 - 10*s*t^4 - 4*t^5) - 2*m2*s^2*(12*s^6 + 34*s^5*t + 
          95*s^4*t^2 + 112*s^3*t^3 + 33*s^2*t^4 - 30*s*t^5 - 12*t^6)) + 
      2*eps^2*(s^3*t*(12*s^5 + 32*s^4*t + 35*s^3*t^2 - s^2*t^3 - 27*s*t^4 - 
          11*t^5) + 64*m2^3*t*(s^5 + 4*s^4*t + 4*s^3*t^2 - 5*s^2*t^3 - 
          10*s*t^4 - 4*t^5) - 4*m2*s^2*(4*s^6 + 9*s^5*t + 21*s^4*t^2 + 
          10*s^3*t^3 - 28*s^2*t^4 - 44*s*t^5 - 18*t^6) - 
        16*m2^2*s*(s^6 + s^5*t + 5*s^4*t^2 + 7*s^3*t^3 + 7*s^2*t^4 + 
          7*s*t^5 + 3*t^6)))*PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*(s^2 - 4*m2*t + s*t)*
     (s*t - 4*m2*(s + t))) + (eps^2*m2*((1 + eps + 6*eps^2 - 8*eps^3)*s^6 + 
      2*(1 + 9*eps + 10*eps^2 - 44*eps^3 + 24*eps^4)*s^5*t - 
      s^4*t*(4*(1 + 4*eps - 20*eps^3 + 24*eps^4)*m2 + 
        (3 - 59*eps + 12*eps^2 + 140*eps^3 - 96*eps^4)*t) - 
      s^3*t^2*(2*(2 + 47*eps - 44*eps^2 - 60*eps^3 + 80*eps^4)*m2 + 
        (11 - 79*eps + 72*eps^2 + 44*eps^3 - 48*eps^4)*t) + 
      4*(-1 + 2*eps)*m2*t^4*(eps^2*(4*m2 - 2*t) - 3*t + eps*(-2*m2 + 5*t)) + 
      2*s^2*t^2*(32*eps^4*m2*(2*m2 - t) + (8*m2 - 5*t)*t + 
        eps^2*(16*m2^2 + 116*m2*t - 29*t^2) - 4*eps*(2*m2^2 + 23*m2*t - 
          6*t^2) - 2*eps^3*(16*m2^2 + 4*m2*t - 5*t^2)) + 
      s*t^3*((28*m2 - 3*t)*t + 4*eps^3*(24*m2^2 - 18*m2*t + t^2) - 
        4*eps^2*(8*m2^2 - 48*m2*t + 3*t^2) + eps*(-8*m2^2 - 150*m2*t + 
          11*t^2)))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*t*(s + t)^2*(s^2 - 4*m2*t + s*t)) - 
   (2*eps^3*(1 + 2*eps)*m2*s^2*PLA[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) - 
   (eps^4*(4*m2 - s)*(-2*eps*s^2*t*(6*s^5 + 21*s^4*t + 28*s^3*t^2 + 
        7*s^2*t^3 - 10*s*t^4 - 4*t^5) + 32*eps*m2^2*t*
       (-2*s^5 - 9*s^4*t - 12*s^3*t^2 + s^2*t^3 + 10*s*t^4 + 4*t^5) + 
      8*eps*m2*s*(2*s^6 + 11*s^5*t + 31*s^4*t^2 + 34*s^3*t^3 + 2*s^2*t^4 - 
        20*s*t^5 - 8*t^6) - t*(s^3 + 3*s^2*t + 6*s*t^2 + 4*t^3)*
       (16*m2^2*t*(s + t) + s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2)) + 
      8*eps^2*s^2*(16*m2^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) + 
        3*s^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) - 
        4*m2*s*(s^4 + 4*s^3*t + 12*s^2*t^2 + 16*s*t^3 + 8*t^4)))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*
     (s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + 
   (eps^2*(-(s*t*(3*s^3 - 2*s^2*t - 16*s*t^2 - 11*t^3)*(16*m2^2*t*(s + t) + 
         s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2))) + 
      32*eps^4*(m2 - s)*s^2*(16*m2^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) + 
        3*s^2*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) - 
        4*m2*s*(s^4 + 4*s^3*t + 12*s^2*t^2 + 16*s*t^3 + 8*t^4)) + 
      eps*t*(s + t)*(s^3*t*(s^3 - 22*s^2*t - 52*s*t^2 - 29*t^3) + 
        96*m2^3*t*(s^3 + 3*s^2*t + 6*s*t^2 + 4*t^3) - 
        8*m2^2*s*(3*s^4 + 10*s^3*t + 74*s^2*t^2 + 140*s*t^3 + 82*t^4) + 
        m2*(-4*s^6 + 90*s^5*t + 310*s^4*t^2 + 452*s^3*t^3 + 256*s^2*t^4)) + 
      2*eps^2*(-(s^3*t^2*(s + t)^2*(13*s^2 - 13*s*t - 17*t^2)) + 
        4*m2*s^2*t*(22*s^5 + 57*s^4*t + 36*s^3*t^2 - 71*s^2*t^3 - 114*s*t^4 - 
          42*t^5) + 64*m2^3*t*(3*s^5 + 13*s^4*t + 16*s^3*t^2 - 6*s^2*t^3 - 
          20*s*t^4 - 8*t^5) - 16*m2^2*s*(3*s^6 + 16*s^5*t + 57*s^4*t^2 + 
          57*s^3*t^3 - 38*s^2*t^4 - 87*s*t^5 - 33*t^6)) - 
      8*eps^3*(-(s^3*t*(6*s^5 + 25*s^4*t + 36*s^3*t^2 + 11*s^2*t^3 - 
           10*s*t^4 - 4*t^5)) + 16*m2^3*t*(8*s^5 + 27*s^4*t + 36*s^3*t^2 + 
          11*s^2*t^3 - 10*s*t^4 - 4*t^5) + m2*s^2*(8*s^6 + 84*s^5*t + 
          247*s^4*t^2 + 300*s^3*t^3 + 83*s^2*t^4 - 90*s*t^5 - 36*t^6) - 
        4*m2^2*s*(8*s^6 + 43*s^5*t + 155*s^4*t^2 + 210*s^3*t^3 + 62*s^2*t^4 - 
          60*s*t^5 - 24*t^6)))*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (8*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*(s^2 - 4*m2*t + s*t)*
     (s*t - 4*m2*(s + t))) + 
   (eps^2*(32*eps^4*s^2*(m2 - t)*(s + t)*(-3*s*t + 4*m2*(s + t)) + 
      t^2*(s^2 - s*t - 5*t^2)*(-(s*t) + 4*m2*(s + t)) + 
      2*eps^2*(16*m2^2*(s + t)^2*(3*s^2 + 4*s*t - 6*t^2) - 
        s*t^3*(19*s^2 + 11*s*t + t^2) + 4*m2*t*(-9*s^4 + 26*s^2*t^2 + 
          18*s*t^3 + t^4)) - 8*eps^3*(4*m2^2*(s + t)^2*(8*s^2 + 3*s*t - 
          3*t^2) + 3*s*t^2*(2*s^3 + 2*s^2*t - t^3) + 
        m2*t*(-32*s^4 - 47*s^3*t - 12*s^2*t^2 + 15*s*t^3 + 12*t^4)) + 
      eps*t*(24*m2^2*(s + t)^2*(s + 3*t) + s*t^2*(11*s^2 + 5*s*t - 15*t^2) + 
        m2*(-34*s^3*t - 72*s^2*t^2 + 22*s*t^3 + 60*t^4)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t^2*
     (s + t)*(s*t - 4*m2*(s + t))) + 
   (eps^4*(4*m2 - t)*(t*(s + 3*t)*(s*t - 4*m2*(s + t)) + 
      8*eps^2*s^2*(-3*s*t + 4*m2*(s + t)) - 2*eps*(s + t)*
       (3*s*t*(-2*s + t) + 4*m2*(2*s^2 + 3*s*t - 3*t^2)))*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*
     (-(s*t) + 4*m2*(s + t))) - 
   (eps^4*(s + t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1])/2 + 
   (eps^3*s*(-4*eps*m2*s^2 + 8*eps^2*m2*s^2 + t*(s*t - 4*m2*(s + t)))*
     PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1])/(2*(-1 + 2*eps)*t*
     (-(s*t) + 4*m2*(s + t))) - 
   (eps^4*s*(-2*s^2*t^2 + m2*s*t*((4 + 8*eps)*s + 9*t) + 
      m2^2*((-2 + 4*eps)*s^2 - 4*s*t - 4*t^2))*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 
      1])/((-1 + 2*eps)*t*(-(s*t) + 4*m2*(s + t))) + 
   (eps^2*m2*(t^2*(s^2 + 3*s*t + 3*t^2)*(s*t - 4*m2*(s + t)) + 
      16*eps^4*s^2*(2*m2 + t)*(s + t)*(-3*s*t + 4*m2*(s + t)) - 
      4*eps^3*(8*m2^2*(s + t)^2*(4*s^2 + 3*s*t - 3*t^2) - 
        6*m2*t^2*(-5*s^3 - 6*s^2*t + s*t^2 + 2*t^3) + 
        s*t^2*(-18*s^3 - 23*s^2*t + 3*t^3)) + 
      eps*t*(8*m2^2*(s + t)^2*(s + 3*t) + 3*s*t^2*(s^2 - 3*s*t - 5*t^2) + 
        2*m2*t*(s^3 + 16*s^2*t + 45*s*t^2 + 30*t^3)) + 
      2*eps^2*(16*m2^2*(s + t)^2*(s^2 + s*t - 3*t^2) + 
        3*s*t^2*(-4*s^3 - 8*s^2*t + s*t^2 + 4*t^3) + 
        4*m2*t*(s^4 + 10*s^3*t + 9*s^2*t^2 - 12*s*t^3 - 12*t^4)))*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*
     (s + t)*(s*t - 4*m2*(s + t))) + 
   (4*eps^4*m2*s^2*PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1])/(1 - 2*eps) + 
   (eps^3*t*(2*s + t)*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/8 + 
   (eps^4*s*(3*(s + t)*(s^2 - 4*m2*t + s*t) - 
      8*eps^2*s*(-3*s*(s + t) + 2*m2*(s + 3*t)) + 
      2*eps*(4*m2*(s^2 + 2*s*t - t^2) + s*(-5*s^2 - 4*s*t + t^2)))*
     PLC[0, 1, 1, 0, 1, 1, 0, 1, 0])/(2*(-1 + 2*eps)*(s + t)*
     (s^2 - 4*m2*t + s*t)) - (eps^3*s^2*(2*(1 - 2*eps + 8*eps^2)*s + t - 
      2*eps*t)*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/(8*(-1 + 2*eps)*t) - 
   (eps^3*m2*t*((-2 + 8*eps - 24*eps^2)*s^4 + (-3 + 2*eps - 24*eps^2)*s^3*t + 
      4*(-1 + 2*eps)*m2*t^3 + s*t^2*(4*(1 + 6*eps)*m2 + t - 2*eps*t) + 
      8*s^2*t*(m2 + 4*eps^2*m2 - eps*t))*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*(s + t)^2*(s^2 - 4*m2*t + s*t)) + 
   (eps^4*s*(1 + (8*eps*m2*s^2)/((s + t)*(s^2 - 4*m2*t + s*t)))*
     PLC[1, 1, 1, -1, 1, 1, 0, 1, 0])/2 - 
   (eps^4*s*(4*eps*m2*s + s^2 - 4*m2*t + s*t)*PLC[1, 1, 1, 0, 1, 0, 0, 1, 0])/
    (s^2 - 4*m2*t + s*t) + 
   (2*eps^5*s^4*(s*t*(s + t) - 2*m2*(s^2 + 2*s*t + 2*t^2))*
     PLC[1, 1, 1, 0, 1, 1, 0, 0, 0])/(t*(s + t)*(s^2 - 4*m2*t + s*t)*
     (s*t - 4*m2*(s + t))) + (2*eps^4*(1 + 2*eps)*m2*s^3*
     PLC[1, 1, 1, 0, 1, 1, 0, 1, 0])/(s^2 - 4*m2*t + s*t) + 
   (eps^4*s^4*(-4*m2 + s)*(4*m2 + s)*PLC[1, 1, 1, 0, 1, 2, 0, 0, 0])/
    ((s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))) + 
   (eps^4*(-3*s*t^3 + 12*m2*t^2*(s + t) - 8*eps^2*s^2*
       (4*m2*s + 6*m2*t - 3*s*t) - 2*eps*s*t*(6*s^2 + 4*s*t - 3*t^2) + 
      8*eps*m2*(2*s^3 + 7*s^2*t + s*t^2 - 3*t^3))*PLCx12[0, 1, 1, 0, 1, 1, 0, 
      1, 0])/(2*(-1 + 2*eps)*t*(-(s*t) + 4*m2*(s + t))) + 
   (eps^3*(16*eps^2*s^3 + 2*eps*(s - t)*t^2 + t^2*(-s + t))*
     PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/(8*(-1 + 2*eps)*(s + t)) - 
   (eps^3*m2*(s + t)*(t*(s + 3*t)*(s*t - 4*m2*(s + t)) + 
      8*eps^2*s^2*(-3*s*t + 4*m2*(s + t)) - 2*eps*(s + t)*
       (3*s*t*(-2*s + t) + 4*m2*(2*s^2 + 3*s*t - 3*t^2)))*
     PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0])/(2*(-1 + 2*eps)*t^2*
     (-(s*t) + 4*m2*(s + t))) - 
   (eps^4*s*(8*eps*m2*s^2 + t*(s*t - 4*m2*(s + t)))*
     PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0])/(2*t*(-(s*t) + 4*m2*(s + t))) - 
   (eps^4*(8*eps*m2*s^2 + t*(s*t - 4*m2*(s + t)))*PLCx12[1, 1, 1, 0, 1, 0, 0, 
      1, 0])/(-2*s*t + 8*m2*(s + t)) + 
   (2*eps^4*(1 + 2*eps)*m2*s^3*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0])/
    (-(s*t) + 4*m2*(s + t)), 
 CM[210] -> -1/4*(eps^3*(t*(3*s + 2*t) + 4*eps*(s^2 + 4*s*t + 2*t^2))*
     NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]) - eps^3*m2*t*(3*s + 2*t)*
    NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] + 
   (eps^3*s*(s + 2*t + 4*eps*t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/4 + 
   eps^3*m2*s*(s + 2*t)*NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] + 
   2*eps^4*s*NPB[1, 1, 1, 1, -1, 1, 1, 1, -1] - 
   eps^4*s*(2*m2 + s)*NPB[1, 1, 1, 1, -1, 1, 1, 1, 0] + 
   eps^4*s*NPB[1, 1, 1, 1, 0, 1, 1, 1, -2] - eps^4*s*(2*m2 - t)*
    NPB[1, 1, 1, 1, 0, 1, 1, 1, -1] + eps^4*m2*s*(m2 - t)*
    NPB[1, 1, 1, 1, 0, 1, 1, 1, 0] + 
   (eps^2*(3*(-1 + 7*eps - 30*eps^2 + 24*eps^3)*s^6 + 
      (-27 + 125*eps - 354*eps^2 + 200*eps^3 + 288*eps^4)*s^5*t + 
      s^3*t^2*(4*(24 - 87*eps + 226*eps^2 - 372*eps^3 + 24*eps^4)*m2 + 
        3*(-31 + 105*eps - 114*eps^2 - 8*eps^3 + 224*eps^4)*t) + 
      s^4*t*(4*(3 - 12*eps + 80*eps^2 - 172*eps^3 + 72*eps^4)*m2 + 
        3*(-25 + 95*eps - 174*eps^2 + 56*eps^3 + 256*eps^4)*t) + 
      48*m2*t^4*(-8*eps^2*m2 + 3*eps*(m2 - t) + t + 4*eps^3*(m2 + t)) - 
      4*s*t^3*(4*eps^2*m2*(8*m2 - 21*t) + 3*t*(-14*m2 + t) + 
        64*eps^4*m2*(m2 + t) - 4*eps^3*(24*m2^2 + m2*t - 3*t^2) - 
        3*eps*(16*m2^2 - 45*m2*t + 3*t^2)) - 
      2*s^2*t^2*(3*t*(-34*m2 + 9*t) + eps*(-24*m2^2 + 348*m2*t - 85*t^2) - 
        8*eps^3*(28*m2^2 - 61*m2*t - 7*t^2) + 32*eps^4*(6*m2^2 + 7*m2*t - 
          3*t^2) + eps^2*(-80*m2^2 - 460*m2*t + 42*t^2)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t*(s + t)^2*
     (s^2 - 4*m2*t + s*t)) + (eps^4*(4*m2 + s + t)*
     ((-1 + 8*eps - 36*eps^2)*s^4 + (-5 + 16*eps - 60*eps^2)*s^3*t + 
      12*(1 - 2*eps)*m2*t^3 + s*t^2*(16*m2 + 32*eps^2*m2 - 3*t + 6*eps*t) + 
      s^2*t*(4*(1 + 4*eps + 12*eps^2)*m2 + (-7 + 14*eps - 24*eps^2)*t))*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*(-1 + 2*eps)*(s + t)^2*
     (s^2 - 4*m2*t + s*t)) + (eps^4*(-s + 6*eps*s - 2*t + 4*eps*t)*
     PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/(-1 + 2*eps) + 
   (eps^3*(-1 + 6*eps)*s*PLA[0, 1, 2, 0, 0, 0, 1, 0, 1])/(-2 + 4*eps) + 
   eps^3*s*(1 + (2*eps*m2*s*(3*s + 2*t))/((s + t)*(s^2 - 4*m2*t + s*t)))*
    PLA[0, 1, 2, 1, -1, 0, 1, 0, 1] + 
   (eps^4*s*(s^2*t*(s + t)*((-1 + 2*eps)*s^2 + 2*s*t + 2*t^2) + 
      16*m2^2*t*(s + t)*((1 - 2*eps)*s^2 - 4*(-1 + eps)*s*t + 2*t^2) - 
      2*m2*s*((-1 + 2*eps)*s^4 + 4*s^3*t - 8*(-2 + eps)*s^2*t^2 + 
        4*(5 - 2*eps)*s*t^3 + 8*t^4))*PLA[0, 1, 2, 1, 0, 0, 1, 0, 0])/
    ((-1 + 2*eps)*t*(s + t)*(16*m2^2*t*(s + t) + s^2*t*(s + t) - 
      4*m2*s*(s^2 + 2*s*t + 2*t^2))) + 
   (2*eps^4*s^2*(2*s*(s + t)^2 - (-1 + 2*eps)*m2^2*(3*s + 2*t) + 
      2*m2*(s + t)*(-3*s + 6*eps*s - 6*t + 4*eps*t))*
     PLA[0, 1, 2, 1, 0, 0, 1, 0, 1])/((-1 + 2*eps)*(s + t)*
     (s^2 - 4*m2*t + s*t)) + 
   (eps^3*(t*(3*s^2 + 5*s*t + 2*t^2) - 2*eps*(2*s^3 + 7*s^2*t + 5*s*t^2 + 
        2*t^3))*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/(4*(-1 + 2*eps)*t) - 
   (eps^2*m2*(-(s*t*(s^3 + 9*s^2*t + 14*s*t^2 + 6*t^3)*(16*m2^2*t*(s + t) + 
         s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2))) + 
      eps*t*(s + t)*(-128*m2^3*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) + 
        s^3*t*(3*s^3 + 27*s^2*t + 38*s*t^2 + 14*t^3) + 
        16*m2^2*s*(2*s^4 + 11*s^3*t + 43*s^2*t^2 + 54*s*t^3 + 22*t^4) - 
        4*m2*s^2*(3*s^4 + 32*s^3*t + 74*s^2*t^2 + 84*s*t^3 + 32*t^4)) + 
      16*eps^4*s*(2*m2 + s)*(16*m2^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 
          12*s*t^3 + 4*t^4) + 3*s^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 
          12*s*t^3 + 4*t^4) - 4*m2*s*(s^5 + 6*s^4*t + 26*s^3*t^2 + 
          52*s^2*t^3 + 48*s*t^4 + 16*t^5)) + 
      2*eps^2*(64*m2^3*t*(s^5 + 7*s^4*t + 16*s^3*t^2 + 22*s^2*t^3 + 
          20*s*t^4 + 8*t^5) + s^3*t*(12*s^5 + 43*s^4*t + 70*s^3*t^2 + 
          59*s^2*t^3 + 32*s*t^4 + 12*t^5) - 16*m2*s^2*(s^6 + s^5*t - 
          s^4*t^2 - 2*s^3*t^3 - 3*s^2*t^4 + s*t^5 + 4*t^6) - 
        16*m2^2*s*(s^6 + 4*s^5*t + 29*s^4*t^2 + 94*s^3*t^3 + 113*s^2*t^4 + 
          48*s*t^5 + 4*t^6)) - 8*eps^3*
       (64*m2^3*t*(s^5 + 5*s^4*t + 10*s^3*t^2 + 10*s^2*t^3 + 6*s*t^4 + 
          2*t^5) + s^3*t*(9*s^5 + 41*s^4*t + 92*s^3*t^2 + 92*s^2*t^3 + 
          36*s*t^4 + 4*t^5) - 16*m2^2*s^2*(s^5 + 3*s^4*t + 13*s^3*t^2 + 
          28*s^2*t^3 + 26*s*t^4 + 8*t^5) - 4*m2*s^2*(3*s^6 + 11*s^5*t + 
          43*s^4*t^2 + 86*s^3*t^3 + 82*s^2*t^4 + 34*s*t^5 + 6*t^6)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*
     (s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - 
   (eps^2*m2*((1 - 7*eps + 30*eps^2 - 24*eps^3)*s^6 + 
      (9 - 35*eps + 146*eps^2 - 264*eps^3 + 144*eps^4)*s^5*t - 
      s^4*t*(4*(1 + 4*eps + 4*eps^2 - 52*eps^3 + 72*eps^4)*m2 + 
        (-25 + 87*eps - 278*eps^2 + 600*eps^3 - 384*eps^4)*t) + 
      s^3*t^2*(4*(-8 + eps + 2*eps^2 + 124*eps^3 - 168*eps^4)*m2 + 
        (31 - 121*eps + 282*eps^2 - 528*eps^3 + 336*eps^4)*t) - 
      16*(-1 + 2*eps)*m2*t^4*(eps^2*(6*m2 - 3*t) - t + eps*(-3*m2 + 4*t)) + 
      4*s*t^3*(32*eps^4*m2*(2*m2 - t) + t*(-14*m2 + t) + 
        eps*(-16*m2^2 + 57*m2*t - 6*t^2) + eps^3*(-32*m2^2 + 68*m2*t - 
          6*t^2) + eps^2*(32*m2^2 - 76*m2*t + 11*t^2)) + 
      2*s^2*t^2*(t*(-34*m2 + 9*t) + eps*(-8*m2^2 + 76*m2*t - 43*t^2) - 
        2*eps^2*(8*m2^2 + 26*m2*t - 41*t^2) + 16*eps^4*(12*m2^2 - 16*m2*t + 
          3*t^2) - 8*eps^3*(4*m2^2 - 29*m2*t + 12*t^2)))*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t*(s + t)^2*
     (s^2 - 4*m2*t + s*t)) + (2*eps^3*m2*s*(-s + 6*eps*s - 2*t + 4*eps*t)*
     PLA[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) + 
   (2*eps^4*(4*m2 - s)*(t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3)*
       (16*m2^2*t*(s + t) + s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2)) + 
      2*eps^2*s*(16*m2^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 12*s*t^3 + 4*t^4) + 
        3*s^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 12*s*t^3 + 4*t^4) - 
        4*m2*s*(s^5 + 6*s^4*t + 26*s^3*t^2 + 52*s^2*t^3 + 48*s*t^4 + 
          16*t^5)) - eps*(16*m2^2*t*(s^5 + 5*s^4*t + 8*s^3*t^2 + 8*s^2*t^3 + 
          8*s*t^4 + 4*t^5) + s^2*t*(3*s^5 + 15*s^4*t + 32*s^3*t^2 + 
          32*s^2*t^3 + 16*s*t^4 + 4*t^5) - 4*m2*s*(s^6 + 6*s^5*t + 
          22*s^4*t^2 + 44*s^3*t^3 + 44*s^2*t^4 + 24*s*t^5 + 8*t^6)))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*
     (s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) + 
   (eps^2*(s*t*(3*s^3 + 29*s^2*t + 46*s*t^2 + 20*t^3)*
       (16*m2^2*t*(s + t) + s^2*t*(s + t) - 4*m2*s*(s^2 + 2*s*t + 2*t^2)) + 
      eps*t*(s + t)*(384*m2^3*t*(s^3 + 3*s^2*t + 4*s*t^2 + 2*t^3) - 
        s^3*t*(25*s^3 + 143*s^2*t + 206*s*t^2 + 88*t^3) - 
        16*m2^2*s*(6*s^4 + 49*s^3*t + 191*s^2*t^2 + 254*s*t^3 + 112*t^4) + 
        4*m2*s^2*(25*s^4 + 174*s^3*t + 392*s^2*t^2 + 436*s*t^3 + 188*t^4)) - 
      32*eps^4*(m2 - s)*s*(16*m2^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 12*s*t^3 + 
          4*t^4) + 3*s^2*t*(s^4 + 5*s^3*t + 12*s^2*t^2 + 12*s*t^3 + 4*t^4) - 
        4*m2*s*(s^5 + 6*s^4*t + 26*s^3*t^2 + 52*s^2*t^3 + 48*s*t^4 + 
          16*t^5)) + 16*eps^3*(64*m2^3*t*(s^5 + 5*s^4*t + 11*s^3*t^2 + 
          11*s^2*t^3 + 5*s*t^4 + t^5) - s^3*t*(3*s^5 + 20*s^4*t + 
          48*s^3*t^2 + 49*s^2*t^3 + 22*s*t^4 + 4*t^5) - 
        16*m2^2*s*(s^6 + 7*s^5*t + 35*s^4*t^2 + 74*s^3*t^3 + 72*s^2*t^4 + 
          32*s*t^5 + 6*t^6) + 4*m2*s^2*(s^6 + 14*s^5*t + 58*s^4*t^2 + 
          117*s^3*t^3 + 113*s^2*t^4 + 49*s*t^5 + 9*t^6)) - 
      2*eps^2*(-(s^3*t^2*(s + t)^2*(59*s^2 + 110*s*t + 50*t^2)) + 
        64*m2^3*t*(3*s^5 + 17*s^4*t + 32*s^3*t^2 + 38*s^2*t^3 + 36*s*t^4 + 
          16*t^5) + 8*m2*s^2*t*(34*s^5 + 167*s^4*t + 360*s^3*t^2 + 
          409*s^2*t^3 + 240*s*t^4 + 58*t^5) - 16*m2^2*s*(3*s^6 + 20*s^5*t + 
          135*s^4*t^2 + 384*s^3*t^3 + 493*s^2*t^4 + 306*s*t^5 + 82*t^6)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + eps)*(-1 + 2*eps)*t^2*(s + t)^2*
     (s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - 
   (eps^2*(32*eps^4*s*(m2 - t)*(s^2 + 3*s*t + 2*t^2)*
       (-3*s*t + 4*m2*(s + t)) + s*t^2*(s + 4*t)*(-(s*t) + 4*m2*(s + t)) - 
      eps*t*(48*m2^2*(s + t)^2*(2*s + t) - s^2*t^2*(11*s + 20*t) + 
        4*m2*s*t*(s^2 + 10*s*t + 9*t^2)) + 
      2*eps^2*(s*t^3*(-9*s^2 - 20*s*t + 4*t^2) + 16*m2^2*(s + t)^2*
         (3*s^2 + 8*s*t + 4*t^2) - 4*m2*t*(9*s^4 + 26*s^3*t + 13*s^2*t^2 + 
          4*t^4)) - 8*eps^3*(8*m2^2*(s + t)^2*(4*s^2 + 8*s*t + t^2) + 
        s*t^2*(6*s^3 + 15*s^2*t + 8*s*t^2 + 2*t^3) - 
        2*m2*t*(16*s^4 + 48*s^3*t + 37*s^2*t^2 + 9*s*t^3 + 4*t^4)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*t^2*
     (s + t)*(s*t - 4*m2*(s + t))) - 
   (eps^4*(4*m2 - t)*(-8*eps*m2*(s + t)^3 + 2*eps*s*t*(3*s^2 + 6*s*t + t^2) + 
      4*eps^2*s*(s + 2*t)*(-3*s*t + 4*m2*(s + t)) + 
      t*(2*s + t)*(-(s*t) + 4*m2*(s + t)))*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(-1 + 2*eps)*t^2*(-(s*t) + 4*m2*(s + t))) + 
   2*eps^4*(s + t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] - 
   (eps^3*s*(2*s*t^2 - 3*eps*s*t^2 - 8*m2*t*(s + t) + 
      4*eps^2*m2*s*(s + 2*t) - 2*eps*m2*(s^2 - 4*s*t - 6*t^2))*
     PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1])/((-1 + 2*eps)*t*
     (-(s*t) + 4*m2*(s + t))) + 
   (eps^3*s*(4*eps^2*m2*s*(m2 + 2*t)*(s + 2*t) + 
      t*(s + t)*(-(s*t) + 4*m2*(s + t)) - eps*m2*(s*t*(4*s + 7*t) + 
        2*m2*(s^2 + 4*s*t + 2*t^2)))*PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1])/
    ((-1 + 2*eps)*t*(-(s*t) + 4*m2*(s + t))) + 
   (eps^3*s*(s + t)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 - 
   (eps^2*m2*(s^2*t^2*(s*t - 4*m2*(s + t)) + 16*eps^4*s*(2*m2 + t)*
       (s^2 + 3*s*t + 2*t^2)*(-3*s*t + 4*m2*(s + t)) - 
      eps*t*(16*m2^2*(s + t)^2*(2*s + t) + 4*m2*t*(s + t)^2*(7*s + 4*t) - 
        s*t^2*(13*s^2 + 20*s*t + 4*t^2)) - 
      8*eps^3*(8*m2^2*(s + t)^2*(2*s^2 + 4*s*t + t^2) - 
        s*t^2*(9*s^3 + 28*s^2*t + 21*s*t^2 + t^3) + 
        2*m2*t^2*(6*s^3 + 19*s^2*t + 15*s*t^2 + 2*t^3)) + 
      2*eps^2*(16*m2^2*(s + t)^2*(s^2 + 4*s*t + 2*t^2) - 
        s*t^2*(12*s^3 + 47*s^2*t + 46*s*t^2 + 6*t^3) + 
        4*m2*t*(s^4 + 10*s^3*t + 25*s^2*t^2 + 22*s*t^3 + 6*t^4)))*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t^2*
     (s + t)*(s*t - 4*m2*(s + t))) + 
   (eps^2*m2*s*(s - 2*eps*s + 4*eps^2*s + t - 2*eps*t + 8*eps^2*t)*
     PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) - 
   (eps^3*t*(s + 2*t)*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^4*((s^2 - 4*m2*t + s*t)*(s^2 + 4*s*t + 3*t^2) - 
      2*eps*s*(4*s^3 + 8*s^2*t + 7*s*t^2 + 3*t^3) + 
      4*eps*m2*(3*s^3 + s^2*t + 2*s*t^2 + 6*t^3) - 4*eps^2*s*(3*s + 2*t)*
       (-3*s*(s + t) + 2*m2*(s + 3*t)))*PLC[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*(s + t)*(s^2 - 4*m2*t + s*t)) + 
   (eps^3*s^2*((1 - 2*eps + 24*eps^2)*s + 2*(1 - 2*eps + 8*eps^2)*t)*
     PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*(-1 + 2*eps)*t) + 
   (eps^3*m2*t*((-1 + 8*eps - 36*eps^2)*s^4 + (-5 + 16*eps - 60*eps^2)*s^3*
       t + 12*(1 - 2*eps)*m2*t^3 + s*t^2*(16*m2 + 32*eps^2*m2 - 3*t + 
        6*eps*t) + s^2*t*(4*(1 + 4*eps + 12*eps^2)*m2 + 
        (-7 + 14*eps - 24*eps^2)*t))*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*(s + t)^2*(s^2 - 4*m2*t + s*t)) - 
   (4*eps^5*m2*s^2*(3*s + 2*t)*PLC[1, 1, 1, -1, 1, 1, 0, 1, 0])/
    ((s + t)*(s^2 - 4*m2*t + s*t)) + 
   (eps^4*(3*s + 2*t)*(4*eps*m2*s + s^2 - 4*m2*t + s*t)*
     PLC[1, 1, 1, 0, 1, 0, 0, 1, 0])/(s^2 - 4*m2*t + s*t) - 
   (2*eps^5*s^2*(s^3*t*(s + t) - 16*m2^2*t*(s^2 + 3*s*t + 2*t^2) - 
      2*m2*s*(s^3 - 4*s*t^2 - 4*t^3))*PLC[1, 1, 1, 0, 1, 1, 0, 0, 0])/
    (t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))) - 
   (2*eps^4*(1 + 2*eps)*m2*s^2*(3*s + 2*t)*PLC[1, 1, 1, 0, 1, 1, 0, 1, 0])/
    (s^2 - 4*m2*t + s*t) + (eps^4*s^3*(-4*m2 + s)*(s^2 + 4*m2*(3*s + 4*t))*
     PLC[1, 1, 1, 0, 1, 2, 0, 0, 0])/((s^2 - 4*m2*t + s*t)*
     (s*t - 4*m2*(s + t))) + 
   (eps^4*(4*eps^2*s*(s + 2*t)*(4*m2*s + 6*m2*t - 3*s*t) + 
      6*eps*s*t*(s^2 + 3*s*t + t^2) - 4*eps*m2*(2*s^3 + 13*s^2*t + 18*s*t^2 + 
        6*t^3) + t*(5*s + 3*t)*(-(s*t) + 4*m2*(s + t)))*
     PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/((-1 + 2*eps)*t*
     (-(s*t) + 4*m2*(s + t))) + 
   (eps^3*(-8*eps^2*s^2*(s + 2*t) + t^2*(3*s + 2*t) - 2*eps*t^2*(3*s + 2*t))*
     PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*(-1 + 2*eps)*(s + t)) + 
   (eps^3*m2*(s + t)*(-8*eps*m2*(s + t)^3 + 2*eps*s*t*(3*s^2 + 6*s*t + t^2) + 
      4*eps^2*s*(s + 2*t)*(-3*s*t + 4*m2*(s + t)) + 
      t*(2*s + t)*(-(s*t) + 4*m2*(s + t)))*PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*t^2*(-(s*t) + 4*m2*(s + t))) + 
   (4*eps^5*m2*s^2*(s + 2*t)*PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0])/
    (t*(-(s*t) + 4*m2*(s + t))) + 
   (4*eps^5*m2*s*(s + 2*t)*PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0])/
    (-(s*t) + 4*m2*(s + t)) - (eps^4*s^2*((-2 + 4*eps)*m2*s + 8*eps*m2*t + 
      s*t)*PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0])/(-(s*t) + 4*m2*(s + t)), 
 CM[211] -> (eps^4*s*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/2 - 
   eps^4*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[9][s, t, m2] - 
   eps^4*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[9][s, t, m2] + 
   eps^4*(m2 + t)*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[9][s, t, m2] + 
   (eps^3*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[9][s, t, m2])/2 - 
   eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] - 
   eps^2*m2*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] + 
   eps^4*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[9][s, t, m2] - 
   eps^4*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[9][s, t, m2] + 
   (eps^3*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2])/2, 
 CM[212] -> eps^4*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[7][s, t, m2] - 
   eps^4*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[7][s, t, m2] + 
   eps^4*m2*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[7][s, t, m2] - 
   eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] - 
   eps^2*m2*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[7][s, t, m2] + 
   eps^4*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[7][s, t, m2] - 
   (eps^3*PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[7][s, t, m2])/2 - 
   eps^4*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[7][s, t, m2], 
 CM[213] -> eps^4*s*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[2][t, m2] - 
   eps^4*s*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[2][t, m2] - 
   eps^4*t*NPBx124[1, 1, 1, 1, -1, 1, 1, 1, 0]*r[2][t, m2] + 
   eps^4*s*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[2][t, m2] - 
   eps^4*m2*s*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[2][t, m2] - 
   (eps^3*s*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[2][t, m2])/2 - 
   eps^3*PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[2][t, m2] - 
   2*eps^3*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[2][t, m2] - 
   2*eps^2*m2*PLAx124[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[2][t, m2] + 
   eps^3*s*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[2][t, m2] + 
   eps^2*m2*s*PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[2][t, m2] - 
   eps^3*t*PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0]*r[2][t, m2] - 
   2*eps^4*s*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[2][t, m2] + 
   eps^4*(2*s + t)*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[2][t, m2], 
 CM[214] -> -1/8*(eps^3*(1 + 4*eps)*(s + t)*(s + 2*t)*
     NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]) - 
   (eps^3*m2*(s + t)*(s + 2*t)*NPA[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 - 
   (eps^3*(1 + 4*eps)*t*(-s + t)*NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0])/8 - 
   (eps^3*m2*t*(-s + t)*NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 - 
   eps^4*t*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -2] + 
   eps^4*t*(2*m2 + t)*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1] - 
   eps^4*m2*t*(m2 + t)*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0] + 
   (eps^2*(t*(5*s^3 + 14*s^2*t + 12*s*t^2 + 3*t^3)*(4*m2*s - t*(s + t)) + 
      32*eps^4*s*t^2*(4*m2^2*s - 3*t*(s + t)^2 + m2*(4*s^2 + s*t - 3*t^2)) + 
      eps*(s + t)*(24*m2^2*s^2*(3*s + 2*t) - 2*m2*s*t*(39*s^2 + 85*s*t + 
          32*t^2) + t^2*(15*s^3 + 50*s^2*t + 44*s*t^2 + 9*t^3)) - 
      2*eps^2*(16*m2^2*s^2*(6*s^2 + 16*s*t + 7*t^2) - 
        t*(s + t)^2*(6*s^3 + 5*s^2*t - 9*s*t^2 + 9*t^3) + 
        4*m2*s*(6*s^4 + 5*s^3*t - 26*s^2*t^2 - 23*s*t^3 + 2*t^4)) + 
      8*eps^3*(4*m2^2*s^2*(3*s^2 + 9*s*t - 2*t^2) - 3*t*(s + t)^2*
         (s^3 + 3*s^2*t + t^3) + m2*s*(12*s^4 + 45*s^3*t + 40*s^2*t^2 + 
          33*s*t^3 + 26*t^4)))*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 + s + t)*(-4*m2*s*((-3 + 6*eps)*s^2 + (-5 + 18*eps)*s*t + 
        2*(-1 + 4*eps + 4*eps^2)*t^2) + t*(s + t)*((-3 + 6*eps)*s^2 + 
        (-5 + 18*eps)*s*t + 2*(-1 + 12*eps^2)*t^2))*
     PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*t*(s + t)*
     (-4*m2*s + t*(s + t))) + (eps^3*(s - t)*(s + t)*
     PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/8 - 
   (eps^2*m2*(16*eps^4*(2*m2 + s)*t^2*(s + t)*(-3*s*t + 4*m2*(s + t)) + 
      s*t*(3*s^2 + 5*s*t + t^2)*(-(s*t) + 4*m2*(s + t)) - 
      2*eps^2*(16*m2^2*(s + t)^2*(s^2 + s*t - t^2) + 4*m2*s*(s + t)^2*
         (3*s^2 - 3*s*t + 2*t^2) + s^2*t*(-3*s^3 - s^2*t + 8*s*t^2 + 
          3*t^3)) + 4*eps^3*(8*m2^2*(s + t)^2*(s^2 - s*t - 4*t^2) + 
        2*m2*s^2*(2*s^3 + s^2*t - 14*s*t^2 - 13*t^3) + 
        s^2*t*(-s^3 + 19*s*t^2 + 16*t^3)) + 
      eps*s*(8*m2^2*(s + t)^2*(s + 3*t) + s*t*(-2*s^3 + s^2*t - 7*s*t^2 - 
          9*t^3) + 2*m2*(4*s^4 + s^3*t + 8*s^2*t^2 + 21*s*t^3 + 10*t^4)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s*t - 4*m2*(s + t))) + 
   (eps^2*m2*(-(t*(3*s^3 + 6*s^2*t + 4*s*t^2 + t^3)*(-4*m2*s + t*(s + t))) + 
      16*eps^4*s*t^2*(8*m2^2*s + 3*t*(s + t)^2 - 
        2*m2*(2*s^2 + 5*s*t + 3*t^2)) - 
      2*eps^2*(16*m2^2*s^2*(3*s^2 + 7*s*t + 3*t^2) - 4*m2*s*(s + t)^2*
         (9*s^2 + 20*s*t + 4*t^2) + t*(s + t)^2*(9*s^3 + 26*s^2*t + 9*s*t^2 - 
          3*t^3)) + 4*eps^3*(-6*m2*s*(s + t)^2*(2*s^2 + 5*s*t - 2*t^2) + 
        8*m2^2*s^2*(3*s^2 + 9*s*t + 2*t^2) + t*(s + t)^2*
         (3*s^3 + 9*s^2*t - 12*s*t^2 - 2*t^3)) + 
      eps*(s + t)*(8*m2^2*s^2*(3*s + 2*t) - 2*m2*s*(12*s^3 + 41*s^2*t + 
          47*s*t^2 + 16*t^3) + t*(6*s^4 + 25*s^3*t + 40*s^2*t^2 + 24*s*t^3 + 
          3*t^4)))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 - s)*(s*t*((1 - 2*eps)*s^2 + (3 + 2*eps)*s*t + 
        12*(1 - 2*eps)*eps*t^2) + 4*m2*(s + t)*((-1 + 2*eps)*s^2 - 
        (3 + 2*eps)*s*t + 4*eps*(-1 + 2*eps)*t^2))*PLA[0, 2, 1, 0, 0, 2, 0, 
      0, 0])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s*t - 4*m2*(s + t))) - 
   (eps^2*(-3*s*t*(s^2 + 3*s*t + t^2)*(s*t - 4*m2*(s + t)) + 
      32*eps^4*(m2 - s)*t^2*(s + t)*(-3*s*t + 4*m2*(s + t)) + 
      eps*s*(24*m2^2*(s + t)^2*(s + 3*t) + s*t^2*(9*s^2 + 11*s*t + 5*t^2) - 
        2*m2*t*(21*s^3 + 52*s^2*t + 49*s*t^2 + 18*t^3)) - 
      2*eps^2*(16*m2^2*(s + t)^2*(2*s^2 - 3*t^2) + 
        s^2*t*(2*s^3 + 11*s^2*t + 7*s*t^2 - 11*t^3) - 
        4*m2*s*(2*s^4 + 15*s^3*t + 20*s^2*t^2 - 7*s*t^3 - 14*t^4)) + 
      8*eps^3*(4*m2^2*(s + t)^2*(s^2 - s*t - 8*t^2) + 
        s^2*t*(s^3 - 7*s*t^2 - 9*t^3) + m2*s*(-4*s^4 - 5*s^3*t + 12*s^2*t^2 + 
          53*s*t^3 + 40*t^4)))*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))) + 
   (eps^2*(-32*eps^4*(m2 - t)*t^3*(-4*m2*t^3 + 16*m2^2*s*(s + t) + 
        3*s*t^2*(s + t)) + t^2*(11*s^2 + 17*s*t + 3*t^2)*
       (16*m2^2*s*(s + t) + s*t^2*(s + t) - 4*m2*t*(2*s^2 + 2*s*t + t^2)) - 
      2*eps^2*(64*m2^3*s*(4*s^4 + 18*s^3*t + 24*s^2*t^2 + 13*s*t^3 + 3*t^4) + 
        s*t^3*(-4*s^4 - 15*s^3*t - 18*s^2*t^2 + 8*s*t^3 + 15*t^4) + 
        4*m2*t^2*(12*s^5 + 48*s^4*t + 64*s^3*t^2 + 14*s^2*t^3 - 14*s*t^4 - 
          15*t^5) - 16*m2^2*t*(12*s^5 + 51*s^4*t + 70*s^3*t^2 + 26*s^2*t^3 - 
          5*s*t^4 + 3*t^5)) + 8*eps^3*
       (-(s*t^3*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 9*s*t^3 + 2*t^4)) + 
        16*m2^3*s*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 15*s*t^3 + 8*t^4) + 
        m2*t^2*(18*s^5 + 99*s^4*t + 152*s^3*t^2 + 91*s^2*t^3 + 20*s*t^4 - 
          8*t^5) - 4*m2^2*t*(12*s^5 + 66*s^4*t + 98*s^3*t^2 + 43*s^2*t^3 - 
          s*t^4 + 8*t^5)) + eps*(96*m2^3*s^2*(2*s - t)*(s + t)^2 - 
        s*t^4*(29*s^3 + 64*s^2*t + 40*s*t^2 + 5*t^3) - 
        8*m2^2*s*t*(12*s^4 + 76*s^3*t + 134*s^2*t^2 + 77*s*t^3 + 7*t^4) + 
        2*m2*t^2*(6*s^5 + 125*s^4*t + 256*s^3*t^2 + 215*s^2*t^3 + 90*s*t^4 + 
          10*t^5)))*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 - t)*(-16*m2^2*s*(s + t)*((-2 + 4*eps)*s^3 + 
        (-1 + 18*eps)*s^2*t + (1 + 14*eps)*s*t^2 + 4*(1 - 2*eps)*eps*t^3) - 
      s*t^2*(s + t)*((-2 + 4*eps)*s^3 + (-1 + 18*eps)*s^2*t + 
        (1 + 14*eps)*s*t^2 + 12*(1 - 2*eps)*eps*t^3) + 
      4*m2*t*((-4 + 8*eps)*s^5 + 2*(-3 + 22*eps)*s^4*t + 
        2*(-1 + 34*eps)*s^3*t^2 + (1 + 46*eps)*s^2*t^3 + (1 + 14*eps)*s*t^4 + 
        4*(1 - 2*eps)*eps*t^5))*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) + (eps^4*((-1 + 2*eps)*s - (3 + 2*eps)*t)*
     PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1])/(2 - 4*eps) + 
   (eps^3*((1 - 2*eps)*s^3 + (3 - 6*eps)*s^2*t + 2*(1 - 2*eps)*s*t^2 + 
      8*eps*t^3)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/
    (8*(-1 + 2*eps)*(s + t)) - 
   (eps^2*m2*(16*eps^4*t^3*(2*m2 + t)*(-4*m2*t^3 + 16*m2^2*s*(s + t) + 
        3*s*t^2*(s + t)) - t^2*(3*s^2 + 5*s*t + t^2)*(16*m2^2*s*(s + t) + 
        s*t^2*(s + t) - 4*m2*t*(2*s^2 + 2*s*t + t^2)) - 
      eps*(32*m2^3*s^2*(2*s - t)*(s + t)^2 + s*t^3*(4*s^4 + s^3*t - 
          12*s^2*t^2 - 8*s*t^3 + t^4) + 8*m2^2*s*t*(4*s^4 - 4*s^3*t - 
          26*s^2*t^2 - 15*s*t^3 + 3*t^4) - 2*m2*t^2*(14*s^5 + s^4*t - 
          40*s^3*t^2 - 37*s^2*t^3 - 14*s*t^4 + 2*t^5)) + 
      2*eps^2*(64*m2^3*s*(2*s^4 + 7*s^3*t + 8*s^2*t^2 + 4*s*t^3 + t^4) + 
        3*s*t^3*(2*s^4 + 8*s^3*t + 10*s^2*t^2 + 11*s*t^3 + 7*t^4) + 
        16*m2^2*t*(2*s^5 + 10*s^4*t + 12*s^3*t^2 + 14*s^2*t^3 + 10*s*t^4 - 
          t^5) - 4*m2*t^2*(10*s^5 + 41*s^4*t + 58*s^3*t^2 + 54*s^2*t^3 + 
          27*s*t^4 + 13*t^5)) - 4*eps^3*
       (-8*m2^2*t^3*(2*s^3 - 11*s^2*t - 13*s*t^2 + 4*t^3) + 
        32*m2^3*s*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 11*s*t^3 + 4*t^4) + 
        s*t^3*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 29*s*t^3 + 22*t^4) - 
        2*m2*t^2*(6*s^5 + 33*s^4*t + 52*s^3*t^2 + 43*s^2*t^3 + 18*s*t^4 + 
          20*t^5)))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) + (eps^4*s*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/
    2 + (eps^3*t*PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1])/2 + 
   (eps^3*t*(s^2*t - 4*m2*(s^2 + s*t - eps*t^2))*PLAx124[0, 1, 2, 1, -1, 0, 
      1, 0, 1])/(2*s*(-(s*t) + 4*m2*(s + t))) + 
   (eps^4*t^4*(-(s*t*(s + t)) + 2*m2*(2*s^2 + 2*s*t + t^2))*
     PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0])/(s*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) - (2*eps^4*t^2*((-1 + 2*eps)*m2^2*t - 2*s^2*t + 
      2*m2*s*(4*s + (3 + 2*eps)*t))*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1])/
    ((-1 + 2*eps)*s*(-(s*t) + 4*m2*(s + t))) - 
   (2*eps^3*(1 + 2*eps)*m2*t^2*PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1])/
    (-1 + 2*eps) - 
   (eps^3*t*(t*(s + t)^2 - 4*m2*(s^2 + s*t + (1 - 2*eps)*eps*t^2))*
     PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1])/(2*(-1 + 2*eps)*(s + t)*
     (-4*m2*s + t*(s + t))) - 
   (eps^4*t*(2*t^2*(s + t)^2 + m2*t*(s + t)*(-9*s + (-5 + 8*eps)*t) + 
      2*m2^2*(2*s^2 + 2*s*t + (1 - 2*eps)*t^2))*PLAx1243[0, 1, 2, 1, 0, 0, 1, 
      0, 1])/((-1 + 2*eps)*(s + t)*(-4*m2*s + t*(s + t))) + 
   (4*eps^4*m2*t^2*PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1])/(1 - 2*eps) + 
   (eps^4*t*(-(s*t) + 4*m2*(s + t + eps*t))*PLC[0, 1, 1, 1, 1, 1, 0, 0, 0])/
    (s*t - 4*m2*(s + t)) + 
   (eps^4*(t*(s + t)^2 - 4*m2*(s^2 + s*t - 2*eps*t^2))*
     PLC[1, 1, 1, 0, 1, 0, 0, 1, 0])/(8*m2*s - 2*t*(s + t)) - 
   (eps^4*t*(s^2*t - 4*m2*(s^2 + s*t - 2*eps*t^2))*PLCx12[-1, 1, 1, 1, 1, 1, 
      0, 1, 0])/(2*s*(-(s*t) + 4*m2*(s + t))) + 
   (eps^4*t*(-(s*t*((3 + 2*eps)*s + 12*(1 - 2*eps)*eps*t)) + 
      4*m2*((3 + 2*eps)*s^2 + (3 + 8*eps - 12*eps^2)*s*t + 
        4*(1 - 2*eps)*eps*t^2))*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*s*(-(s*t) + 4*m2*(s + t))) + 
   (2*eps^5*t^4*(s*t*(s + t) - 2*m2*(2*s^2 + 2*s*t + t^2))*
     PLCx12[0, 1, 1, 1, 1, 0, 0, 1, 0])/(s*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) - (eps^4*t^4*(-4*m2 + t)*(4*m2 + t)*
     PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0])/((-(s*t) + 4*m2*(s + t))*
     (4*m2*s - t*(s + t))) + (2*eps^4*(1 + 2*eps)*m2*t^3*
     PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0])/(-(s*t) + 4*m2*(s + t)) + 
   (eps^3*t^2*(-s + 2*eps*s + t - 2*eps*t + 16*eps^2*t)*
     PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/(8*(-1 + 2*eps)*(s + t)) + 
   (eps^3*m2*(s + t)*(s*t*((1 - 2*eps)*s^2 + (3 + 2*eps)*s*t + 
        12*(1 - 2*eps)*eps*t^2) + 4*m2*(s + t)*((-1 + 2*eps)*s^2 - 
        (3 + 2*eps)*s*t + 4*eps*(-1 + 2*eps)*t^2))*PLCx12[0, 2, 1, 0, 1, 1, 
      0, 1, 0])/(2*(-1 + 2*eps)*s*t*(s*t - 4*m2*(s + t))) + 
   (eps^4*t*(t*(s + t)^2 - 4*m2*(s^2 + s*t - 2*eps*t^2))*
     PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0])/(2*(s + t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*(t*(s + t)*((-3 + 6*eps)*s^2 + 2*(-3 + 10*eps)*s*t + 
        (-3 + 2*eps + 24*eps^2)*t^2) - 4*m2*((-3 + 6*eps)*s^3 + 
        2*(-3 + 10*eps)*s^2*t + (-3 + 8*eps + 12*eps^2)*s*t^2 + 
        2*eps*(-1 + 2*eps)*t^3))*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*(s + t)*(-4*m2*s + t*(s + t))) - 
   (2*eps^4*(1 + 2*eps)*m2*t^3*PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0])/
    (4*m2*s - t*(s + t)) + 
   (eps^3*(-s^2 - 4*s*t - 5*t^2 - (2*(-1 + 2*eps + 8*eps^2)*t^3)/
       ((-1 + 2*eps)*s))*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/8 + 
   (eps^3*m2*s*(4*m2*s*((-3 + 6*eps)*s^2 + (-5 + 18*eps)*s*t + 
        2*(-1 + 4*eps + 4*eps^2)*t^2) - t*(s + t)*((-3 + 6*eps)*s^2 + 
        (-5 + 18*eps)*s*t + 2*(-1 + 12*eps^2)*t^2))*
     PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/(2*(-1 + 2*eps)*t*(s + t)*
     (-4*m2*s + t*(s + t))), 
 CM[215] -> -1/4*(eps^3*((2 + 8*eps)*s^2 + s*t - (1 + 4*eps)*t^2)*
     NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]) - eps^3*m2*(2*s - t)*(s + t)*
    NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] - (eps^3*t*((2 + 4*eps)*s + t + 4*eps*t)*
     NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0])/4 - eps^3*m2*t*(2*s + t)*
    NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] + 
   2*eps^4*t*NPBx124[1, 1, 1, 1, -1, 1, 1, 1, -1] - 
   eps^4*t*(2*m2 + t)*NPBx124[1, 1, 1, 1, -1, 1, 1, 1, 0] + 
   eps^4*t*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -2] - 
   eps^4*t*(2*m2 + s + t)*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1] + 
   eps^4*m2*t*(m2 + s + t)*NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0] + 
   (eps^2*(t^2*(4*s^2 + 7*s*t + 3*t^2)*(-4*m2*s + t*(s + t)) - 
      32*eps^4*s*t*(2*s + t)*(-4*m2^2*s + 3*t*(s + t)^2 - 
        m2*(4*s^2 + s*t - 3*t^2)) - eps*(s + t)*(-48*m2^2*s^2*(s - t) + 
        4*m2*s*t*(3*s^2 - 12*s*t - 8*t^2) + t^3*(20*s^2 + 29*s*t + 9*t^2)) - 
      2*eps^2*(16*m2^2*(4*s^4 - s^2*t^2) - t*(s + t)^2*(4*s^3 + 28*s*t^2 + 
          15*t^3) + 16*m2*s*(s^4 + 6*s^2*t^2 + 11*s*t^3 + 4*t^4)) + 
      8*eps^3*(8*m2^2*s^2*(s^2 - 6*s*t - 3*t^2) - t*(s + t)^2*
         (2*s^3 - 8*s^2*t + 2*s*t^2 + 3*t^3) + 
        2*m2*s*(4*s^4 + 3*s^3*t + 29*s^2*t^2 + 45*s*t^3 + 15*t^4)))*
     PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (-4*m2*s + t*(s + t))) + (eps^4*(4*m2 + s + t)*
     (-4*m2*s*((-1 + 2*eps)*s^2 + 8*eps^2*s*t + (1 + 4*eps^2)*t^2) + 
      t*(s + t)*((-1 + 2*eps)*s^2 + 8*eps*(-1 + 3*eps)*s*t + 
        (1 - 4*eps + 12*eps^2)*t^2))*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(-1 + 2*eps)*t*(s + t)*(-4*m2*s + t*(s + t))) - 
   (eps^3*(s + t)*(2*s + t)*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^2*m2*(16*eps^4*(2*m2 + s)*t*(2*s^2 + s*t - t^2)*
       (-3*s*t + 4*m2*(s + t)) + s*t*(4*s^2 + 2*s*t - t^2)*
       (-(s*t) + 4*m2*(s + t)) + 8*eps^3*
       (8*m2^2*(s + t)^2*(3*s^2 + 4*s*t + 2*t^2) - 
        s^2*t*(3*s^3 - 7*s^2*t + s*t^2 + 8*t^3) + 
        2*m2*s^2*(6*s^3 + 13*s^2*t + 21*s*t^2 + 14*t^3)) + 
      eps*s*(16*m2^2*(s + t)^2*(3*s + 2*t) + s*t*(-12*s^3 - 8*s^2*t + 
          6*s*t^2 + 9*t^3) + 4*m2*(12*s^4 + 17*s^3*t - 11*s^2*t^2 - 
          21*s*t^3 - 5*t^4)) - 2*eps^2*(16*m2^2*(s + t)^2*
         (6*s^2 + 8*s*t + t^2) - s^2*t*(18*s^3 + 26*s^2*t + 26*s*t^2 + 
          3*t^3) + 8*m2*s*(9*s^4 + 27*s^3*t + 27*s^2*t^2 + 8*s*t^3 - t^4)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s*t - 4*m2*(s + t))) + (eps^2*m2*(t^3*(s + t)*(-4*m2*s + t*(s + t)) + 
      16*eps^4*s*t*(2*s + t)*(8*m2^2*s + 3*t*(s + t)^2 - 
        2*m2*(2*s^2 + 5*s*t + 3*t^2)) + 
      8*eps^3*(-2*m2*s*(s + t)^2*(2*s^2 - 9*s*t - 5*t^2) + 
        8*m2^2*s^2*(s^2 - 2*s*t - t^2) - t*(s + t)^2*(-s^3 + 16*s^2*t + 
          10*s*t^2 + t^3)) + 2*eps^2*(8*m2*s*(s + t)^2*(3*s^2 - 2*s*t - 
          t^2) + 16*m2^2*s^2*(-2*s^2 + t^2) + t*(s + t)^2*
         (-6*s^3 + 16*s^2*t + 22*s*t^2 + 5*t^3)) + 
      eps*(s + t)*(16*m2^2*s^2*(s - t) - 4*m2*s^2*(4*s^2 + s*t - 4*t^2) + 
        t*(4*s^4 + 4*s^3*t - 12*s^2*t^2 - 15*s*t^3 - 3*t^4)))*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 - s)*(4*m2*(s + t)*((-3 + 6*eps)*s^2 + 
        2*(-1 + 6*eps + 4*eps^2)*s*t + 2*(1 - 2*eps)*eps*t^2) + 
      s*t*((3 - 6*eps)*s^2 - 2*(-1 + 2*eps + 12*eps^2)*s*t + 
        6*eps*(-1 + 2*eps)*t^2))*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/
    ((-1 + eps)*(-1 + 2*eps)*s*t*(s*t - 4*m2*(s + t))) - 
   (eps^2*(32*eps^4*(m2 - s)*t*(2*s^2 + s*t - t^2)*(-3*s*t + 4*m2*(s + t)) + 
      3*s*t*(4*s^2 + 2*s*t - t^2)*(-(s*t) + 4*m2*(s + t)) + 
      eps*s*(48*m2^2*(s + t)^2*(3*s + 2*t) + s*t^2*(36*s^2 + 10*s*t - 
          5*t^2) - 12*m2*t*(15*s^3 + 23*s^2*t + 5*s*t^2 - 3*t^3)) - 
      2*eps^2*(16*m2^2*(s + t)^2*(12*s^2 + 20*s*t + 3*t^2) + 
        s^2*t*(12*s^3 + 32*s^2*t - 14*s*t^2 + 11*t^3) - 
        8*m2*s*(6*s^4 + 28*s^3*t + 25*s^2*t^2 + 10*s*t^3 + 7*t^4)) + 
      8*eps^3*(8*m2^2*(s + t)^2*(3*s^2 + 4*t^2) + 
        s^2*t*(6*s^3 + 10*s^2*t + 4*s*t^2 + 9*t^3) - 
        2*m2*s*(12*s^4 + 51*s^3*t + 43*s^2*t^2 + 24*s*t^3 + 20*t^4)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s*t - 4*m2*(s + t))) + 
   (eps^2*(t^2*(20*s^2 + 14*s*t - 3*t^2)*(16*m2^2*s*(s + t) + s*t^2*(s + t) - 
        4*m2*t*(2*s^2 + 2*s*t + t^2)) + 32*eps^4*(m2 - t)*t^3*
       (16*m2^2*s*(s + t) + 3*s*t^2*(s + t) - 
        4*m2*(8*s^3 + 12*s^2*t + 4*s*t^2 + t^3)) - 
      eps*(192*m2^3*s^2*(s + t)^2*(2*s + 3*t) + 
        s*t^4*(88*s^3 + 146*s^2*t + 53*s*t^2 - 5*t^3) - 
        32*m2^2*s*t*(6*s^4 - 23*s^3*t - 46*s^2*t^2 - 10*s*t^3 + 7*t^4) + 
        4*m2*t^2*(6*s^5 - 155*s^4*t - 268*s^3*t^2 - 185*s^2*t^3 - 48*s*t^4 + 
          5*t^5)) - 16*eps^3*(16*m2^3*s*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 
          11*s*t^3 + 4*t^4) - s*t^3*(2*s^4 + 11*s^3*t + 22*s^2*t^2 + 
          17*s*t^3 + 4*t^4) - 4*m2^2*t*(12*s^5 + 66*s^4*t + 154*s^3*t^2 + 
          131*s^2*t^3 + 31*s*t^4 + 4*t^5) + m2*t^2*(18*s^5 + 99*s^4*t + 
          232*s^3*t^2 + 215*s^2*t^3 + 88*s*t^4 + 8*t^5)) + 
      2*eps^2*(64*m2^3*s*(8*s^4 + 40*s^3*t + 56*s^2*t^2 + 27*s*t^3 + 3*t^4) - 
        s*t^3*(8*s^4 - 6*s^3*t + 24*s^2*t^2 + 47*s*t^3 + 9*t^4) - 
        16*m2^2*t*(24*s^5 + 74*s^4*t + 168*s^3*t^2 + 163*s^2*t^3 + 45*s*t^4 + 
          3*t^5) + 4*m2*t^2*(24*s^5 + 28*s^4*t + 112*s^3*t^2 + 113*s^2*t^3 + 
          65*s*t^4 + 9*t^5)))*PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 - t)*(16*m2^2*s*(s + t)*((-2 + 4*eps)*s^3 + 
        (-5 + 18*eps)*s^2*t + (-3 + 14*eps)*s*t^2 + 2*(1 - 2*eps)*eps*t^3) + 
      s*t^2*(s + t)*((-2 + 4*eps)*s^3 + (-5 + 18*eps)*s^2*t + 
        (-3 + 14*eps)*s*t^2 + 6*(1 - 2*eps)*eps*t^3) + 
      4*m2*t*((4 - 8*eps)*s^5 + 2*(7 - 22*eps)*s^4*t + 
        2*(9 - 42*eps + 16*eps^2)*s^3*t^2 + (11 - 70*eps + 48*eps^2)*s^2*
         t^3 + (3 - 22*eps + 16*eps^2)*s*t^4 + 2*eps*(-1 + 2*eps)*t^5))*
     PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/((-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) - 
   (eps^4*((-2 + 4*eps)*s - (1 + 2*eps)*t)*PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1])/
    (-1 + 2*eps) - (eps^3*((-2 + 4*eps)*s^3 + (-1 + 2*eps)*s^2*t + 
      (1 + 6*eps)*s*t^2 + 4*eps*t^3)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/
    (4*(-1 + 2*eps)*(s + t)) + 
   (eps^2*m2*(t^2*(6*s^2 + 4*s*t - t^2)*(16*m2^2*s*(s + t) + s*t^2*(s + t) - 
        4*m2*t*(2*s^2 + 2*s*t + t^2)) + 16*eps^4*t^3*(2*m2 + t)*
       (16*m2^2*s*(s + t) + 3*s*t^2*(s + t) - 
        4*m2*(8*s^3 + 12*s^2*t + 4*s*t^2 + t^3)) - 
      eps*(64*m2^3*s^2*(s + t)^2*(2*s + 3*t) + 32*m2^2*s*t*
         (2*s^4 + 22*s^3*t + 32*s^2*t^2 + 11*s*t^3 - t^4) + 
        s*t^3*(8*s^4 + 58*s^3*t + 82*s^2*t^2 + 33*s*t^3 + t^4) - 
        4*m2*t^2*(14*s^5 + 109*s^4*t + 164*s^3*t^2 + 113*s^2*t^3 + 34*s*t^4 + 
          t^5)) + 2*eps^2*(64*m2^3*s*(4*s^4 + 18*s^3*t + 24*s^2*t^2 + 
          11*s*t^3 + t^4) + s*t^3*(12*s^4 + 70*s^3*t + 84*s^2*t^2 + 
          39*s*t^3 + 13*t^4) - 16*m2^2*t*(-4*s^5 - 34*s^4*t - 24*s^3*t^2 + 
          15*s^2*t^3 + 9*s*t^4 + t^5) - 4*m2*t^2*(20*s^5 + 122*s^4*t + 
          188*s^3*t^2 + 147*s^2*t^3 + 41*s*t^4 + 5*t^5)) - 
      8*eps^3*(-8*m2^2*t^3*(26*s^3 + 35*s^2*t + 9*s*t^2 + 2*t^3) + 
        32*m2^3*s*(2*s^4 + 11*s^3*t + 16*s^2*t^2 + 9*s*t^3 + 2*t^4) + 
        s*t^3*(2*s^4 + 11*s^3*t + 12*s^2*t^2 + 12*s*t^3 + 9*t^4) - 
        2*m2*t^2*(6*s^5 + 33*s^4*t + 84*s^3*t^2 + 89*s^2*t^3 + 24*s*t^4 + 
          6*t^5)))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s*t - 4*m2*(s + t))*
     (-4*m2*s + t*(s + t))) - 2*eps^4*s*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] - 
   (eps^3*s*t*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 + 
   (eps^3*(-1 + 6*eps)*t*PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1])/(-2 + 4*eps) + 
   (eps^3*t*(-(s^2*t) + m2*(4*s^2 + 4*(1 + eps)*s*t - 2*eps*t^2))*
     PLAx124[0, 1, 2, 1, -1, 0, 1, 0, 1])/(s*(-(s*t) + 4*m2*(s + t))) - 
   (eps^4*t*(-(s*t^2*(s + t)*(2*s^2 + 2*s*t + (-1 + 2*eps)*t^2)) - 
      16*m2^2*s*(s + t)*(2*s^2 + 4*eps*s*t + (-1 + 2*eps)*t^2) + 
      2*m2*t*(8*s^4 + 4*(3 + 2*eps)*s^3*t + 4*(1 + 4*eps)*s^2*t^2 + 
        8*eps*s*t^3 + (-1 + 2*eps)*t^4))*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0])/
    ((-1 + 2*eps)*s*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + 
   (2*eps^4*t^2*(-((-1 + 2*eps)*m2^2*(2*s - t)) - 2*s^2*t + 
      2*m2*s*((6 - 4*eps)*s + (3 + 2*eps)*t))*PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 
      1])/((-1 + 2*eps)*s*(-(s*t) + 4*m2*(s + t))) + 
   (2*eps^3*m2*t*((2 - 4*eps)*s + t + 2*eps*t)*PLAx124[0, 1, 3, 1, 0, 0, 1, 
      0, 1])/(-1 + 2*eps) - (eps^3*t*((-2 + 3*eps)*t*(s + t)^2 - 
      2*m2*((-4 + 6*eps)*s^2 - 4*(-1 + eps)^2*s*t + (1 - 2*eps)*eps*t^2))*
     PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1])/((-1 + 2*eps)*(s + t)*
     (-4*m2*s + t*(s + t))) - 
   (eps^3*t*(-(eps*m2*(4*m2*s^2 + 7*s^2*t - 2*m2*t^2 + 10*s*t^2 + 3*t^3)) - 
      4*eps^2*m2*t*(2*s + t)*(m2 - 2*(s + t)) + 
      s*(s + t)*(-4*m2*s + t*(s + t)))*PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1])/
    ((-1 + 2*eps)*(s + t)*(-4*m2*s + t*(s + t))) - 
   (eps^2*m2*t*(s - 2*eps*s + 8*eps^2*s + 4*eps^2*t)*
     PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) + 
   (eps^4*(2*s - t)*(-(s*t) + 4*m2*(s + t + eps*t))*
     PLC[0, 1, 1, 1, 1, 1, 0, 0, 0])/(s*t - 4*m2*(s + t)) + 
   (4*eps^5*m2*t*(2*s + t)*PLC[1, 1, 1, 0, 1, 0, 0, 1, 0])/
    (4*m2*s - t*(s + t)) - (4*eps^5*m2*(2*s - t)*t^2*
     PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 0])/(s*(-(s*t) + 4*m2*(s + t))) + 
   (eps^4*(s*t*((-3 + 6*eps)*s^2 + 2*(-1 + 2*eps + 12*eps^2)*s*t + 
        6*(1 - 2*eps)*eps*t^2) - 4*m2*((-3 + 6*eps)*s^3 + 
        (-5 + 16*eps + 12*eps^2)*s^2*t + (-2 + 15*eps + 2*eps^2)*s*t^2 + 
        2*(1 - 2*eps)*eps*t^3))*PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*s*(-(s*t) + 4*m2*(s + t))) + 
   (2*eps^5*t^2*(-(s*t^3*(s + t)) - 16*m2^2*s*(2*s^2 + 3*s*t + t^2) + 
      2*m2*t*(4*s^3 + 8*s^2*t + 4*s*t^2 + t^3))*PLCx12[0, 1, 1, 1, 1, 0, 0, 
      1, 0])/(s*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))) + 
   (eps^4*t^3*(-4*m2 + t)*(t^2 - 4*m2*(4*s + t))*PLCx12[0, 1, 1, 1, 1, 0, 0, 
      2, 0])/((-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))) + 
   (2*eps^4*(1 + 2*eps)*m2*(2*s - t)*t^2*PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0])/
    (-(s*t) + 4*m2*(s + t)) + 
   (eps^3*t^2*(2*(1 - 2*eps + 8*eps^2)*s + (1 - 2*eps - 8*eps^2)*t)*
     PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0])/(4*(-1 + 2*eps)*(s + t)) + 
   (eps^3*m2*(s + t)*(4*m2*(s + t)*((-3 + 6*eps)*s^2 + 
        2*(-1 + 6*eps + 4*eps^2)*s*t + 2*(1 - 2*eps)*eps*t^2) + 
      s*t*((3 - 6*eps)*s^2 - 2*(-1 + 2*eps + 12*eps^2)*s*t + 
        6*eps*(-1 + 2*eps)*t^2))*PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*s*t*(s*t - 4*m2*(s + t))) + 
   (4*eps^5*m2*t^2*(2*s + t)*PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0])/
    ((s + t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*(t*(s + t)*((-3 + 6*eps)*s^2 + (-1 - 6*eps + 24*eps^2)*s*t + 
        2*(1 - 3*eps + 6*eps^2)*t^2) - 4*m2*((-3 + 6*eps)*s^3 + 
        (-1 + 12*eps^2)*s^2*t + (2 - 5*eps + 10*eps^2)*s*t^2 + 
        eps*(-1 + 2*eps)*t^3))*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*(s + t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*t^2*(t*(2*m2 + s + t) + 4*eps*m2*(2*s + t))*
     PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0])/(-4*m2*s + t*(s + t)) - 
   (eps^3*((-2 + 4*eps)*s^3 + 3*(-1 + 2*eps)*s^2*t + 16*eps^2*s*t^2 + 
      (1 - 2*eps + 8*eps^2)*t^3)*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/
    (4*(-1 + 2*eps)*s) + 
   (eps^3*m2*s*(4*m2*s*((-1 + 2*eps)*s^2 + 8*eps^2*s*t + (1 + 4*eps^2)*t^2) - 
      t*(s + t)*((-1 + 2*eps)*s^2 + 8*eps*(-1 + 3*eps)*s*t + 
        (1 - 4*eps + 12*eps^2)*t^2))*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*t*(s + t)*(-4*m2*s + t*(s + t))), 
 CM[216] -> (eps^4*t*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/2 - 
   eps^4*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[8][s, t, m2] - 
   eps^4*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[8][s, t, m2] + 
   eps^4*(m2 - s - t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[8][s, t, m2] - 
   eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] + 
   (eps^3*PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[8][s, t, m2])/2 - 
   eps^2*m2*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[8][s, t, m2] - 
   eps^4*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[8][s, t, m2] + 
   (eps^3*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2])/2 + 
   eps^4*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[8][s, t, m2], 
 CM[217] -> eps^4*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[9][s, t, m2] - 
   eps^4*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[9][s, t, m2] + 
   eps^4*m2*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[9][s, t, m2] - 
   eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] - 
   eps^2*m2*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[9][s, t, m2] - 
   eps^4*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[9][s, t, m2] - 
   (eps^3*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2])/2 + 
   eps^4*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[9][s, t, m2], 
 CM[218] -> -(eps^4*t*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[3][s, t, m2]) + 
   eps^4*t*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0]*r[3][s, t, m2] + 
   eps^4*(s + t)*NPBx123[1, 1, 1, 1, -1, 1, 1, 1, 0]*r[3][s, t, m2] + 
   eps^4*t*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1]*r[3][s, t, m2] - 
   eps^4*m2*t*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0]*r[3][s, t, m2] - 
   (eps^3*t*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1]*r[3][s, t, m2])/2 - 
   eps^3*PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0]*r[3][s, t, m2] - 
   2*eps^3*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0]*r[3][s, t, m2] - 
   2*eps^2*m2*PLAx123[0, 2, 2, 1, 0, 0, 1, 0, 0]*r[3][s, t, m2] + 
   eps^3*t*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] + 
   eps^2*m2*t*PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1]*r[3][s, t, m2] + 
   eps^3*(s + t)*PLC[0, 1, 1, 1, 1, 0, 0, 2, 0]*r[3][s, t, m2] - 
   eps^4*(s - t)*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0]*r[3][s, t, m2] - 
   2*eps^4*t*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0]*r[3][s, t, m2], 
 CM[219] -> -1/8*(eps^3*(1 + 4*eps)*(s + t)*(s + 2*t)*
     NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]) - 
   (eps^3*m2*(s + t)*(s + 2*t)*NPA[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 - 
   (eps^3*(1 + 4*eps)*s*(2*s + t)*NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/8 - 
   (eps^3*m2*s*(2*s + t)*NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0])/2 + 
   eps^4*(s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -2] + 
   eps^4*(s + t)*(-2*m2 + s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1] + 
   eps^4*m2*(m2 - s - t)*(s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0] + 
   (eps^2*(t*(s + t)^2*(3*s^2 - 11*s*t - 3*t^2)*(16*m2^2*s*t + 
        s*t*(s + t)^2 - 4*m2*(s^3 + s^2*t + s*t^2 + t^3)) + 
      32*eps^4*(s + t)^2*(16*m2^3*s*t*(s^2 + s*t + t^2) + 
        3*s*t*(s + t)^3*(s^2 + s*t + t^2) - m2*(s + t)^2*
         (4*s^4 + s^3*t + 21*s^2*t^2 + 9*s*t^3 + 4*t^4) - 
        4*m2^2*(s^5 - 2*s^4*t - s^3*t^2 + s^2*t^3 + t^5)) + 
      eps*t*(-(s*t*(s + t)^4*(5*s^2 - 25*s*t - t^2)) - 
        288*m2^3*s^2*t*(s^2 + s*t + t^2) + 2*m2*(s + t)^2*
         (10*s^5 - 49*s^4*t - 51*s^3*t^2 - 51*s^2*t^3 - 52*s*t^4 - 2*t^5) + 
        8*m2^2*s*(9*s^5 + 8*s^4*t + 57*s^3*t^2 + 119*s^2*t^3 + 72*s*t^4 + 
          11*t^5)) + 6*eps^2*(-(s*t^2*(s + t)^3*(3*s^3 + 16*s^2*t + 
           16*s*t^2 + 5*t^3)) + 64*m2^3*s*t*(s^4 + 3*s^3*t + s*t^3 + t^4) + 
        4*m2*t*(s + t)^2*(6*s^5 + 25*s^4*t + 27*s^3*t^2 + 28*s^2*t^3 + 
          19*s*t^4 + 5*t^5) - 16*m2^2*(s^7 + 4*s^6*t + 11*s^5*t^2 + 
          38*s^4*t^3 + 55*s^3*t^4 + 33*s^2*t^5 + 9*s*t^6 + t^7)) - 
      8*eps^3*(s*t*(s + t)^3*(6*s^4 + 13*s^3*t + 3*s^2*t^2 + s*t^3 + 2*t^4) + 
        16*m2^3*s*t*(8*s^4 + 23*s^3*t + 23*s^2*t^2 + 19*s*t^3 + 8*t^4) - 
        m2*(s + t)^2*(8*s^6 - 20*s^5*t - 83*s^4*t^2 - 47*s^3*t^3 - 
          63*s^2*t^4 - 52*s*t^5 - 8*t^6) - 4*m2^2*(8*s^7 + 23*s^6*t + 
          74*s^5*t^2 + 233*s^4*t^3 + 313*s^3*t^4 + 182*s^2*t^5 + 51*s*t^6 + 
          8*t^7)))*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t^2*(s + t)*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) - (eps^4*(4*m2 + s + t)*
     (3*s*t*(s^2 + s*t + t^2)*(16*m2^2*s*t + s*t*(s + t)^2 - 
        4*m2*(s^3 + s^2*t + s*t^2 + t^3)) + 8*eps^2*(s + t)^2*
       (16*m2^2*s*t*(s^2 + s*t + t^2) + 3*s*t*(s + t)^2*(s^2 + s*t + t^2) - 
        4*m2*(s^5 + 2*s^4*t + 7*s^3*t^2 + 9*s^2*t^3 + 4*s*t^4 + t^5)) - 
      2*eps*(16*m2^2*s*t*(2*s^4 + 5*s^3*t - s^2*t^2 + s*t^3 + 2*t^4) + 
        s*t*(s + t)^2*(6*s^4 + 17*s^3*t + 15*s^2*t^2 + 13*s*t^3 + 6*t^4) - 
        4*m2*(2*s^7 + 7*s^6*t + 14*s^5*t^2 + 35*s^4*t^3 + 43*s^3*t^4 + 
          22*s^2*t^5 + 7*s*t^6 + 2*t^7)))*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t^2*(s + t)*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) + (eps^4*t*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1])/2 - 
   (eps^2*m2*((1 - 3*eps - 6*eps^2 + 8*eps^3)*s^6 + 
      (1 + 9*eps - 42*eps^2 - 16*eps^3 + 48*eps^4)*s^5*t - 
      32*(1 - 2*eps)^2*eps^2*m2^2*t^4 + 
      2*s^4*t*(2*(-1 + 8*eps - 8*eps^2 - 12*eps^3 + 24*eps^4)*m2 + 
        eps*(13 - 19*eps - 66*eps^2 + 72*eps^3)*t) - 
      4*m2*s*t^3*(8*eps^2*m2 - 40*eps^3*m2 + 8*eps^4*(8*m2 - t) + t + 
        eps*(-2*m2 + t)) + s^3*t^2*(t + 8*eps^2*(12*m2 + t) + 
        16*eps^4*(14*m2 + 9*t) + eps*(2*m2 + 19*t) - 
        4*eps^3*(54*m2 + 43*t)) + s^2*t^2*
       (t^2 - 16*eps^4*(8*m2^2 - 10*m2*t - 3*t^2) + 
        eps*(-16*m2^2 - 10*m2*t + 5*t^2) + 2*eps^2*(48*m2^2 + 28*m2*t + 
          5*t^2) - 8*eps^3*(8*m2^2 + 15*m2*t + 8*t^2)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s^2 - 4*m2*t + s*t)) + 
   (eps^2*m2*(t*(s + t)^2*(s^2 - 3*s*t - t^2)*(16*m2^2*s*t + s*t*(s + t)^2 - 
        4*m2*(s^3 + s^2*t + s*t^2 + t^3)) - 16*eps^4*(s + t)^2*
       (-32*m2^3*s*t*(s^2 + s*t + t^2) + 3*s*t*(s + t)^3*(s^2 + s*t + t^2) - 
        2*m2*(s + t)^2*(2*s^4 + 5*s^3*t + 15*s^2*t^2 + 9*s*t^3 + 2*t^4) + 
        8*m2^2*(s^5 + 4*s^4*t + 11*s^3*t^2 + 13*s^2*t^3 + 6*s*t^4 + t^5)) + 
      eps*t*(-96*m2^3*s^2*t*(s^2 + s*t + t^2) + s*t*(s + t)^3*
         (7*s^3 + 16*s^2*t + 18*s*t^2 + 3*t^3) - 2*m2*(s + t)^2*
         (14*s^5 + 35*s^4*t + 53*s^3*t^2 + 41*s^2*t^3 + 36*s*t^4 + 6*t^5) + 
        8*m2^2*s*(3*s^5 + 20*s^4*t + 55*s^3*t^2 + 77*s^2*t^3 + 48*s*t^4 + 
          9*t^5)) - 4*eps^3*(32*m2^3*s*t*(4*s^4 + 11*s^3*t + 7*s^2*t^2 + 
          7*s*t^3 + 4*t^4) - 8*m2^2*(s + t)^3*(4*s^4 + 15*s^3*t + 
          35*s^2*t^2 + 27*s*t^3 + 4*t^4) - s*t*(s + t)^3*
         (18*s^4 + 57*s^3*t + 75*s^2*t^2 + 61*s*t^3 + 22*t^4) + 
        2*m2*(s + t)^2*(12*s^6 + 54*s^5*t + 149*s^4*t^2 + 251*s^3*t^3 + 
          201*s^2*t^4 + 86*s*t^5 + 20*t^6)) + 
      2*eps^2*(64*m2^3*s*t*(s^4 + 4*s^3*t + s^2*t^2 + 2*s*t^3 + t^4) - 
        s*t*(s + t)^3*(12*s^4 + 46*s^3*t + 61*s^2*t^2 + 57*s*t^3 + 21*t^4) + 
        4*m2*(s + t)^2*(4*s^6 + 25*s^5*t + 59*s^4*t^2 + 104*s^3*t^3 + 
          82*s^2*t^4 + 44*s*t^5 + 13*t^6) - 16*m2^2*(s^7 + 9*s^6*t + 
          36*s^5*t^2 + 73*s^4*t^3 + 88*s^3*t^4 + 60*s^2*t^5 + 18*s*t^6 + 
          t^7)))*PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*
     t^2*(s + t)*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - 
   (eps^4*(4*m2 - s)*((2 - 24*eps^2)*s^4 + (1 + 18*eps - 72*eps^2)*s^3*t + 
      16*eps*(-1 + 2*eps)*m2*t^3 + 4*s*t^2*((1 - 2*eps + 16*eps^2)*m2 + 
        3*(1 - 2*eps)*eps*t) - s^2*t*(-8*(-1 + 4*eps + 4*eps^2)*m2 + 
        (1 - 30*eps + 72*eps^2)*t))*PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*(s + t)*(s^2 - 4*m2*t + s*t)) + 
   (eps^2*(-3*(1 - 3*eps - 6*eps^2 + 8*eps^3)*s^6 + 
      (-3 + eps + 90*eps^2 - 96*eps^3 + 96*eps^4)*s^5*t + 
      32*eps^2*(3 - 8*eps + 4*eps^2)*m2^2*t^4 + 
      4*s^4*t*((3 - 16*eps - 4*eps^2 + 52*eps^3 - 24*eps^4)*m2 + 
        (1 - 9*eps + 43*eps^2 - 54*eps^3 + 72*eps^4)*t) + 
      4*m2*s*t^3*(8*eps^4*(8*m2 - 7*t) + 8*eps^2*(2*m2 - 5*t) - t + 
        eps*(-6*m2 + 7*t) + eps^3*(-104*m2 + 80*t)) + 
      s^3*t^2*(8*eps^3*(71*m2 - 27*t) - 32*eps^4*(13*m2 - 9*t) + 5*t - 
        eps*(22*m2 + 39*t) + eps^2*(-248*m2 + 134*t)) + 
      s^2*t^2*(t*(-16*m2 + t) + eps*(48*m2^2 + 70*m2*t - 11*t^2) + 
        32*eps^4*(4*m2^2 - 17*m2*t + 3*t^2) - 8*eps^3*(8*m2^2 - 97*m2*t + 
          9*t^2) + eps^2*(-224*m2^2 - 440*m2*t + 34*t^2)))*
     PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/(8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s^2 - 4*m2*t + s*t)) + 
   (eps^2*(32*eps^4*s*(m2 - t)*(s + t)^2*(4*m2*s - 3*t*(s + t)) + 
      3*t^2*(-s^2 + s*t + t^2)*(-4*m2*s + t*(s + t)) + 
      eps*t*(-24*m2^2*s^2*(3*s + 2*t) - 2*m2*s*t*(9*s^2 - s*t + 8*t^2) + 
        t^2*(5*s^3 + 4*s^2*t + 2*s*t^2 + 3*t^3)) + 
      2*eps^2*(16*m2^2*s^2*(3*s^2 + 6*s*t + t^2) + 
        t^3*(17*s^3 + 44*s^2*t + 36*s*t^2 + 9*t^3) - 
        4*m2*s*t*(9*s^3 + 38*s^2*t + 40*s*t^2 + 10*t^3)) - 
      8*eps^3*(4*m2^2*s^2*(8*s^2 + 15*s*t + 6*t^2) - 
        m2*s*t*(32*s^3 + 91*s^2*t + 85*s*t^2 + 30*t^3) + 
        t^2*(6*s^4 + 20*s^3*t + 24*s^2*t^2 + 13*s*t^3 + 3*t^4)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*s*t^2*
     (-4*m2*s + t*(s + t))) - 
   (eps^4*(4*m2 - t)*(8*eps^2*(s + t)^2*(4*m2*s - 3*t*(s + t)) - 
      t*(3*s + 2*t)*(-4*m2*s + t*(s + t)) + 
      eps*(-8*m2*s^2*(2*s + 3*t) + 2*t*(6*s^3 + 17*s^2*t + 15*s*t^2 + 
          4*t^3)))*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*t^2*(-4*m2*s + t*(s + t))) - 
   (eps^3*s*(s + 2*t)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/8 + 
   (eps^2*m2*(16*eps^4*s*(2*m2 + t)*(s + t)^2*(4*m2*s - 3*t*(s + t)) + 
      t^2*(-s^2 + 3*s*t + t^2)*(-4*m2*s + t*(s + t)) + 
      eps*t*(-8*m2^2*s^2*(3*s + 2*t) + 2*m2*s*t*(s^2 + 15*s*t - 8*t^2) + 
        t^2*(-3*s^3 - 16*s^2*t - 12*s*t^2 + t^3)) - 
      4*eps^3*(8*m2^2*s^2*(4*s^2 + 7*s*t + 2*t^2) - 
        2*m2*s*t^2*(13*s^2 + 25*s*t + 10*t^2) + 
        t^2*(-18*s^4 - 51*s^3*t - 45*s^2*t^2 - 10*s*t^3 + 2*t^4)) + 
      2*eps^2*(4*m2*s^2*t*(s^2 - 4*s*t - 11*t^2) + 
        16*m2^2*s^2*(s^2 + 3*s*t + t^2) + t^2*(-12*s^4 - 28*s^3*t - 
          11*s^2*t^2 + 8*s*t^3 + 3*t^4)))*PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/
    (2*(-1 + eps)*(-1 + 2*eps)*s*t^2*(-4*m2*s + t*(s + t))) + 
   (eps^4*(3*s + 2*eps*s + 2*t + 4*eps*t)*PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/
    (2 - 4*eps) - (eps^3*(s + t)*PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1])/2 - 
   (eps^3*(s + t)*(4*m2*s*t - t^2*(s + t) + 4*eps*m2*(s + t)^2)*
     PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1])/(2*t*(-4*m2*s + t*(s + t))) - 
   (eps^4*(s + t)^4*(s*t*(s + t) - 2*m2*(s^2 + t^2))*
     PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0])/(s*t*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) + (2*eps^4*(s + t)^2*((-1 + 2*eps)*m2^2*(s + t) - 
      2*t^2*(s + t) + 2*m2*t*((3 + 2*eps)*s + (-1 + 2*eps)*t))*
     PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1])/((-1 + 2*eps)*t*
     (-4*m2*s + t*(s + t))) + 
   (eps^3*(-(s*t*(2*s + t)) + eps*(8*s^3 + 28*s^2*t + 26*s*t^2 + 8*t^3))*
     PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/(8*(-1 + 2*eps)*s) - 
   (2*eps^3*(1 + 2*eps)*m2*(s + t)^2*PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1])/
    (-1 + 2*eps) - (eps^3*(s + t)*(-4*eps*m2*(s + t)^2 + 
      8*eps^2*m2*(s + t)^2 - s*(s^2 - 4*m2*t + s*t))*
     PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1])/(2*(-1 + 2*eps)*s*
     (s^2 - 4*m2*t + s*t)) + 
   (eps^4*(s + t)*(-2*s^2*(s + t)^2 + m2*s*(s + t)*(-5*s + 8*eps*s + 4*t + 
        8*eps*t) + m2^2*((-2 + 4*eps)*s^2 + 8*eps*s*t + 2*(-1 + 2*eps)*t^2))*
     PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1])/((-1 + 2*eps)*s*
     (s^2 - 4*m2*t + s*t)) - (4*eps^4*m2*(s + t)^2*PLAx1234[0, 1, 3, 1, 0, 0, 
      1, 0, 1])/(-1 + 2*eps) + 
   (eps^4*(s + t)*(8*eps*m2*(s + t)^2 - s*(s^2 - 4*m2*t + s*t))*
     PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0])/(2*s*(s^2 - 4*m2*t + s*t)) + 
   (eps^4*(3*s^2*(s^2 - 4*m2*t + s*t) - 8*eps^2*(s + t)^2*
       (2*m2*(s - 2*t) + 3*s*(s + t)) + 
      2*eps*(4*m2*(s^3 + 7*s^2*t + s*t^2 - 2*t^3) + 
        s*(-s^3 + 7*s^2*t + 14*s*t^2 + 6*t^3)))*PLC[0, 1, 1, 0, 1, 1, 0, 1, 
      0])/(2*(-1 + 2*eps)*s*(s^2 - 4*m2*t + s*t)) + 
   (2*eps^5*(s + t)^4*(s*t*(s + t) - 2*m2*(s^2 + t^2))*
     PLC[0, 1, 1, 1, 1, 0, 0, 1, 0])/(s*t*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) + (eps^4*(s + t)^4*(-4*m2 + s + t)*(4*m2 + s + t)*
     PLC[0, 1, 1, 1, 1, 0, 0, 2, 0])/((s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) + 
   (eps^4*(s - (8*eps*m2*(s + t)^2)/(s^2 - 4*m2*t + s*t))*
     PLC[0, 1, 1, 1, 1, 1, 0, 0, 0])/2 - 
   (2*eps^4*(1 + 2*eps)*m2*(s + t)^3*PLC[0, 1, 1, 1, 1, 1, 0, 1, 0])/
    (s^2 - 4*m2*t + s*t) + (eps^3*(2*(-1 + 2*eps + 8*eps^2)*s^3 + 
      (-1 + 2*eps + 48*eps^2)*s^2*t + 48*eps^2*s*t^2 + 16*eps^2*t^3)*
     PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/(8*(-1 + 2*eps)*t) + 
   (eps^3*m2*t*((2 - 24*eps^2)*s^4 + (1 + 18*eps - 72*eps^2)*s^3*t + 
      16*eps*(-1 + 2*eps)*m2*t^3 + 4*s*t^2*((1 - 2*eps + 16*eps^2)*m2 + 
        3*(1 - 2*eps)*eps*t) - s^2*t*(-8*(-1 + 4*eps + 4*eps^2)*m2 + 
        (1 - 30*eps + 72*eps^2)*t))*PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*s*(s + t)*(s^2 - 4*m2*t + s*t)) - 
   (eps^4*(s + t)*(-(t*(s + t)) + 4*m2*(s + eps*s + eps*t))*
     PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0])/(-4*m2*s + t*(s + t)) - 
   (eps^4*(s + t)*(3*t*(-4*m2*s + t*(s + t)) + 8*eps^2*(s + t)*
       (3*t*(s + t) + m2*(-4*s + 2*t)) + 2*eps*(m2*(8*s^2 - 4*t^2) - 
        t*(6*s^2 + 11*s*t + 5*t^2)))*PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*t*(-4*m2*s + t*(s + t))) + 
   (eps^3*(s + t)^2*((1 - 2*eps + 16*eps^2)*s + 2*(1 - 2*eps + 8*eps^2)*t)*
     PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/(8*(-1 + 2*eps)*s) - 
   (eps^3*m2*s*(8*eps^2*(s + t)^2*(4*m2*s - 3*t*(s + t)) - 
      t*(3*s + 2*t)*(-4*m2*s + t*(s + t)) + 
      eps*(-8*m2*s^2*(2*s + 3*t) + 2*t*(6*s^3 + 17*s^2*t + 15*s*t^2 + 
          4*t^3)))*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    (2*(-1 + 2*eps)*t^2*(-4*m2*s + t*(s + t))) + 
   (eps^4*(s + t)*(4*m2*s*t - t^2*(s + t) + 8*eps*m2*(s + t)^2)*
     PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0])/(2*t*(-4*m2*s + t*(s + t))) + 
   (2*eps^4*(1 + 2*eps)*m2*(s + t)^3*PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0])/
    (4*m2*s - t*(s + t)), CM[220] -> 
  -1/4*(eps^3*(s + 4*eps*s - t)*(s + t)*NPA[1, 1, 1, 1, 0, 0, 1, 1, 0]) - 
   eps^3*m2*(s - t)*(s + t)*NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] + 
   (eps^3*((1 + 4*eps)*s^2 + (3 + 8*eps)*s*t - 4*eps*t^2)*
     NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0])/4 + eps^3*m2*s*(s + 3*t)*
    NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] - 2*eps^4*(s + t)*
    NPBx123[1, 1, 1, 1, -1, 1, 1, 1, -1] - eps^4*(s + t)*(-2*m2 + s + t)*
    NPBx123[1, 1, 1, 1, -1, 1, 1, 1, 0] - 
   eps^4*(s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -2] + 
   eps^4*(2*m2 - s)*(s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1] - 
   eps^4*m2*(m2 - s)*(s + t)*NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0] - 
   (eps^2*(t*(s + t)^2*(3*s^2 + 20*s*t - 3*t^2)*(16*m2^2*s*t + 
        s*t*(s + t)^2 - 4*m2*(s^3 + s^2*t + s*t^2 + t^3)) + 
      eps*t*(-(s*t*(s + t)^4*(5*s^2 + 68*s*t - 25*t^2)) + 
        192*m2^3*s^2*t*(2*s^2 + 2*s*t + t^2) + 4*m2*(s + t)^2*
         (5*s^5 + 79*s^4*t + 54*s^3*t^2 + 51*s^2*t^3 + 43*s*t^4 - 25*t^5) - 
        16*m2^2*s*(6*s^5 + 17*s^4*t + 93*s^3*t^2 + 131*s^2*t^3 + 27*s*t^4 - 
          22*t^5)) + 32*eps^4*(s + t)*(16*m2^3*s*t*(s^3 + 4*s^2*t + 2*s*t^2 + 
          t^3) + 3*s*t*(s + t)^3*(s^3 + 4*s^2*t + 2*s*t^2 + t^3) - 
        m2*(s + t)^2*(4*s^5 + 13*s^4*t + 54*s^2*t^3 + 29*s*t^4 + 4*t^5) - 
        4*m2^2*(s^6 + s^5*t - 13*s^4*t^2 - 6*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + 
          t^6)) + 2*eps^2*(s*t^2*(s + t)^3*(s^3 - 7*s^2*t - 63*s*t^2 - 
          51*t^3) + 64*m2^3*s*t*(3*s^4 - 11*s^3*t - 20*s^2*t^2 - 7*s*t^3 + 
          3*t^4) + 4*m2*t*(s + t)^2*(8*s^5 + 26*s^4*t + 78*s^3*t^2 + 
          69*s^2*t^3 + 72*s*t^4 + 51*t^5) - 16*m2^2*(3*s^7 - 8*s^6*t - 
          29*s^5*t^2 + s^4*t^3 + 113*s^3*t^4 + 156*s^2*t^5 + 65*s*t^6 + 
          3*t^7)) - 16*eps^3*(s*t*(s + t)^3*(3*s^4 + 8*s^3*t + 3*s^2*t^2 - 
          5*s*t^3 - 2*t^4) + 16*m2^3*s*t*(4*s^4 + 12*s^3*t + 12*s^2*t^2 + 
          7*s*t^3 + 4*t^4) - m2*(s + t)^2*(4*s^6 - 20*s^5*t - 84*s^4*t^2 - 
          72*s^3*t^3 - 19*s^2*t^4 - 32*s*t^5 - 16*t^6) - 
        4*m2^2*(4*s^7 + 12*s^6*t + 32*s^5*t^2 + 119*s^4*t^3 + 219*s^3*t^4 + 
          171*s^2*t^5 + 51*s*t^6 + 4*t^7)))*PLA[0, 0, 2, 1, 0, 0, 0, 0, 2])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t^2*(s + t)*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) + (eps^4*(4*m2 + s + t)*
     (-(s*t*(2*s^2 + 2*s*t + t^2)*(16*m2^2*s*t + s*t*(s + t)^2 - 
         4*m2*(s^3 + s^2*t + s*t^2 + t^3))) + 4*eps^2*(s + t)*
       (16*m2^2*s*t*(s^3 + 4*s^2*t + 2*s*t^2 + t^3) + 
        3*s*t*(s + t)^2*(s^3 + 4*s^2*t + 2*s*t^2 + t^3) - 
        4*m2*(s^6 + 5*s^5*t + 7*s^4*t^2 + 18*s^3*t^3 + 23*s^2*t^4 + 9*s*t^5 + 
          t^6)) - 2*eps*(16*m2^2*s*t*(s^4 - 3*s^3*t - 6*s^2*t^2 - 2*s*t^3 + 
          t^4) + s*t*(s + t)^2*(3*s^4 + 7*s^3*t + 6*s^2*t^2 + 4*s*t^3 + 
          3*t^4) - 4*m2*(s^7 - 2*s^6*t - 8*s^5*t^2 + 16*s^3*t^4 + 
          15*s^2*t^5 + 5*s*t^6 + t^7)))*PLA[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(-1 + 2*eps)*s*t^2*(s + t)*(s^2 - 4*m2*t + s*t)*
     (-4*m2*s + t*(s + t))) - 2*eps^4*t*PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] + 
   (eps^3*t*(s + t)*PLA[0, 1, 2, 1, 0, 1, 0, 0, 1])/2 + 
   (eps^2*m2*((1 - 3*eps + 10*eps^2 - 8*eps^3)*s^6 - 
      4*(-1 + eps^2 - 12*eps^3 + 12*eps^4)*s^5*t - 32*(1 - 2*eps)^2*eps^2*
       m2^2*t^4 - 4*s^3*t^2*((3 + 4*eps - 4*eps^3 + 8*eps^4)*m2 + 
        (-1 - 5*eps + 4*eps^2 + 14*eps^3 - 12*eps^4)*t) - 
      2*s^4*t*((2 + 8*eps^2 - 40*eps^3 + 48*eps^4)*m2 + 
        (-3 - 9*eps + 20*eps^2 - 32*eps^3 + 24*eps^4)*t) + 
      4*m2*s*t^3*(16*eps^2*m2 - t + 8*eps^4*t - eps*(8*m2 + t)) + 
      s^2*t^2*(t*(-12*m2 + t) - 32*eps^3*(2*m2^2 + 3*m2*t + 2*t^2) + 
        16*eps^4*(8*m2^2 + 6*m2*t + 3*t^2) + eps*(-16*m2^2 - 36*m2*t + 
          5*t^2) + 2*eps^2*(16*m2^2 + 32*m2*t + 5*t^2)))*
     PLA[0, 1, 3, 0, 0, 1, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*
     (s^2 - 4*m2*t + s*t)) - 
   (eps^2*m2*(t*(s + t)^2*(s^2 + 6*s*t - t^2)*(16*m2^2*s*t + s*t*(s + t)^2 - 
        4*m2*(s^3 + s^2*t + s*t^2 + t^3)) + 
      eps*t*(64*m2^3*s^2*t*(2*s^2 + 2*s*t + t^2) - s*t*(s + t)^3*
         (7*s^3 + 25*s^2*t + 11*s*t^2 - 11*t^3) + 4*m2*(s + t)^2*
         (7*s^5 + 27*s^4*t + 20*s^3*t^2 + 15*s^2*t^3 + 11*s*t^4 - 11*t^5) - 
        16*m2^2*s*(2*s^5 + 11*s^4*t + 37*s^3*t^2 + 41*s^2*t^3 + 3*s*t^4 - 
          10*t^5)) - 16*eps^4*(s + t)*
       (-32*m2^3*s*t*(s^3 + 4*s^2*t + 2*s*t^2 + t^3) + 
        3*s*t*(s + t)^3*(s^3 + 4*s^2*t + 2*s*t^2 + t^3) - 
        2*m2*(s + t)^2*(2*s^5 + 11*s^4*t + 18*s^3*t^2 + 36*s^2*t^3 + 
          19*s*t^4 + 2*t^5) + 8*m2^2*(s^6 + 7*s^5*t + 17*s^4*t^2 + 
          30*s^3*t^3 + 29*s^2*t^4 + 11*s*t^5 + t^6)) - 
      8*eps^3*(32*m2^3*s*t*(2*s^4 + 2*s^3*t + s*t^3 + 2*t^4) - 
        s*t*(s + t)^3*(9*s^4 + 37*s^3*t + 46*s^2*t^2 + 30*s*t^3 + 13*t^4) - 
        8*m2^2*(s + t)^2*(2*s^5 + 6*s^4*t + 10*s^3*t^2 + 33*s^2*t^3 + 
          25*s*t^4 + 2*t^5) + 2*m2*(s + t)^2*(6*s^6 + 20*s^5*t + 48*s^4*t^2 + 
          122*s^3*t^3 + 143*s^2*t^4 + 66*s*t^5 + 14*t^6)) + 
      2*eps^2*(64*m2^3*s*t*(s^4 - 5*s^3*t - 8*s^2*t^2 - 3*s*t^3 + t^4) - 
        s*t*(s + t)^3*(12*s^4 + 25*s^3*t + 31*s^2*t^2 + 45*s*t^3 + 33*t^4) + 
        4*m2*(s + t)^2*(4*s^6 - 12*s^5*t - 8*s^4*t^2 + 50*s^3*t^3 + 
          75*s^2*t^4 + 48*s*t^5 + 25*t^6) - 16*m2^2*(s^7 - 23*s^5*t^2 - 
          37*s^4*t^3 + 15*s^3*t^4 + 58*s^2*t^5 + 29*s*t^6 + t^7)))*
     PLA[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t^2*(s + t)*
     (s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - 
   (eps^4*(4*m2 - s)*((-1 + 4*eps - 12*eps^2)*s^4 + (-3 + 4*eps - 12*eps^2)*
       s^3*t + 8*(1 - 2*eps)*eps*m2*t^3 + 
      2*s*t^2*(4*m2 + 3*eps*(-1 + 2*eps)*t) + 
      2*s^2*t*((2 + 8*eps^2)*m2 + (-1 - 3*eps + 6*eps^2)*t))*
     PLA[0, 2, 1, 0, 0, 2, 0, 0, 0])/((-1 + eps)*(-1 + 2*eps)*s*(s + t)*
     (s^2 - 4*m2*t + s*t)) + (eps^2*((3 - 9*eps + 30*eps^2 - 24*eps^3)*s^6 + 
      8*(1 - 2*eps + 8*eps^2 - 10*eps^3 + 12*eps^4)*s^5*t - 
      32*eps^2*(3 - 8*eps + 4*eps^2)*m2^2*t^4 - 
      4*s^3*t^2*((5 - 12*eps + 40*eps^2 - 60*eps^3 + 56*eps^4)*m2 + 
        2*eps*(-3 + 7*eps - 12*eps^2 + 12*eps^3)*t) + 
      2*s^4*t*(-2*(3 - 8*eps + 32*eps^2 - 60*eps^3 + 24*eps^4)*m2 + 
        (3 + 3*eps + 6*eps^2 - 16*eps^3 + 48*eps^4)*t) + 
      4*m2*s*t^3*(t - 80*eps^3*t + 56*eps^4*t + 8*eps^2*(2*m2 + 5*t) - 
        eps*(24*m2 + 7*t)) - s^2*t^2*(t*(4*m2 + t) + 
        eps*(48*m2^2 + 12*m2*t - 11*t^2) + 8*eps^3*(24*m2^2 + 32*m2*t - 
          9*t^2) - 32*eps^4*(4*m2^2 + 3*m2*t - 3*t^2) + 
        eps^2*(-32*m2^2 - 96*m2*t + 34*t^2)))*PLA[0, 2, 2, 0, 0, 1, 0, 0, 0])/
    (8*(-1 + eps)*(-1 + 2*eps)*s*t*(s + t)*(s^2 - 4*m2*t + s*t)) + 
   (eps^2*(-32*eps^4*s*(m2 - t)*(s^2 + 4*s*t + 3*t^2)*
       (4*m2*s - 3*t*(s + t)) - 3*t^2*(s^2 + 4*s*t - t^2)*
       (4*m2*s - t*(s + t)) + eps*t*(48*m2^2*s^2*(-2*s + t) + 
        12*m2*s*t*(5*s^2 + 13*s*t - 4*t^2) + t^2*(-5*s^3 - 25*s^2*t + s*t^2 + 
          21*t^3)) - 2*eps^2*(3*t^3*(s + t)^2*(s + 15*t) + 
        16*m2^2*s^2*(3*s^2 - 14*s*t - 5*t^2) - 
        4*m2*s*t*(9*s^3 + 16*s^2*t + 47*s*t^2 + 40*t^3)) + 
      8*eps^3*(8*m2^2*s^2*(4*s^2 + 8*s*t + 7*t^2) - 
        2*m2*s*t*(16*s^3 + 40*s^2*t + 79*s*t^2 + 43*t^3) + 
        t^2*(6*s^4 + 17*s^3*t + 31*s^2*t^2 + 29*s*t^3 + 9*t^4)))*
     PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2])/(8*(-1 + eps)*(-1 + 2*eps)*s*t^2*
     (-4*m2*s + t*(s + t))) + 
   (eps^4*(4*m2 - t)*(4*eps^2*(s^2 + 4*s*t + 3*t^2)*(4*m2*s - 3*t*(s + t)) + 
      (2*s - t)*t*(-4*m2*s + t*(s + t)) + 
      eps*(-8*m2*s*(s^2 - 4*s*t - 2*t^2) + 2*t*(3*s^3 + 7*s^2*t + 8*s*t^2 + 
          4*t^3)))*PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1])/
    ((-1 + eps)*(-1 + 2*eps)*t^2*(-4*m2*s + t*(s + t))) - 
   (eps^3*s*(s - t)*PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1])/4 - 
   (eps^2*m2*(16*eps^4*s*(2*m2 + t)*(s^2 + 4*s*t + 3*t^2)*
       (4*m2*s - 3*t*(s + t)) + t^2*(s^2 + 4*s*t - t^2)*
       (4*m2*s - t*(s + t)) - eps*t*(16*m2^2*s^2*(-2*s + t) + 
        4*m2*s*t*(-11*s^2 + 17*s*t + 4*t^2) + 
        t^2*(17*s^3 + 17*s^2*t + 7*s*t^2 + 7*t^3)) - 
      8*eps^3*(8*m2^2*s^2*(2*s^2 + t^2) - 2*m2*s*t^2*(14*s^2 + 21*s*t + 
          13*t^2) + 3*t^2*(-3*s^4 - 12*s^3*t - 15*s^2*t^2 - 5*s*t^3 + t^4)) + 
      2*eps^2*(16*m2^2*s^2*(s^2 - 6*s*t - t^2) + 
        4*m2*s*t*(s^3 - 28*s^2*t - 9*s*t^2 - 2*t^3) + 
        t^2*(-12*s^4 - 15*s^3*t - s^2*t^2 + 17*s*t^3 + 15*t^4)))*
     PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1])/(2*(-1 + eps)*(-1 + 2*eps)*s*t^2*
     (-4*m2*s + t*(s + t))) - (eps^4*(s + 2*eps*s + (-1 + 6*eps)*t)*
     PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1])/(-1 + 2*eps) + 
   (eps^3*(-1 + 6*eps)*(s + t)*PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1])/
    (2 - 4*eps) + (eps^3*(s + t)*(4*m2*s*t - t^2*(s + t) + 
      2*eps*m2*(s^2 + 4*s*t + 3*t^2))*PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1])/
    (t*(-4*m2*s + t*(s + t))) + 
   (eps^4*(s + t)*(16*m2^2*s*t*((-1 + 2*eps)*s^2 - 2*s*t + (1 - 2*eps)*t^2) + 
      s*t*(s + t)^2*((-1 + 2*eps)*s^2 + 4*(-1 + eps)*s*t + 
        (-1 + 2*eps)*t^2) - 2*m2*(s + t)*((-1 + 2*eps)*s^4 - 4*s^3*t + 
        2*(-1 + 2*eps)*s^2*t^2 + 8*(-1 + eps)*s*t^3 + (-1 + 2*eps)*t^4))*
     PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0])/((-1 + 2*eps)*s*t*
     (s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) - 
   (2*eps^4*(s + t)^2*(-2*t^2*(s + t) + (-1 + 2*eps)*m2^2*(s + 3*t) + 
      2*m2*t*(3*s + 2*eps*s - 3*t + 6*eps*t))*PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 
      1])/((-1 + 2*eps)*t*(-4*m2*s + t*(s + t))) + 
   (eps^3*(s*t*(s + 3*t) - 2*eps*(2*s^3 + 3*s^2*t + s*t^2 - 2*t^3))*
     PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1])/(4*(-1 + 2*eps)*s) + 
   (2*eps^3*m2*(s + t)*(s + 2*eps*s + (-1 + 6*eps)*t)*
     PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) - 
   (eps^3*(s + t)*(-3*eps*s^2*(s + t) + 2*s*(s^2 - 4*m2*t + s*t) + 
      4*eps^2*m2*(s^2 - t^2) - 2*eps*m2*(s^2 - 6*s*t - t^2))*
     PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1])/((-1 + 2*eps)*s*
     (s^2 - 4*m2*t + s*t)) + (eps^3*(s + t)*(s*t*(s^2 - 4*m2*t + s*t) + 
      4*eps^2*m2*(m2 + 2*s)*(s^2 - t^2) + eps*m2*(-2*m2*(s^2 + 2*s*t - t^2) + 
        s*(-3*s^2 + s*t + 4*t^2)))*PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1])/
    ((-1 + 2*eps)*s*(s^2 - 4*m2*t + s*t)) - 
   (eps^2*m2*(s + t)*(4*eps^2*(s - t) - t + 2*eps*t)*
     PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1])/(-1 + 2*eps) + 
   (4*eps^5*m2*(s - t)*(s + t)^2*PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0])/
    (s*(s^2 - 4*m2*t + s*t)) - 
   (eps^4*(s*(2*s + 5*t)*(s^2 - 4*m2*t + s*t) + 4*eps^2*(s^2 - t^2)*
       (2*m2*(s - 2*t) + 3*s*(s + t)) - 2*eps*(3*s*(s^3 + 2*s^2*t - t^3) + 
        2*m2*(s^3 - 2*s^2*t - 7*s*t^2 + 2*t^3)))*PLC[0, 1, 1, 0, 1, 1, 0, 1, 
      0])/((-1 + 2*eps)*s*(s^2 - 4*m2*t + s*t)) - 
   (2*eps^5*(s + t)^2*(16*m2^2*s*(s - t)*t + s*t*(s + t)^3 - 
      2*m2*(s^4 + 2*s^2*t^2 + 4*s*t^3 + t^4))*PLC[0, 1, 1, 1, 1, 0, 0, 1, 0])/
    (s*t*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))) + 
   (eps^4*(s + t)^3*(4*m2 + s + t)*(4*m2*(s - 3*t) + (s + t)^2)*
     PLC[0, 1, 1, 1, 1, 0, 0, 2, 0])/((s^2 - 4*m2*t + s*t)*
     (4*m2*s - t*(s + t))) - (4*eps^5*m2*(s - t)*(s + t)*
     PLC[0, 1, 1, 1, 1, 1, 0, 0, 0])/(s^2 - 4*m2*t + s*t) - 
   (eps^4*(s + t)^2*(-(s*(s + t)) + 2*m2*(s + 2*eps*s + t - 2*eps*t))*
     PLC[0, 1, 1, 1, 1, 1, 0, 1, 0])/(s^2 - 4*m2*t + s*t) + 
   (eps^3*((1 - 2*eps + 8*eps^2)*s^3 + (3 - 6*eps + 8*eps^2)*s^2*t - 
      8*eps^2*s*t^2 - 8*eps^2*t^3)*PLC[0, 1, 2, 0, 1, 1, 0, 1, 0])/
    (4*(-1 + 2*eps)*t) - (eps^3*m2*t*((1 - 4*eps + 12*eps^2)*s^4 + 
      (3 - 4*eps + 12*eps^2)*s^3*t + 8*eps*(-1 + 2*eps)*m2*t^3 - 
      2*s*t^2*(4*m2 + 3*eps*(-1 + 2*eps)*t) - 
      2*s^2*t*((2 + 8*eps^2)*m2 + (-1 - 3*eps + 6*eps^2)*t))*
     PLC[0, 2, 1, 0, 1, 1, 0, 1, 0])/((-1 + 2*eps)*s*(s + t)*
     (s^2 - 4*m2*t + s*t)) + 
   (eps^4*(s + 3*t)*(-(t*(s + t)) + 4*m2*(s + eps*s + eps*t))*
     PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0])/(-4*m2*s + t*(s + t)) - 
   (eps^4*(4*eps^2*(s^2 + 4*s*t + 3*t^2)*(m2*(4*s - 2*t) - 3*t*(s + t)) + 
      (2*s - t)*t*(-4*m2*s + t*(s + t)) + 
      2*eps*(t*(3*s^3 + 7*s^2*t + 8*s*t^2 + 4*t^3) + 
        m2*(-4*s^3 + 18*s^2*t + 16*s*t^2 + 6*t^3)))*
     PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0])/((-1 + 2*eps)*t*
     (-4*m2*s + t*(s + t))) - (eps^3*(s + t)^2*((-1 + 2*eps + 8*eps^2)*s + 
      (1 - 2*eps + 24*eps^2)*t)*PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0])/
    (4*(-1 + 2*eps)*s) + 
   (eps^3*m2*s*(4*eps^2*(s^2 + 4*s*t + 3*t^2)*(4*m2*s - 3*t*(s + t)) + 
      (2*s - t)*t*(-4*m2*s + t*(s + t)) + 
      eps*(-8*m2*s*(s^2 - 4*s*t - 2*t^2) + 2*t*(3*s^3 + 7*s^2*t + 8*s*t^2 + 
          4*t^3)))*PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0])/
    ((-1 + 2*eps)*t^2*(-4*m2*s + t*(s + t))) - 
   (4*eps^5*m2*(s + t)^2*(s + 3*t)*PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0])/
    (t*(-4*m2*s + t*(s + t))) - (2*eps^4*(1 + 2*eps)*m2*(s + t)^2*(s + 3*t)*
     PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0])/(4*m2*s - t*(s + t))}


==> anc/example/notebooks/arXiv_2509.15315/CanonicalDiffEqs.m <==
{DEs -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 
    (4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    0, 0, 0, 0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, s^(-1), 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 
    (3*r[1][s, m2])/(s*(-4*m2 + s)), (-4*(m2 - s))/((4*m2 - s)*s), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (-4*(m2 + s + t))/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 
    -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -1/2*1/s, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(8*m2*s - 2*s^2)), r[1][s, m2]/(8*m2*s - 2*s^2), 
    (2*(-2*m2 + s))/((4*m2 - s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), (-2*(2*m2 + s + t))/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*(-2*m2 + s))/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*m2 + s + t))/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, s^(-1), -(r[4][s, m2]/(4*m2*s + s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-(r[4][s, m2]/(4*m2*s + s^2)), -(r[4][s, m2]/(4*m2*s + s^2)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[4][s, m2])/(4*m2*s + s^2), -((4*m2 + 3*s)/(4*m2*s + s^2)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[6][s, t, m2])/
     ((s + t)*(-4*m2 + s + t)), (4*m2 - 3*(s + t))/((s + t)*(-4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -3/(4*s), -(r[1][s, m2]/(8*m2*s - 2*s^2)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(4*m2 - s), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2/(4*m2 + s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 2/s, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/s, 0, -2/(s + t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(s*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, (-2*t)/(s*(s + t)), 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((4*m2 - 2*s - t)*r[1][s, m2]*r[6][s, t, m2])/((4*m2 - s)*s*(s + t)*
       (-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*(2*s + t) - s*(5*s + 4*t))/(s*(-4*m2 + s)*(s + t)), 
    (3*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, s^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2*s - s^2), t/(s^2 + s*t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, -(t/(s*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[1][s, m2]*r[5][t, m2])/(s*(-4*m2 + s)*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((3*s^2 - 4*m2*t + 4*s*t)/(s*(-4*m2 + s)*(s + t))), 
    (3*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[1][s, m2])/(4*m2*s - s^2), (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[3][s, t, m2]*r[5][t, m2])/(s*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*s^2 - 2*s*t + t*(4*m2 + t))/(s*(s + t)*(4*m2 + s + t)), 
    (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((4*m2 + 2*s + t)*r[3][s, t, m2]*r[4][s, m2])/(s*(4*m2 + s)*(s + t)*
       (4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((5*s^2 + 6*s*t + t^2 + 4*m2*(2*s + t))/
      (s*(s + t)*(4*m2 + s + t))), (3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 
    -(r[4][s, m2]/(4*m2*s + s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[2][t, m2]*r[4][s, m2])/(s*(4*m2 + s)*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), -(r[4][s, m2]/(4*m2*s + s^2)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (r[2][t, m2]*r[6][s, t, m2])/
     (s*(s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1/(4*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, s^(-1), 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, (s + t)^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*(2*s + 3*t)/(s*(s + t)), 0, 
    (2*s - 3*t)/(4*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(t/(s*(s + t))), -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-6*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-6*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*t*(-(m2*s) + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (6*s + 5*t)/(4*s*(s + t)), 0, 0, 0, (6*s + t)/(4*s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), 0, 
    (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (6*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, (6*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (2*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (12*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*(2*s + t)*(s^2 - m2*t + s*t))/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (2*s + 5*t)/(4*s*(s + t)), 0, (-2*s + t)/(4*s*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-6*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), (-6*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-12*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*t*(-(s*t) + m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*(m2*(s - 2*t) + s*(s + t))*r[10][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    ((m2*s - 3*s^2 - 5*s*t - 2*t^2)*r[10][s, t, m2])/
     (s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    ((m2*s - 3*s^2 - 5*s*t - 2*t^2)*r[10][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    ((s*(3*s + t) + m2*(-3*s + 4*t))*r[1][s, m2]*r[10][s, t, m2])/
     (s^2*(-4*m2 + s)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(2*s^2 + 3*s*t + t*(-m2 + t))*r[10][s, t, m2])/
     (s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    ((2*s^2 + 3*s*t + t*(-m2 + t))*r[10][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*t/(s*(s + t)), 
    ((m2*(2*s^2 + s*t - 4*t^2) - s*(4*s^2 + 5*s*t + t^2))*r[8][s, t, m2]*
      r[10][s, t, m2])/(s^2*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-3*(2*s^2 + 3*s*t + t*(-m2 + t))*r[10][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, ((s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (3*(2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    ((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    (2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((-(m2*(2*s^2 + s*t - 4*t^2)) + s*(4*s^2 + 5*s*t + t^2))*
      r[8][s, t, m2]*r[10][s, t, m2])/(2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-2*(3*s^3 + 4*s^2*t + 2*m2*t^2 + s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-3*(2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 1/(2*(s + t)), 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((2*s^2 + 3*s*t + t*(-m2 + t))*r[10][s, t, m2])/
      (s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*(s*t - m2*(s + 2*t))*r[11][s, t, m2])/(2*s*(s + t)*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 
    ((-(m2*s) + t*(s + 2*t))*r[11][s, t, m2])/
     (s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    ((-(m2*s) + t*(s + 2*t))*r[11][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    ((m2*(s - 4*t) - s*t)*r[1][s, m2]*r[11][s, t, m2])/
     (s^2*(-4*m2 + s)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*t*(m2 + t)*r[11][s, t, m2])/
     (s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    -1/2*(t*(m2 + t)*r[11][s, t, m2])/(s*(s + t)*(m2^2*s + s*t^2 - 
        2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*t/(s*(s + t)), -((t*(5*m2*s + 4*m2*t + s*t)*r[7][s, t, m2]*
       r[11][s, t, m2])/(s^2*(s + t)*(s*t - 4*m2*(s + t))*
       (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t)))), (3*t*(m2 + t)*r[11][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-4*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (-3*t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (t*(5*m2*s + 4*m2*t + s*t)*r[7][s, t, m2]*r[11][s, t, m2])/
     (2*s^2*(s + t)*(s*t - 4*m2*(s + t))*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), (-2*t*(s*t + 2*m2*(s + t)))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (3*t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 0, -1/2*1/(s + t), 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*(m2 + t)*r[11][s, t, m2])/(2*s*(s + t)*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), -((t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t)))), t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(m2*(-s + t) + t*(s + t))*r[12][s, t, m2])/
     (2*s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((t*(-s + t) + m2*(s + t))*r[12][s, t, m2])/
     (s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    ((t*(-s + t) + m2*(s + t))*r[12][s, t, m2])/
     (2*s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    ((-(t*(s + t)) + m2*(s + 5*t))*r[3][s, t, m2]*r[12][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*t*(m2 + t)*r[12][s, t, m2])/(s*(s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 
    -1/2*(t*(m2 + t)*r[12][s, t, m2])/(s*(s + t)*(2*m2*t*(-s + t) + 
        m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(2*s*(s + t)), (t*(t*(s + t) + m2*(5*s + t))*r[9][s, t, m2]*
      r[12][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (3*t*(m2 + t)*r[12][s, t, m2])/(2*s*(s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (4*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, (-3*t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    -((r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 
    0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(t*(t*(s + t) + m2*(5*s + t))*r[9][s, t, m2]*
       r[12][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))*
       (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (2*t*(2*m2*s + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (3*t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*1/s, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*(m2 + t)*r[12][s, t, m2])/(2*s*(s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*(4*m2*s + 3*m2*t - s*t)*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, ((m2 + s)*t*r[13][s, t, m2])/(s*(s + t)*(m2^2*t + s^2*t - 
       2*m2*s*(2*s + t))), ((m2 + s)*t*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-2*r[2][t, m2]*r[13][s, t, m2])/(t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(-(s*t) + m2*(2*s + t))*r[13][s, t, m2])/
     (s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 
    ((-(s*t) + m2*(2*s + t))*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s + t)/(2*s*(s + t)), 
    ((-(s*t*(2*s + 3*t)) + m2*(8*s^2 + 12*s*t + 3*t^2))*r[7][s, t, m2]*
      r[13][s, t, m2])/(s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (3*(s*t - m2*(2*s + t))*r[13][s, t, m2])/(2*s*(s + t)*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    -((r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t)))), 0, 
    (-3*t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*t*(2*s + 3*t) - m2*(8*s^2 + 12*s*t + 3*t^2))*r[7][s, t, m2]*
      r[13][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-2*s*t*(s + 2*t) + 4*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (3*t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*t/(s*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((s*t - m2*(2*s + t))*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 
    -1/2*(2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*(s*(s + t) - m2*(s + 3*t))*r[14][s, t, m2])/
     (2*s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(((m2*(s + t) + s*(3*s + t))*r[14][s, t, m2])/
      (s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t)))), 
    -1/2*((m2*(s + t) + s*(3*s + t))*r[14][s, t, m2])/
      (s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    -(((3*m2*s + 3*s^2 + 7*m2*t + 5*s*t + 2*t^2)*r[3][s, t, m2]*
       r[14][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + 
        m2^2*(s + t) + s^2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(2*s^2 - m2*t + s*t)*r[14][s, t, m2])/
     (s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    ((2*s^2 - m2*t + s*t)*r[14][s, t, m2])/(2*s*(s + t)*
      (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 
    -(((m2*(2*s^2 + 3*s*t - 3*t^2) + s*(4*s^2 + 7*s*t + 3*t^2))*
       r[8][s, t, m2]*r[14][s, t, m2])/(s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
       (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t)))), 
    (-3*(2*s^2 - m2*t + s*t)*r[14][s, t, m2])/
     (2*s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -(((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
       r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 
    (3*(2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
       (s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(2*s^2 + 3*s*t - 3*t^2) + s*(4*s^2 + 7*s*t + 3*t^2))*r[8][s, t, m2]*
      r[14][s, t, m2])/(2*s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (-2*(3*s^3 + 5*s^2*t - 2*m2*t^2 + 2*s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-3*(2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*1/s, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 1/(2*s), r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((2*s^2 - m2*t + s*t)*r[14][s, t, m2])/
      (s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(t*(s + t) - m2*(4*s + t))*
      r[15][s, t, m2])/(2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 
    (t*(-m2 + s + t)*r[15][s, t, m2])/(s*(s + t)*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), (t*(-m2 + s + t)*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (2*r[2][t, m2]*r[15][s, t, m2])/(t*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-4*(t*(s + t) - m2*(2*s + t))*r[15][s, t, m2])/
     (s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    ((-(t*(s + t)) + m2*(2*s + t))*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(2*s*(s + t)), 
    ((m2*(8*s^2 + 4*s*t - t^2) + t*(-2*s^2 - s*t + t^2))*r[9][s, t, m2]*
      r[15][s, t, m2])/(s*t*(s + t)*(-4*m2*s + t*(s + t))*
      (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (3*(t*(s + t) - m2*(2*s + t))*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    (r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, (-3*t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, (t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((t*(2*s^2 + s*t - t^2) + m2*(-8*s^2 - 4*s*t + t^2))*r[9][s, t, m2]*
      r[15][s, t, m2])/(2*s*t*(s + t)*(-4*m2*s + t*(s + t))*
      (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (2*(-(s^2*t) + t^3 + 2*m2*s*(2*s + t)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (3*t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 0, 0, 
    0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((t*(s + t) - m2*(2*s + t))*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    -1/2*(2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, -1/4*1/s, 0, 0, 0, 0, 0, 1/(2*s), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, r[1][s, m2]/(8*m2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*r[1][s, m2])/(8*m2*s - 2*s^2), 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2])/(4*m2*s - s^2), -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[3][s, t, m2])/
     (2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -1/2*1/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2 - s)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, t^2/(s*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(t^2/((s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 1/(2*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(s + t), 2/(s + t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*t)/(s*(s + t)), (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*t)/(4*s*(s + t)), 
    0, (3*t)/(4*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*s + t)/(s*(s + t)), (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*t)/(s*(s + t)), 
    (-3*t)/(s*(s + t)), -1/2*(t*r[9][s, t, m2])/
      (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-6*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-6*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (12*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*t*(-(m2*s) + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 0, -1/2*t/(s*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t)/(s*(s + t)), 0, 
    (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*(2*s + t))/(s*(s + t)), (2*(2*s + t))/(s*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*(2*s + t))/(4*s*(s + t)), 0, 0, 0, 
    (-3*(2*s + t))/(4*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-2*s + t)/(s*(s + t)), 0, -((2*s + 3*t)/(s*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(2*s + t))/(s*(s + t)), (3*(2*s + t))/(s*(s + t)), 
    ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (6*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, (6*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (2*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-12*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*(2*s + t)*(s^2 - m2*t + s*t))/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(2*s), 0, 
    -1/2*1/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2/s, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*t)/(s*(s + t)), (2*t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*t)/(4*s*(s + t)), 
    0, (-3*t)/(4*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), -((2*s + 3*t)/(s*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-3*t)/(s*(s + t)), (3*t)/(s*(s + t)), 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-6*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), (-6*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (12*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*t*(-(s*t) + m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-3*r[1][s, m2])/(8*m2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    (-6*r[1][s, m2])/(4*m2*s - s^2), 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 
    0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*m2)/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, (-6*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*m2)/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    0, 0, 0, 0, 2/s, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(s*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 
    (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*t)/(s*(s + t)), 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/(s + t), 0, 0, 0, 0, 0, 0, -1/2*(t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, -2/(s + t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((2*s + t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, -2/s, 0, 0, -1/2*(t*r[9][s, t, m2])/
      (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-(m2*(2*s^2 + s*t - 4*t^2)) + s*(4*s^2 + 5*s*t + t^2))*r[8][s, t, m2]*
      r[10][s, t, m2])/(2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    ((s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-3*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (4*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((2*s + t)/(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1/(4*s), 0, 0, 0, 1/(2*(s + t)), 0, -1/2*1/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 2/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((2*s^2 + 3*s*t + t*(-m2 + t))*
       r[10][s, t, m2])/(s*(s + t)*(m2^2*s + s*(s + t)^2 - 
        2*m2*(s^2 + 3*s*t + 2*t^2))), 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(8*m2*s - 2*s^2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*(5*m2*s + 4*m2*t + s*t)*r[7][s, t, m2]*r[11][s, t, m2])/
     (2*s^2*(s + t)*(s*t - 4*m2*(s + t))*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), 0, -1/2*(t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(t^2/((s + t)*(s*t - 4*m2*(s + t)))), 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(4*s), 0, 
    -1/2*1/(s + t), 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, s^(-1), -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (t*(m2 + t)*r[11][s, t, m2])/(2*s*(s + t)*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(8*m2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*(t*(t*(s + t) + m2*(5*s + t))*r[9][s, t, m2]*
       r[12][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))*
       (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (4*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, (3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t^2/(s*(-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/s, 0, 
    1/(4*(s + t)), 0, 0, 0, 0, 0, 0, 0, 1/(2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2/s, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*(m2 + t)*r[12][s, t, m2])/(2*s*(s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), 0, t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((s*t*(2*s + 3*t) - m2*(8*s^2 + 12*s*t + 3*t^2))*
      r[7][s, t, m2]*r[13][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    -((r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t)))), 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (3*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (-4*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(t^2/((s + t)*(s*t - 4*m2*(s + t)))), 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((s*t - m2*(2*s + t))*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(2*s^2 + 3*s*t - 3*t^2) + s*(4*s^2 + 7*s*t + 3*t^2))*r[8][s, t, m2]*
      r[14][s, t, m2])/(2*s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 
    ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -(((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
      (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-3*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (4*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(2*s), 0, 0, 0, 
    1/(4*(s + t)), 0, 0, 0, 0, 0, 0, 0, -1/2*1/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2/s, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*((2*s^2 - m2*t + s*t)*r[14][s, t, m2])/
      (s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 
    t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((t*(2*s^2 + s*t - t^2) + m2*(-8*s^2 - 4*s*t + t^2))*r[9][s, t, m2]*
      r[15][s, t, m2])/(2*s*t*(s + t)*(-4*m2*s + t*(s + t))*
      (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, (3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t^2/(s*(-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*t/(s*(s + t)), 0, 0, 0, 0, 
    t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((t*(s + t) - m2*(2*s + t))*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/(2*s^2*(s + t)^2*
      (s^2 - 4*m2*t + s*t)), 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*(r[9][s, t, m2]*r[16][s, t, m2])/
      (s*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*t)/(4*s*(s + t)), 
    -(r[1][s, m2]/(8*m2*s - 2*s^2)), (3*(2*s + t))/(4*s*(s + t)), 0, 
    (3*t)/(4*s*(s + t)), -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 
    (2*s + t)/(s*(s + t)), t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(t*r[9][s, t, m2])/
      (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(r[9][s, t, m2]*r[16][s, t, m2])/(s*(s + t)^2*
       (-4*m2*s + t*(s + t))), 0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (2*s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*(2*s + t))/(4*s*(s + t)), 
    -(r[1][s, m2]/(8*m2*s - 2*s^2)), (3*t)/(4*s*(s + t)), 0, 
    (3*(-2*s + t))/(4*s*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(s*(s + t))), t/(s^2 + s*t), 
    (-2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(r[9][s, t, m2]*r[16][s, t, m2])/(s*(s + t)^2*
       (-4*m2*s + t*(s + t))), 0, ((2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (2*s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, (-3*(2*s + 3*t))/(4*s*(s + t)), 
    -(r[1][s, m2]/(8*m2*s - 2*s^2)), (-3*t)/(4*s*(s + t)), 0, 
    (-3*(2*s + t))/(4*s*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((2*s + 3*t)/(s*(s + t))), -(t/(s*(s + t))), 
    -((2*s + t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((8*m2 + s)/(s*(16*m2 + s))), -(1/(s^2*(16*m2 + s)*\[Omega]0[s, m2]^2)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -2*\[Omega]0[s, m2], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28*\[Omega]0[s, m2], 
    (-12*\[Omega]0[s, m2]*r[4][s, m2])/(4*m2 + s), 0, 0, 0, 0, 
    32*\[Omega]0[s, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -8*\[Omega]0[s, m2], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(((8*m2 + s)^2*\[Omega]0[s, m2]^2)/(16*m2 + s)), 
    -((8*m2 + s)/(s*(16*m2 + s))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((-8*m2 + s + t)/((s + t)*(-16*m2 + s + t))), 
    -(1/((s + t)^2*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^2)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -28*\[Omega]0[-s - t, m2], 
    (-12*\[Omega]0[-s - t, m2]*r[6][s, t, m2])/(-4*m2 + s + t), 0, 0, 
    -32*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(((-8*m2 + s + t)^2*\[Omega]0[-s - t, m2]^2)/
      (-16*m2 + s + t)), -((-8*m2 + s + t)/((s + t)*(-16*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(s + t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (4*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (3*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-4*(s^2 + 4*m2*t)*r[1][s, m2]*
      r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, (2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (3*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 
    0, 0, 0, -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), -(((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 
    (-4*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, (-2*t)/(s*(s + t)), 0, 0, 0, 
    (-2*(3*s^3 + 4*m2*s*t + 3*s^2*t + 8*m2*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(3*s^3 + 4*s^2*t + 2*m2*t^2 + s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 
    -3/(2*(s + t)), r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 
    -(s + t)^(-1), (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 
    -4/(s + t), 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), -((2*s + t)/(s*(s + t))), 
    r[1][s, m2]/(4*m2*s - s^2), -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(8*m2*s - 2*s^2), 0, 
    0, 0, (3*r[1][s, m2])/(4*m2*s - s^2), 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 
    0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), 0, (4*r[1][s, m2])/(4*m2*s - s^2), 
    -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 
    (12*r[1][s, m2])/(4*m2*s - s^2), (2*(s^2 + 4*m2*t)*r[1][s, m2]*
      r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    ((m2*(3*s - 4*t) - s*(3*s + t))*r[1][s, m2]*r[10][s, t, m2])/
     ((4*m2 - s)*s^2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-8*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (-(s*(s + 2*t)) + 4*m2*(2*s + 3*t))/
     (s*(-4*m2 + s)*(s + t)), (-2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -(r[1][s, m2]/(8*m2*s - 2*s^2)), 0, 0, 
    (4*s + 3*t)/(2*s*(s + t)), 0, 0, 0, 5/(2*(s + t)), 0, 1/(2*s), 0, 0, 0, 
    0, 0, 0, 0, 0, (-3*r[1][s, m2])/(8*m2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 
    2/(s + t), 0, 2/(s + t), s^(-1), 0, 0, 0, 0, 0, 
    -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, ((-m2 + 5*s + 3*t)*r[10][s, t, m2])/
     (2*s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-4*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), -3/(2*s), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (-4*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (16*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, (-3*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, (4*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 
    (2*s^2*t - 8*m2*(s^2 + 3*s*t + 2*t^2))/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*t*(s*t + 2*m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    0, (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 3/(2*(s + t)), 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, (s + t)^(-1), 
    (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 4/(s + t), 
    0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 2/(s + t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), -(t/(s*(s + t))), 
    r[1][s, m2]/(4*m2*s - s^2), 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(8*m2*s - 2*s^2), 0, 
    (3*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 
    0, 0, (2*r[1][s, m2])/(4*m2*s - s^2), (4*r[1][s, m2])/(4*m2*s - s^2), 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 
    (12*r[1][s, m2])/(4*m2*s - s^2), (-8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    -(((m2*(s - 4*t) - s*t)*r[1][s, m2]*r[11][s, t, m2])/
      ((4*m2 - s)*s^2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t)))), 
    (32*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, (-(s*(s + 2*t)) + 4*m2*(2*s + 3*t))/
     (s*(-4*m2 + s)*(s + t)), (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(r[1][s, m2]/(8*m2*s - 2*s^2)), 0, 
    0, -1/2*(s - 3*t)/(s*(s + t)), 0, -5/(2*(s + t)), 0, 0, 0, 1/(2*s), 0, 0, 
    0, 0, 0, 0, 0, 0, (-3*r[1][s, m2])/(8*m2*s - 2*s^2), 0, 0, -(s + t)^(-1), 
    0, 0, 0, 0, 0, -4/(s + t), -2/(s + t), 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 
    -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2*(-s + t) + t*(s + 3*t))*r[11][s, t, m2])/
      (s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (4*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*(s + 3*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), -((2*s + t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, (-4*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    (-3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-16*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (-3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, (4*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*(-4*m2*s*(s - t) + t*(s + t)^2))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*t*(2*m2*s + t*(s + t)))/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 
    3/(2*s), -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 
    s^(-1), (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, s^(-1), 0, 0, 0, 
    4/s, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -s^(-1), 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 2/s, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), t/(s^2 + s*t), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (12*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-(t*(s + t)) + m2*(s + 5*t))*r[3][s, t, m2]*r[12][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), (-32*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, -((8*m2*s + s^2 - 4*m2*t - t^2)/
      (s*(s + t)*(4*m2 + s + t))), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    -5/(2*s), 0, -1/2*(s + 4*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    1/(2*(s + t)), 0, 0, 0, 0, (-3*r[3][s, t, m2])/
     (2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, -s^(-1), 0, 0, -2/s, -4/s, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, (-s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*((t*(-s + 2*t) + m2*(s + 2*t))*
       r[12][s, t, m2])/(s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t))), (4*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), -1/2*(s - 2*t)/(s*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), -((2*s + t)/(s*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, (-4*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (-3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-8*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(2*s + 3*t) + 8*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(s + 2*t) + 4*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 
    0, (-4*t)/(s*(s + t)), 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), -(t/(s*(s + t))), 
    0, (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[13][s, t, m2])/(t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (8*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (5*t)/(2*s*(s + t)), 0, (-3*s + t)/(2*s*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 
    (2*t)/(s*(s + t)), (-2*(s - t))/(s*(s + t)), 0, 0, -(s + t)^(-1), 0, 0, 
    0, 0, 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, ((m2 - t)*r[13][s, t, m2])/((s + t)*(m2^2*t + s^2*t - 
       2*m2*s*(2*s + t))), (4*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    (4*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (3*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    (3*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (8*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(3*s^3 + 6*s^2*t - 4*m2*t^2 + s*t*(4*m2 + 3*t)))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(3*s^3 + 5*s^2*t - 2*m2*t^2 + 2*s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 
    -3/(2*s), -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 
    0, -s^(-1), (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, -s^(-1), 0, 0, 0, 
    -4/s, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -2/s, 0, 0, 0, 0, 0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((2*s + t)/(s*(s + t))), r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), -2/s, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    0, 0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    (12*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(((3*m2*s + 3*s^2 + 7*m2*t + 5*s*t + 2*t^2)*
       r[3][s, t, m2]*r[14][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
       (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t)))), 
    (8*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -((8*m2*s + s^2 - 4*m2*t - t^2)/(s*(s + t)*(4*m2 + s + t))), 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 5/(2*s), 
    0, 0, 0, (4*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 
    0, 0, 0, (-3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 2/s, 0, 2/s, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 
    (-s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + 5*s + 2*t)*r[14][s, t, m2])/(2*(s + t)*(2*m2*s*(s - t) + 
       m2^2*(s + t) + s^2*(s + t))), (-4*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), -3/(2*(s + t)), 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), t/(s^2 + s*t), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, (-4*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    (-3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, (-3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, (-8*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    (4*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 2/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s*(2*s + t) + t*(-2*s^2 - s*t + t^2)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*(-(s^2*t) + t^3 + 2*m2*s*(2*s + t)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, (4*t)/(s*(s + t)), 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (2*t)/(s*(s + t)), 0, 2/(s + t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), t/(s^2 + s*t), 
    0, (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[15][s, t, m2])/(t*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), (-8*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(3*s + 4*t)/(s*(s + t)), 0, 
    (-5*t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -s^(-1), 0, 0, 0, 0, (-2*(s + 2*t))/(s*(s + t)), (-2*t)/(s*(s + t)), 0, 
    -s^(-1), 0, 0, 0, 0, 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((m2 - t)*r[15][s, t, m2])/
     (s*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (4*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), s^(-1), 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (4*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*
      r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (4*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (8*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*
      (s^2 - 4*m2*t + s*t)), (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-8*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(8*m2^2*t*(s + 2*t) + 2*m2*s^2*(5*s + 6*t) - 
       s^2*(3*s^2 + 4*s*t + t^2)))/(s*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    0, r[1][s, m2]/(s*(-4*m2 + s)), r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 
    0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(((m2*(3*s - 4*t) - s*(3*s + t))*r[1][s, m2]*r[10][s, t, m2])/
      ((4*m2 - s)*s^2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2)))), 
    0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -((s + 2*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*m2 + t)/((4*m2 - s)*(s + t)), (-2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (6*s + 11*t)/(4*s*(s + t)), 
    r[1][s, m2]/(8*m2*s - 2*s^2), 0, 0, (2*s + t)/(s*(s + t)), 0, -3/s, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(s + 2*t))/(s*(s + t)), 
    0, (4*(2*s + t))/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - 5*s - 3*t)*r[10][s, t, m2])/(s*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    0, 2/s, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 
    (6*t)/(s*(s + t)), (-4*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(t/(s*(s + t))), 0, 0, 0, 4/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*
      (s^2 - 4*m2*t + s*t)), r[1][s, m2]/(s*(-4*m2 + s)), 
    -((s + 2*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    (16*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-16*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (-32*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    0, 0, 0, (-16*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-48*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 
    (32*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-32*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s^2*t + s^2*t^2 - 8*m2^2*(s^2 + 3*s*t + 2*t^2)))/
     (s*(-4*m2 + s)*(s + t)*(-(s*t) + 4*m2*(s + t))), 
    (2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (16*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(((m2*(s - 4*t) - s*t)*r[1][s, m2]*r[11][s, t, m2])/
      (s^2*(-4*m2 + s)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t)))), 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(s*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-4*m2 + 2*s + t)/((4*m2 - s)*(s + t)), (-2*r[1][s, m2])/(4*m2*s - s^2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (10*s + 11*t)/(4*s*(s + t)), 
    r[1][s, m2]/(8*m2*s - 2*s^2), (-s + t)/(s*(s + t)), 0, 0, 0, 
    -((s + 3*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 8/s, (-4*(s - t))/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(-s + t) + t*(s + 3*t))*r[11][s, t, m2])/
     (s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, (s - t)/(s*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, (2*t)/(s*(s + t)), 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/s, -4/s, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, (4*t)/(s*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-4*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), r[1][s, m2]/(s*(-4*m2 + s)), 
    -((s + 2*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-16*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (32*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (16*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (16*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (48*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (-32*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (32*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-8*m2^2*s*(s - t) + 4*m2*t*(s + t)^2 + t^2*(s + t)^2))/
     (s*(s + t)*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-16*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((t*(s + t) - m2*(s + 5*t))*r[3][s, t, m2]*r[12][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s - t)/(s*(s + t)), 0, 0, 0, 
    0, 0, (-s + t)/(s*(s + t)), 0, 0, 0, 0, (4*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    -((4*m2 + 2*s + t)/(s*(4*m2 + s + t))), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(s*(s + t))), 0, 
    (10*s - t)/(4*s*(s + t)), r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 
    0, 0, 0, 0, 0, -((s - 2*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-4*(s + 2*t))/(s*(s + t)), 8/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, ((t*(-s + 2*t) + m2*(s + 2*t))*r[12][s, t, m2])/
     (s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 
    (s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, (-2*t)/(s*(s + t)), 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 6/(s + t), -4/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 
    0, 0, 0, 0, (-4*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    (-s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-4*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (-4*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-12*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (8*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(s + 2*t) + 4*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (4*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[2][t, m2]*r[13][s, t, m2])/
     (t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -((2*s + t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), t/(s^2 + s*t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-s + t)/(s*(s + t)), 
    0, -1/4*(6*s + 5*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(s - t))/(s*(s + t)), -4/s, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(m2 - t)*r[13][s, t, m2])/((s + t)*(m2^2*t + s^2*t - 
       2*m2*s*(2*s + t))), 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/s, 4/s, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    -4/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((r[2][t, m2]*r[7][s, t, m2])/
      (s*t*(s*t - 4*m2*(s + t)))), 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-2*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-8*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
      r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-4*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-4*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (-12*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (8*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
      r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-8*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
      r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*(8*m2^2*(s - t)*t + 2*m2*(5*s - t)*(s + t)^2 + 
       s*(s + t)^2*(3*s + 2*t)))/(s*(s + t)*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (4*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((3*m2*s + 3*s^2 + 7*m2*t + 5*s*t + 2*t^2)*r[3][s, t, m2]*
      r[14][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + 
       m2^2*(s + t) + s^2*(s + t))), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s - t)/(s*(s + t)), 0, 0, 0, 0, 0, (-s + t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (4*m2 + t)/(s*(4*m2 + s + t)), 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 
    (6*s - 5*t)/(4*s*(s + t)), r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 
    0, 0, 0, 0, 0, -3/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(2*s + t))/(s*(s + t)), 0, (4*(s - t))/(s*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((m2 + 5*s + 2*t)*r[14][s, t, m2])/((s + t)*(2*m2*s*(s - t) + 
        m2^2*(s + t) + s^2*(s + t)))), 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 2/(s + t), 0, 0, 0, 
    0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    (-6*t)/(s*(s + t)), (4*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/(s + t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
      (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), (-s + t)/(s*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, (-4*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (8*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, (4*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, (-2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (12*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-(s^2*t) + t^3 + 2*m2*s*(2*s + t)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-4*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[15][s, t, m2])/
     (t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 0, 
    0, 0, 0, -((2*s + t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    -(t/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(6*s + t)/(s*(s + t)), 0, -((s + 2*t)/(s*(s + t))), 0, 0, 0, 0, 2/s, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(s + t), 
    (-4*(s + 2*t))/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(m2 - t)*r[15][s, t, m2])/
     (s*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 2/s, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2/s, 0, 0, 0, 0, 0, 0, -6/(s + t), 4/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -4/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(s + t)*(-4*m2*s + t*(s + t))*G[s, t, m2]^2 + 
      s*(3*s*t*(s + t)^2 - 64*m2^2*s*(3*s + 5*t) + 
        8*m2*(-2*s^3 + s^2*t + 8*s*t^2 + 4*t^3))*\[Omega]0[s, m2]^2 + 
      4*s*(16*m2 + s)*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (2*s^2*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2), 0, 
    (2*(-2*(s + t)*(-4*m2*s + t*(s + t))*G[s, t, m2] + 
       s*(16*m2 + s)*\[Omega]0[s, m2]*r[9][s, t, m2]))/
     (s^2*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2), 
    -(1/(s^2*(16*m2 + s)*\[Omega]0[s, m2]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-3*t)/(4*s*(s + t)), r[1][s, m2]/(4*m2*s - s^2), 
    (-3*(s + 2*t))/(4*s*(s + t)), 0, (-3*(9*s + 2*t))/(4*s*(s + t)), 
    (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (s + t)^(-1), -(r[4][s, m2]/(4*m2*s + s^2)), 0, 0, 0, 0, 
    (2*s - t)/(s*(s + t)), -((5*s + 2*t)/(s*(s + t))), 
    -((5*s + 2*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    (3*t)/(s*(s + t)), 0, 0, 0, 0, 0, ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, (-3*(3*s + 2*t))/(s*(s + t)), 
    (8*s + 6*t)/(s*(s + t)), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(s + t), 0, 
    0, 0, 0, -1/2*\[Omega]0[s, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*\[Omega]0[s, m2] - 
      2*t*G[s, t, m2]*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    -((s + 2*t)/(s*(s + t))), -((t*r[9][s, t, m2])/
      (s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -(((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 
    -(((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 3*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*r[9][s, t, m2]*r[16][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, ((8*m2*s - 2*t*(s + t))*G[s, t, m2] + 
      (s + t)*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (2*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*(s + t)*(-4*m2*s + t*(s + t))^2*G[s, t, m2]^3 + 
      2*s*(s*t^2*(s + t)^2*(s + 5*t) + 256*m2^3*s^2*(3*s + 7*t) + 
        64*m2^2*s*(s^3 - s^2*t - 14*s*t^2 - 11*t^3) + 
        4*m2*t*(-5*s^4 - 18*s^3*t + 3*s^2*t^2 + 32*s*t^3 + 16*t^4))*
       G[s, t, m2]*\[Omega]0[s, m2]^2 - 12*s*(16*m2 + s)*(4*m2*s - t*(s + t))*
       G[s, t, m2]^2*\[Omega]0[s, m2]*r[9][s, t, m2] + 
      s^2*(16*m2 + s)*(64*m2^2*s - 3*s*t*(s + t) + 16*m2*(s^2 - s*t - 2*t^2))*
       \[Omega]0[s, m2]^3*r[9][s, t, m2])/(4*s^2*(16*m2 + s)*(s + t)*
      (-4*m2*s + t*(s + t))^2*\[Omega]0[s, m2]^2), 
    (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*(s + t)*(-4*m2*s + t*(s + t))*G[s, t, m2]^2 + 
      s*(16*m2 + s)*t*(4*m2*s + s^2 - t^2)*\[Omega]0[s, m2]^2 - 
      4*s*(16*m2 + s)*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (s^2*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2), 
    (-2*(s + t)*(-4*m2*s + t*(s + t))*G[s, t, m2] + 
      s*(16*m2 + s)*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (2*s^2*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -\[Omega]0[s, m2], 0, -27*\[Omega]0[s, m2], 
    (4*r[2][t, m2]*(t*(s^2 + 3*s*t + 2*t^2)*\[Omega]0[s, m2] - 
       2*G[s, t, m2]*r[9][s, t, m2]))/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    21*\[Omega]0[s, m2], (4*r[3][s, t, m2]*
      ((s + t)^2*(-12*m2*s + 8*m2*t + 3*s*t + 2*t^2)*\[Omega]0[s, m2] - 
       8*m2*G[s, t, m2]*r[9][s, t, m2]))/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 4*\[Omega]0[s, m2], -36*\[Omega]0[s, m2], 28*\[Omega]0[s, m2], 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2]*((s + t)^2*(-12*m2*s + 8*m2*t + 3*s*t + 2*t^2)*
        \[Omega]0[s, m2] - 8*m2*G[s, t, m2]*r[9][s, t, m2]))/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), -12*\[Omega]0[s, m2], 
    (4*r[2][t, m2]*(t*(s^2 + 3*s*t + 2*t^2)*\[Omega]0[s, m2] - 
       2*G[s, t, m2]*r[9][s, t, m2]))/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    12*\[Omega]0[s, m2], 0, 0, 
    (4*(s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*\[Omega]0[s, m2] - 
       2*t*G[s, t, m2]*r[9][s, t, m2]))/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 48*\[Omega]0[s, m2], 
    (-2*r[8][s, t, m2]*((s + t)*(-64*m2^2*s*t + s*t*(4*s^2 + 7*s*t + 3*t^2) - 
         4*m2*(4*s^3 + 2*s^2*t - 5*s*t^2 - 2*t^3))*\[Omega]0[s, m2] + 
       2*(t*(s + t) + m2*(-8*s + 4*t))*G[s, t, m2]*r[9][s, t, m2]))/
     (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    -48*\[Omega]0[s, m2], (2*r[7][s, t, m2]*
      (-(t*(s + t)*(-64*m2^2*s + s*t*(2*s + 3*t) + 
          m2*(-8*s^2 + 4*s*t + 8*t^2))*\[Omega]0[s, m2]) - 
       2*(4*m2 - t)*(2*s + t)*G[s, t, m2]*r[9][s, t, m2]))/
     (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4*\[Omega]0[s, m2], 0, 0, 0, 0, 0, 0, 0, 0, -12*\[Omega]0[s, m2], 
    8*\[Omega]0[s, m2], (2*((2 + (6*t)/s)*G[s, t, m2] + 
       ((16*m2 + s)*\[Omega]0[s, m2]*r[9][s, t, m2])/(4*m2*s - t*(s + t))))/
     (s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*((s + t)*(-16*m2*s + t*(3*s + 2*t))*\[Omega]0[s, m2] + 
       2*G[s, t, m2]*r[9][s, t, m2])*r[16][s, t, m2])/
     (s*(s + t)^2*(-4*m2*s + t*(s + t))), -8*\[Omega]0[s, m2], 0, 0, 0, 0, 
    (4*(4*m2*s - t*(s + t))*G[s, t, m2]^2 - s^2*(8*m2 - t)*(s + t)*
       \[Omega]0[s, m2]^2 + 4*(s + t)*G[s, t, m2]*\[Omega]0[s, m2]*
       r[9][s, t, m2])/(2*(s + t)*(-4*m2*s + t*(s + t))), (s + t)^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(16*(s + t)*(-4*m2*s + t*(s + t))^2*G[s, t, m2]^4 - 
       8*s*(s*t^2*(s + t)^2*(s + 5*t) + 256*m2^3*s^2*(3*s + 7*t) + 
         64*m2^2*s*(s^3 - s^2*t - 14*s*t^2 - 11*t^3) + 
         4*m2*t*(-5*s^4 - 18*s^3*t + 3*s^2*t^2 + 32*s*t^3 + 16*t^4))*
        G[s, t, m2]^2*\[Omega]0[s, m2]^2 + s^3*(s + t)*
        (4096*m2^4*s + s*t^2*(s + t)^2 - 32*m2*s^2*t*(s + 2*t) + 
         128*m2^2*s*(s^2 - 3*s*t - 11*t^2) + 2048*m2^3*(s^2 - 4*t^2))*
        \[Omega]0[s, m2]^4 + 32*s*(16*m2 + s)*(4*m2*s - t*(s + t))*
        G[s, t, m2]^3*\[Omega]0[s, m2]*r[9][s, t, m2] - 
       8*s^2*(16*m2 + s)*(64*m2^2*s - 3*s*t*(s + t) + 
         16*m2*(s^2 - s*t - 2*t^2))*G[s, t, m2]*\[Omega]0[s, m2]^3*
        r[9][s, t, m2])/(s^2*(16*m2 + s)*(s + t)*(-4*m2*s + t*(s + t))^2*
       \[Omega]0[s, m2]^2), (-4*s*(s + t)*(-4*m2*s + 8*m2*t + s*t)*
       \[Omega]0[s, m2] + 8*t*G[s, t, m2]*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*(s + t)*(-4*m2*s + t*(s + t))^2*G[s, t, m2]^3 + 
      2*s*(s*t^2*(s + t)^2*(s + 5*t) + 256*m2^3*s^2*(3*s + 7*t) + 
        64*m2^2*s*(s^3 - s^2*t - 14*s*t^2 - 11*t^3) + 
        4*m2*t*(-5*s^4 - 18*s^3*t + 3*s^2*t^2 + 32*s*t^3 + 16*t^4))*
       G[s, t, m2]*\[Omega]0[s, m2]^2 - 12*s*(16*m2 + s)*(4*m2*s - t*(s + t))*
       G[s, t, m2]^2*\[Omega]0[s, m2]*r[9][s, t, m2] + 
      s^2*(16*m2 + s)*(64*m2^2*s - 3*s*t*(s + t) + 16*m2*(s^2 - s*t - 2*t^2))*
       \[Omega]0[s, m2]^3*r[9][s, t, m2])/(s^2*(16*m2 + s)*(s + t)*
      (-4*m2*s + t*(s + t))^2*\[Omega]0[s, m2]^2), 
    (-4*(s + t)*(-4*m2*s + t*(s + t))*G[s, t, m2]^2 + 
      s*(3*s*t*(s + t)^2 - 64*m2^2*s*(3*s + 5*t) + 
        8*m2*(-2*s^3 + s^2*t + 8*s*t^2 + 4*t^3))*\[Omega]0[s, m2]^2 + 
      4*s*(16*m2 + s)*G[s, t, m2]*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (2*s^2*(16*m2 + s)*(s + t)*(4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*m2*t*(2*s + t)*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(s*(s + t)*(s^2 - 4*m2*t + s*t)*
      \[Omega]0[t, m2]), 0, (-2*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-3*(4*s + 7*t))/(4*s*(s + t)), (4*r[1][s, m2])/(s*(-4*m2 + s)), 
    (8*s + 3*t)/(4*s*(s + t)), 0, (3*(-4*s + t))/(4*s*(s + t)), 
    (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 
    -((4*s + 3*t)/(s*(s + t))), (4*s + 3*t)/(s*(s + t)), 
    -((4*s + 3*t)/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2])/(4*m2*s - s^2), 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(2*s + t))/(s*(s + t)), 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*t)/(s*(s + t)), 
    (2*t)/(s*(s + t)), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*t)/(s*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
      2*(2*s + t)*G[t, -s - t, m2]*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), (2*s + t)/(s*(s + t)), 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -(((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    ((8*m2*s + 12*m2*t - s*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*s + t))/(s*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-8*(2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    -((t*G[t, -s - t, m2])/(s*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(8*(2*s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]*
        \[Omega]0[t, m2] - 12*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2*
        r[8][s, t, m2] + t*(-64*m2^2*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*
        \[Omega]0[t, m2]^2*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)^2*
       \[Omega]0[t, m2]), (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(2*s + t)*(s^2 - 2*m2*t + s*t)*\[Omega]0[t, m2] + 
      4*G[t, -s - t, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)*
      \[Omega]0[t, m2]), -1/2*r[8][s, t, m2]/(s*(s + t)*(s^2 - 4*m2*t + s*t)*
       \[Omega]0[t, m2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*(s^2*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(s^2 + 4*m2*t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (4*r[3][s, t, m2]*(s*t*(16*m2 + t)*(s + t)^2*\[Omega]0[t, m2] + 
       2*(s^2 + 2*s*t + t*(4*m2 + t))*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*r[1][s, m2]*(s^2*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(s^2 + 4*m2*t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (4*r[3][s, t, m2]*(s*t*(16*m2 + t)*(s + t)^2*\[Omega]0[t, m2] + 
       2*(s^2 + 2*s*t + t*(4*m2 + t))*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, (4*(s*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(2*s + t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (-2*(s*t*(16*m2 + t)*(s + t)*(-4*m2 + s + t)*\[Omega]0[t, m2] + 
       2*(t*(s + t) + m2*(-8*s + 4*t))*G[t, -s - t, m2]*r[8][s, t, m2])*
      r[9][s, t, m2])/(s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 
    (2*r[7][s, t, m2]*(s*(4*m2 + s)*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(8*m2*s + 12*m2*t - s*t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-4*(2*s + t)*G[t, -s - t, m2] - (t*(16*m2 + t)*\[Omega]0[t, m2]*
         r[8][s, t, m2])/(s^2 - 4*m2*t + s*t)))/(s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-16*(s*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(2*s + t)*G[t, -s - t, m2]*r[8][s, t, m2])*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (t*((-4*G[t, -s - t, m2]^2)/(s*(s + t)) + 
       (t*(16*m2 + t)*\[Omega]0[t, m2]^2)/(s^2 - 4*m2*t + s*t)))/2, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(4*(2*s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]^2*
        \[Omega]0[t, m2] + 4*m2*s*t^2*(16*m2 + t)*(2*s^2 + 3*s*t + t^2)*
        \[Omega]0[t, m2]^3 - 4*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^3*
        r[8][s, t, m2] + t*(-64*m2^2*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*
        G[t, -s - t, m2]*\[Omega]0[t, m2]^2*r[8][s, t, m2]))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)^2*\[Omega]0[t, m2]), 
    (-4*(s*t*(16*m2 + t)*(s + t)*\[Omega]0[t, m2] + 
       2*(2*s + t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((8*(2*s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]*\[Omega]0[t, m2] - 
       12*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2*r[8][s, t, m2] + 
       t*(-64*m2^2*t + 64*m2*s*(s + t) + 3*s*t*(s + t))*\[Omega]0[t, m2]^2*
        r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)^2*\[Omega]0[t, m2])), 
    (-2*(2*m2*t*(2*s + t)*\[Omega]0[t, m2] + G[t, -s - t, m2]*
        r[8][s, t, m2]))/(s*(s + t)*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(4*s*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
       (s + t)*(3*s^2*t*(s + t) + 64*m2^2*(3*s^2 + s*t - 2*t^2) - 
         8*m2*(2*s^3 + 7*s^2*t - t^3))*\[Omega]0[-s - t, m2]^2 + 
       4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
       \[Omega]0[-s - t, m2]^2), 0, 
    (4*s*(s*t - 4*m2*(s + t))*G[-s - t, s, m2] - 2*(16*m2 - s - t)*(s + t)*
       \[Omega]0[-s - t, m2]*r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*
      (s*t - 4*m2*(s + t))*\[Omega]0[-s - t, m2]^2), 
    -(1/((s + t)^2*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^2)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-3*(7*s + 5*t))/(4*s*(s + t)), (-4*r[1][s, m2])/(4*m2*s - s^2), 
    (3*(s + 3*t))/(4*s*(s + t)), 0, (2*s + 5*t)/(4*s*(s + t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, s^(-1), r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 
    -((3*s + t)/(s*(s + t))), -((3*s + t)/(s*(s + t))), t/(s^2 + s*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*t)/(s*(s + t)), 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(s - t))/(s*(s + t)), (4*s - 2*t)/(s*(s + t)), 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/s, 
    0, 0, 0, 0, \[Omega]0[-s - t, m2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*\[Omega]0[-s - t, m2] - 
      2*t*G[-s - t, s, m2]*r[7][s, t, m2])/(2*s*(s + t)*
      (s*t - 4*m2*(s + t))), (-s + t)/(s*(s + t)), 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (-2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    -(((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)))), 0, 
    ((8*m2*s + 12*m2*t - s*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s - 2*t)/(s*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-8*r[7][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    ((-2*s*t + 8*m2*(s + t))*G[-s - t, s, m2] - s*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2])/(2*s*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(8*s*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^3 + 
       2*(s + t)*(256*m2^3*(3*s - 4*t)*(s + t)^2 + 
         s^2*t^2*(-s^2 + 3*s*t + 4*t^2) + 4*m2*s*t*(5*s^3 + 2*s^2*t - 
           27*s*t^2 - 8*t^3) - 64*m2^2*(s^4 + 5*s^3*t - 5*s^2*t^2 - 
           10*s*t^3 - t^4))*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^2 + 
       12*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 4*m2*(s^2 + 6*s*t + t^2))*
        G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
       (s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 - 
         64*m2^2*(5*s^2 + 14*s*t + t^2) + 16*m2*s*(s^2 + 7*s*t + 6*t^2))*
        \[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*
       (s*t - 4*m2*(s + t))^2*\[Omega]0[-s - t, m2]^2), 
    (2*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*s*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 - 
      t*(s + t)*(64*m2^2*(s + t) - 4*m2*(5*s^2 + 10*s*t + t^2) + 
        s*(s^2 + 3*s*t + 2*t^2))*\[Omega]0[-s - t, m2]^2 + 
      4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), (2*s*(s*t - 4*m2*(s + t))*G[-s - t, s, m2] - 
      (16*m2 - s - t)*(s + t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
     (2*s*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 27*\[Omega]0[-s - t, m2], 
    (4*r[1][s, m2]*(s^2*(-(t*(3*s + t)) + 4*m2*(3*s + 5*t))*
        \[Omega]0[-s - t, m2] + 8*m2*G[-s - t, s, m2]*r[7][s, t, m2]))/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), -21*\[Omega]0[-s - t, m2], 
    (4*r[2][t, m2]*(s*(s - t)*t*\[Omega]0[-s - t, m2] + 
       2*G[-s - t, s, m2]*r[7][s, t, m2]))/(s*t*(s*t - 4*m2*(s + t))), 
    \[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 36*\[Omega]0[-s - t, m2], -28*\[Omega]0[-s - t, m2], 
    -4*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*(s^2*(-(t*(3*s + t)) + 4*m2*(3*s + 5*t))*
        \[Omega]0[-s - t, m2] + 8*m2*G[-s - t, s, m2]*r[7][s, t, m2]))/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), -12*\[Omega]0[-s - t, m2], 0, 
    0, 0, 0, 0, 0, 0, 0, (4*r[2][t, m2]*(s*(s - t)*t*\[Omega]0[-s - t, m2] + 
       2*G[-s - t, s, m2]*r[7][s, t, m2]))/(s*t*(s*t - 4*m2*(s + t))), 
    12*\[Omega]0[-s - t, m2], 0, 0, 
    (4*(s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*\[Omega]0[-s - t, m2] - 
       2*t*G[-s - t, s, m2]*r[7][s, t, m2]))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), -48*\[Omega]0[-s - t, m2], 
    (2*(s*t*(64*m2^2*(s + t) + t*(2*s^2 + s*t - t^2) - 
         4*m2*(2*s^2 + 5*s*t + t^2))*\[Omega]0[-s - t, m2] - 
       2*(4*m2 - t)*(2*s + t)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[9][s, t, m2])/(s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 48*\[Omega]0[-s - t, m2], 
    (2*(s*(64*m2^2*t*(s + t) - s*t*(4*s^2 + 5*s*t + t^2) + 
         4*m2*(4*s^3 + 10*s^2*t + 3*s*t^2 - t^3))*\[Omega]0[-s - t, m2] + 
       2*(8*m2*s + 12*m2*t - s*t)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[8][s, t, m2])/(s^2*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*\[Omega]0[-s - t, m2], 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*\[Omega]0[-s - t, m2], 
    -8*\[Omega]0[-s - t, m2], (2*((2*(s - 2*t)*G[-s - t, s, m2])/(s + t) + 
       ((16*m2 - s - t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
        (-(s*t) + 4*m2*(s + t))))/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(s*(-16*m2*(s + t) + t*(3*s + t))*\[Omega]0[-s - t, m2] - 
       2*G[-s - t, s, m2]*r[7][s, t, m2])*r[16][s, t, m2])/
     (s^2*(s + t)*(s*t - 4*m2*(s + t))), 8*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 
    -1/2*(-4*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
       s*(8*m2 - t)*(s + t)^2*\[Omega]0[-s - t, m2]^2 + 
       4*s*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
      (s*(-(s*t) + 4*m2*(s + t))), -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(16*s*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^4 + 
       8*(s + t)*(256*m2^3*(3*s - 4*t)*(s + t)^2 + 
         s^2*t^2*(-s^2 + 3*s*t + 4*t^2) + 4*m2*s*t*(5*s^3 + 2*s^2*t - 
           27*s*t^2 - 8*t^3) - 64*m2^2*(s^4 + 5*s^3*t - 5*s^2*t^2 - 
           10*s*t^3 - t^4))*G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]^2 + 
       s*(s + t)^3*(4096*m2^4*(s + t) + s^2*t^2*(s + t) - 
         32*m2*(s - t)*t*(s + t)^2 - 2048*m2^3*(s^2 + 2*s*t - 3*t^2) + 
         128*m2^2*(s^3 + 6*s^2*t - 2*s*t^2 - 7*t^3))*\[Omega]0[-s - t, m2]^
         4 + 32*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 
         4*m2*(s^2 + 6*s*t + t^2))*G[-s - t, s, m2]^3*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2] + 8*(s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 - 
         64*m2^2*(5*s^2 + 14*s*t + t^2) + 16*m2*s*(s^2 + 7*s*t + 6*t^2))*
        G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/
      (s*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))^2*
       \[Omega]0[-s - t, m2]^2), 
    (-4*s*(s + t)*(t*(s + t) - 4*m2*(s + 3*t))*\[Omega]0[-s - t, m2] + 
      8*t*G[-s - t, s, m2]*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    -((8*s*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^3 + 
       2*(s + t)*(256*m2^3*(3*s - 4*t)*(s + t)^2 + 
         s^2*t^2*(-s^2 + 3*s*t + 4*t^2) + 4*m2*s*t*(5*s^3 + 2*s^2*t - 
           27*s*t^2 - 8*t^3) - 64*m2^2*(s^4 + 5*s^3*t - 5*s^2*t^2 - 
           10*s*t^3 - t^4))*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^2 + 
       12*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 4*m2*(s^2 + 6*s*t + t^2))*
        G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
       (s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 - 
         64*m2^2*(5*s^2 + 14*s*t + t^2) + 16*m2*s*(s^2 + 7*s*t + 6*t^2))*
        \[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*
       (s*t - 4*m2*(s + t))^2*\[Omega]0[-s - t, m2]^2)), 
    -1/2*(4*s*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
       (s + t)*(3*s^2*t*(s + t) + 64*m2^2*(3*s^2 + s*t - 2*t^2) - 
         8*m2*(2*s^3 + 7*s^2*t - t^3))*\[Omega]0[-s - t, m2]^2 + 
       4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(s*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
       \[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, (-8*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (2*s + 5*t)/(8*s*(s + t)), (-4*m2*r[1][s, m2]*r[7][s, t, m2])/
     ((4*m2 - s)*s^2*(-(s*t) + 4*m2*(s + t))), (-2*s + t)/(8*s*(s + t)), 
    (r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(2*s*(s + t)), t/(2*s*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 
    (3*t*(s*t + 2*r[7][s, t, m2]))/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*(s + t)*(-(s*t) + 4*m2*(s + t)) + t*r[7][s, t, m2])/
     (4*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    ((s*t - 4*m2*(2*s + 3*t))*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (-(s*t*(2*s + t)) + 4*m2*(2*s^2 + 5*s*t + 3*t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-4*r[7][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    (-4*r[7][s, t, m2]*r[16][s, t, m2])/(s^2*(s + t)*(s*t - 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/(2*s*(s + t)*
      (s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*t*(s*t + 2*m2*(s + t)))/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    ((s*t - 4*m2*(2*s + 3*t))*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 
    (8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (-7*(2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (2*s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    (-3*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (s + t)^(-1), ((2*s*(2*s + t)*(-(s*t) + 4*m2*(s + t)) + 
       (8*m2*s + 12*m2*t - s*t)*r[7][s, t, m2])*r[8][s, t, m2])/
     (2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 
    ((s*t - 4*m2*(2*s + 3*t))*r[7][s, t, m2]*r[8][s, t, m2])/
     (2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 
    -((2*s^3 + s^2*t + s*(8*m2 - t)*t + 12*m2*t^2)/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), (2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    ((8*m2*s + 12*m2*t - s*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 
    (4*(2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, ((s*t - 4*m2*(2*s + 3*t))*r[7][s, t, m2]*r[8][s, t, m2])/
     (s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 
    (-2*(3*s^3 + 4*s^2*t + 2*m2*t^2 + s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*(s^2 + 4*m2*t)*r[1][s, m2]*
      r[8][s, t, m2])/((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, s^(-1), 0, 0, 
    (13*r[1][s, m2])/(16*m2*s - 4*s^2), 0, r[1][s, m2]/(4*s*(-4*m2 + s)), 0, 
    (3*r[1][s, m2])/(4*s*(-4*m2 + s)), 0, r[1][s, m2]/(4*m2*s - s^2), 
    (2*r[1][s, m2])/(4*m2*s - s^2), (-2*(2*s^2 + 4*m2*t + s*t))/
     ((4*m2 - s)*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (7*r[1][s, m2])/(4*m2*s - s^2), r[1][s, m2]/(4*m2*s - s^2), 
    (3*r[1][s, m2])/(s*(-4*m2 + s)), (2*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (6*r[1][s, m2])/(s*(-4*m2 + s)), 0, (5*r[1][s, m2])/(4*m2*s - s^2), 0, 
    -((r[1][s, m2]*(5*s*(-(s*t) + 4*m2*(s + t)) + 4*m2*r[7][s, t, m2]))/
      (s^2*(-4*m2 + s)*(-(s*t) + 4*m2*(s + t)))), 
    (-4*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), ((s*(3*s + t) + m2*(-3*s + 4*t))*r[1][s, m2]*
      r[10][s, t, m2])/(s^2*(-4*m2 + s)*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (-4*(s^2 + 4*m2*t)*r[1][s, m2]*
      r[8][s, t, m2])/(s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    ((m2*(s - 4*t) - s*t)*r[1][s, m2]*r[11][s, t, m2])/
     (s^2*(-4*m2 + s)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (16*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((s^2 + 4*m2*(s + 2*t))/((4*m2 - s)*s*(s + t))), 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(s*(-4*m2 + s)), 0, (3*r[1][s, m2])/(4*m2*s - s^2), 
    (3*r[1][s, m2])/(s*(-4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, r[1][s, m2]/(4*m2*s - s^2), 0, r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2*s - s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), (2*(s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
     ((4*m2 - s)*s^2*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-(s*t) + 4*m2*(s + 2*t))/(s*(-4*m2 + s)*(s + t)), 
    (2*r[1][s, m2])/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, r[1][s, m2]/(s*(-4*m2 + s)), 0, 0, 
    (7*(s + 2*t))/(8*s*(s + t)), (3*r[1][s, m2])/(8*m2*s - 2*s^2), 
    -1/8*(5*s + 12*t)/(s*(s + t)), 0, -1/8*(s + 8*t)/(s*(s + t)), 0, 0, 0, 
    r[1][s, m2]/(4*m2*s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(2*s*(s + t)), -1/2*(s + 4*t)/(s*(s + t)), 
    -1/2*(5*s + 4*t)/(s*(s + t)), -1/2*(2*s + 3*t)/(s*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*(3*s + t)/(s*(s + t)), 0, 
    -1/2*((3*s - t)*(-(s*t) + 4*m2*(s + t)) + t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t))), (t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, (3*(2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), (-s + t)/(2*s*(s + t)), 0, 
    (-3*t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (3*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(8*m2*s - 2*s^2)), 0, 0, 0, 0, 0, 
    -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*t)/(2*s*(s + t)), (s - t)/(2*s*(s + t)), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (3*(s - t))/(2*s*(s + t)), (3*(-s + t))/(2*s*(s + t)), 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(s + 2*t)/(s*(s + t)), 0, 
    -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(2*s*(s + t)), 0, -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), r[1][s, m2]/(4*m2*s - s^2), 
    (s + 2*t)/(s*(s + t)), (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -3/(4*(s + t)), (2*r[1][s, m2])/(4*m2*s - s^2), 
    -5/(4*s), 0, 5/(4*s), 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (s + t)^(-1), -((3*s + 5*t)/(s*(s + t))), 
    (3*s + 5*t)/(s*(s + t)), -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*s + 2*t)/(s*(s + t)), 
    0, (2*(s + 2*t)*(-(s*t) + 4*m2*(s + t)) + t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    ((-8*s^2 - 13*s*t - 5*t^2 + m2*(2*s + t))*r[10][s, t, m2])/
     (2*s*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (3*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    t/(2*s*(s + t)), -1/2*((m2*(-2*s + t) + t*(2*s + 5*t))*r[11][s, t, m2])/
      (s*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*t)/(s*(s + t)), -((s + 3*t)/(s*(s + t))), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), -3/s, 
    3/s, -1/2*(t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, (s + t)^(-1), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t)))), ((2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, (t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, -1/8*(2*s + 3*t)/(s*(s + t)), 
    (r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*s - 3*t)/(8*s*(s + t)), (-4*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*t/(s*(s + t)), 
    -1/2*t/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(8*m2*s^2 + t*(-2*s^2 + s*t + 3*t^2) - 
       6*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*s*(4*m2*s - t*(s + t)) + t*r[9][s, t, m2])/
     (4*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -1/2*((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -((4*m2*s*(2*s + t) + t*(-2*s^2 - s*t + t^2))/
      (s*(s + t)*(-4*m2*s + t*(s + t)))), (2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[9][s, t, m2]*r[16][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))), 
    0, 0, 0, (4*r[9][s, t, m2]*r[16][s, t, m2])/
     (s*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*(-(s^2*t) + t^3 + 2*m2*s*(2*s + t)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), ((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*
      r[9][s, t, m2])/(s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), (-2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    0, (7*t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*m2*r[1][s, m2]*r[7][s, t, m2])/((4*m2 - s)*s^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[7][s, t, m2]*(2*t^2*(-4*m2*s + t*(s + t)) - (4*m2 - t)*(2*s + t)*
        r[9][s, t, m2]))/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), ((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*
      r[9][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 0, ((s*t - 4*m2*(2*s + 3*t))*r[7][s, t, m2]*
      r[8][s, t, m2])/(2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), (3*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-(s*t*(2*s + 3*t)) + 4*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (-2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    -(((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (4*r[7][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (4*r[7][s, t, m2]*r[16][s, t, m2])/(s^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(t*r[7][s, t, m2])/
      (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (s*t*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 
    (-2*s*t*(s + 2*t) + 4*m2*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (-2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (2*t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), (t*r[7][s, t, m2])/
     (s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(2*s + t))/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*
       (-4*m2*s + t*(s + t)))), (r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[2][t, m2]*r[13][s, t, m2])/
     (t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), (4*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, (2*r[2][t, m2]*r[15][s, t, m2])/
     (t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-4*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (2*r[2][t, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (8*s + 7*t)/(8*s*(s + t)), 0, 
    (10*s - 7*t)/(8*s*(s + t)), 0, (18*s + 7*t)/(8*s*(s + t)), 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (6*s - t)/(2*s*(s + t)), (6*s - t)/(2*s*(s + t)), 
    (3*(2*s + t))/(2*s*(s + t)), 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s + 4*t - (t*r[9][s, t, m2])/(-4*m2*s + t*(s + t)))/(2*s*(s + t)), 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (s - t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    -(t/(s*(s + t))), 0, 0, 0, 0, (-3*t*r[9][s, t, m2])/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 3/s, -3/s, 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (-3*t)/(2*s*(s + t)), (-s + t)/(s*(s + t)), (t*r[7][s, t, m2])/
     (2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 
    (2*s + t)/(2*s*(s + t)), 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 
    -1/2*(2*s + t)/(s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 
    -((2*s + t)/(s*(s + t))), t/(s^2 + s*t), 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, (-3*t)/(4*s*(s + t)), 0, 
    -5/(2*(s + t)), (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*t)/(s*(s + t)), 
    t/(s^2 + s*t), (2*t)/(s*(s + t)), 0, (-2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*(-8*m2*s + 2*t*(s + t) + r[9][s, t, m2]))/
     (2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    t/(s^2 + s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((3*s*t + m2*(-2*s + t))*r[13][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-3*t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*(2*s + t)/(s*(s + t)), 0, 0, 0, 
    ((-3*t*(s + t) + m2*(2*s + 3*t))*r[15][s, t, m2])/
     (2*s*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*(t*r[9][s, t, m2])/
      (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, (-3*t)/(s*(s + t)), 
    (2*t)/(s*(s + t)), (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t/(s^2 + s*t), 
    0, 0, 0, t/(s^2 + s*t), 0, t/(s^2 + s*t), 0, 0, 0, -(t/(s*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    -((t*r[7][s, t, m2])/(s*(s + t)*(s*t - 4*m2*(s + t)))), 0, 
    (2*t)/(s*(s + t)), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (6*s + 5*t)/(8*s*(s + t)), -(((s^2 + 4*m2*t)*r[1][s, m2]*r[8][s, t, m2])/
      (s^2*(-4*m2 + s)*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (6*s + t)/(8*s*(s + t)), -(((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
       r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(2*s*(s + t)), 0, (2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    ((s + t)*(8*s^2 - 8*m2*t + 5*s*t) - 6*(2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*t - ((2*s + t)*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t))/(4*s*(s + t)), 
    0, ((8*m2*s + 12*m2*t - s*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (2*s^2*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, ((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (2*s^3 + 5*s^2*t - 4*m2*t^2 + s*t*(8*m2 + 3*t))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 
    (-4*(2*s + t)*r[8][s, t, m2]*r[16][s, t, m2])/
     (s^2*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(3*s^3 + 5*s^2*t - 2*m2*t^2 + 2*s*t^2))/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), ((t*(s + t) + m2*(-8*s + 4*t))*
      r[8][s, t, m2]*r[9][s, t, m2])/(s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), (2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
      r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*(2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)))}, 
   {0, 0, 0, 0, 0, 0, (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    (7*t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*r[2][t, m2]*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), -s^(-1), 
    ((2*t*(s + t)*(s^2 - 4*m2*t + s*t) + (m2*(8*s - 4*t) - t*(s + t))*
        r[8][s, t, m2])*r[9][s, t, m2])/(2*s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), ((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*
      r[9][s, t, m2])/(2*s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), 0, ((4*m2 - t)*(2*s + t)*r[7][s, t, m2]*
      r[9][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*s*(-2*s + t) + t*(2*s^2 + 3*s*t + t^2))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (-2*t*r[9][s, t, m2])/
     (s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    -(((t*(s + t) + m2*(-8*s + 4*t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (s*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-4*r[9][s, t, m2]*r[16][s, t, m2])/
     (s*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 
    (-4*r[9][s, t, m2]*r[16][s, t, m2])/(s*(s + t)^2*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((t*(s + t) + m2*(-8*s + 4*t))*
      r[8][s, t, m2]*r[9][s, t, m2])/(s*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), (2*t*(2*m2*s + t*(s + t)))/
     (s*(s + t)*(-4*m2*s + t*(s + t))), (8*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (2*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    (t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))}, 
   {0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    -1/4*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 
    (-3*r[3][s, t, m2])/(4*(s + t)*(4*m2 + s + t)), 0, 
    (13*r[3][s, t, m2])/(4*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (2*(2*s^2 + 3*s*t + t*(4*m2 + t)))/
     (s*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (-3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (7*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (5*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (r[3][s, t, m2]*(5*s*(s + t)*(s^2 - 4*m2*t + s*t) + 
       (s^2 + 2*s*t + t*(4*m2 + t))*r[8][s, t, m2]))/
     (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    -(((s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*r[8][s, t, m2])/
      (s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 
    (-6*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    ((-(t*(s + t)) + m2*(s + 5*t))*r[3][s, t, m2]*r[12][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), (-16*m2*r[3][s, t, m2]*r[9][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    -(((3*m2*s + 3*s^2 + 7*m2*t + 5*s*t + 2*t^2)*r[3][s, t, m2]*
       r[14][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + 
        m2^2*(s + t) + s^2*(s + t)))), (4*(s^2 + 2*s*t + t*(4*m2 + t))*
      r[3][s, t, m2]*r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*m2*(s - t) + (s + t)^2)/(s*(s + t)*(4*m2 + s + t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), (-3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*(s^2 + 2*s*t + t*(4*m2 + t))*r[3][s, t, m2]*
      r[8][s, t, m2])/(s*(s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (-8*m2*r[3][s, t, m2]*r[9][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (-4*m2*(s - t) + t*(s + t))/
     (s*(s + t)*(4*m2 + s + t)), (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0}, {0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    -1/8*(s - 11*t)/(s*(s + t)), r[1][s, m2]/(8*m2*s - 2*s^2), 
    (-7*s + t)/(8*s*(s + t)), 0, (31*s + 17*t)/(8*s*(s + t)), 
    (3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s - 3*t)/(s*(s + t)), (3*s + 7*t)/(2*s*(s + t)), 
    (9*s + 7*t)/(2*s*(s + t)), 0, 0, (-2*s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s + 4*t)/(2*s*(s + t)), 0, (-((3*s + 2*t)*(s^2 - 4*m2*t + s*t)) + 
      (2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/2*((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (t*r[7][s, t, m2])/(2*s*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, (-3*t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), 
    (3*s + 2*t)/(2*s*(s + t)), 0, 0, 0, 0, (3*(2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), -1/2*(s + 2*t)/(s*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    (-s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*(2*s + t))/(2*s*(s + t)), -1/2*(5*s + 4*t)/(s*(s + t)), 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), -3/(2*(s + t)), 
    3/(2*(s + t)), -1/2*((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-s + t)/(2*s*(s + t)), 0, 0, 0, 
    (-s + t)/(2*s*(s + t)), 0, 0, 0, (s - t)/(2*s*(s + t)), 0, 
    (-s + t)/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((2*s + t)*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (s - t)/(s*(s + t)), -s^(-1)}, 
   {0, 0, 0, 0, 0, 0, 0, (-5*(3*s + 2*t))/(4*s*(s + t)), 
    (-2*r[1][s, m2])/(4*m2*s - s^2), (7*s + 2*t)/(4*s*(s + t)), 0, 3/(4*s), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((7*s + 2*t)/(s*(s + t))), 
    (7*s + 2*t)/(s*(s + t)), -s^(-1), 0, 0, 2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s - t)/(s*(s + t)), 0, 
    (-2*(3*s + t) - ((2*s + t)*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t))/
     (2*s*(s + t)), ((2*s + t)*r[8][s, t, m2])/
     (2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*m2*s + 3*m2*t - 2*s*t + 3*t^2)*r[12][s, t, m2])/
     (2*s*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (-3*t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*t/(s*(s + t)), 0, 0, 0, ((m2*(2*s + t) + s*(8*s + 3*t))*
      r[14][s, t, m2])/(2*s*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-3*(2*s + t)*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), t/(2*s*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*(2*s + t))/(s*(s + t)), -((5*s + 2*t)/(s*(s + t))), 
    (t*r[9][s, t, m2])/(2*s*(s + t)*(-4*m2*s + t*(s + t))), -3/(s + t), 
    3/(s + t), ((2*s + t)*r[8][s, t, m2])/(2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s^(-1), 0, 
    0, 0, -s^(-1), 0, 0, 0, s^(-1), 0, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s + t)*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((t*r[9][s, t, m2])/(s*(s + t)*(-4*m2*s + t*(s + t)))), 0, -2/s, 0}}, 
 DEt -> {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(r[2][t, m2]/(4*m2*t - t^2)), 0, 
    0, 0, 0, (4*m2 - t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {-(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 
    0, 0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t^(-1), (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[2][t, m2])/(t*(-4*m2 + t)), (-4*(m2 - t))/((4*m2 - t)*t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s + t)^(-1), (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (-4*(m2 + s + t))/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -t^(-1), -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -1/2*1/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(8*m2*t - 2*t^2)), r[2][t, m2]/(8*m2*t - 2*t^2), 
    (2*(-2*m2 + t))/((4*m2 - t)*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), (-2*(2*m2 + s + t))/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-2*m2 + t))/(t*(-4*m2 + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*m2 + s + t))/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), -(r[5][t, m2]/(4*m2*t + t^2)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-(r[5][t, m2]/(4*m2*t + t^2)), 0, -(r[5][t, m2]/(4*m2*t + t^2)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[5][t, m2])/(4*m2*t + t^2), -((4*m2 + 3*t)/(4*m2*t + t^2)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (s + t)^(-1), r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[6][s, t, m2])/
     ((s + t)*(-4*m2 + s + t)), (4*m2 - 3*(s + t))/((s + t)*(-4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*t), 
    -(r[2][t, m2]/(8*m2*t - 2*t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2/(4*m2 - t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2/(4*m2 + s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, t^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -2/t, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 2/t, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 2/(s + t), (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (r[1][s, m2]*r[6][s, t, m2])/
     (t*(s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (r[1][s, m2]*r[5][t, m2])/(t*(4*m2 + t)*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    -(r[5][t, m2]/(4*m2*t + t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((4*m2 + s + 2*t)*r[3][s, t, m2]*r[5][t, m2])/(t*(4*m2 + t)*(s + t)*
       (4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -((s^2 + 6*s*t + 5*t^2 + 4*m2*(s + 2*t))/
      (t*(s + t)*(4*m2 + s + t))), (3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 
    -(r[5][t, m2]/(4*m2*t + t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (r[3][s, t, m2]*r[4][s, m2])/(t*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*s + s^2 - 2*s*t - 3*t^2)/(t*(s + t)*(4*m2 + s + t)), 
    (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[2][t, m2]*r[4][s, m2])/((4*m2 - t)*t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*s - t*(4*s + 3*t))/(t*(-4*m2 + t)*(s + t)), 
    (3*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((4*m2 - s - 2*t)*r[2][t, m2]*r[6][s, t, m2])/((4*m2 - t)*t*(s + t)*
       (-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (4*m2*(s + 2*t) - t*(4*s + 5*t))/
     (t*(-4*m2 + t)*(s + t)), (3*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 
    r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    1/(4*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 
    0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, (s + t)^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (5*s + 6*t)/(4*t*(s + t)), 0, 
    (s + 6*t)/(4*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (s + 2*t)/(t*(s + t)), (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(t*(s + t)), -1/2*((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (6*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (6*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (8*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*(s + 2*t)*(-(m2*s) + t*(s + t)))/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    -1/4*(3*s + 2*t)/(t*(s + t)), 0, 0, 0, (-3*s + 2*t)/(4*t*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 
    (s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-6*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, (-6*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, (-8*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*s*(s^2 - m2*t + s*t))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (s - 2*t)/(4*t*(s + t)), 0, 
    (5*s + 2*t)/(4*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, s/(t*(s + t)), s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s/(t*(s + t)), (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-6*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (-6*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-8*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-12*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*s*(-(s*t) + m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(s*(s + t) - m2*(s + 4*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    (s*(-m2 + s + t)*r[10][s, t, m2])/(t*(s + t)*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (s*(-m2 + s + t)*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (2*r[1][s, m2]*r[10][s, t, m2])/(s*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-4*(s*(s + t) - m2*(s + 2*t))*r[10][s, t, m2])/
     (t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    ((-(s*(s + t)) + m2*(s + 2*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 
    ((s*(s^2 - s*t - 2*t^2) + m2*(-s^2 + 4*s*t + 8*t^2))*r[8][s, t, m2]*
      r[10][s, t, m2])/(s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (3*(s*(s + t) - m2*(s + 2*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, (r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (-3*s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, ((m2*(s^2 - 4*s*t - 8*t^2) + s*(-s^2 + s*t + 2*t^2))*r[8][s, t, m2]*
      r[10][s, t, m2])/(2*s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (2*(s^3 + s*(2*m2 - t)*t + 4*m2*t^2))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (3*s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s/(2*t*(s + t)), 0, 0, 
    -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*(s + t) - m2*(s + 2*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -1/2*(s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3*m2*s + 4*m2*t - s*t)*r[11][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 
    (s*(m2 + t)*r[11][s, t, m2])/(t*(s + t)*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), (s*(m2 + t)*r[11][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (-2*r[1][s, m2]*r[11][s, t, m2])/(s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(-(s*t) + m2*(s + 2*t))*r[11][s, t, m2])/
     (t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    ((-(s*t) + m2*(s + 2*t))*r[11][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 
    ((-(s*t*(3*s + 2*t)) + m2*(3*s^2 + 12*s*t + 8*t^2))*r[7][s, t, m2]*
      r[11][s, t, m2])/(s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (3*(s*t - m2*(s + 2*t))*r[11][s, t, m2])/(2*t*(s + t)*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -((r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t)))), 
    0, 0, 0, 0, (-3*s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, (s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (-2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, ((s*t*(3*s + 2*t) - m2*(3*s^2 + 12*s*t + 8*t^2))*
      r[7][s, t, m2]*r[11][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (-2*s*t*(2*s + t) + 4*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (3*s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 
    s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*t - m2*(s + 2*t))*r[11][s, t, m2])/(2*t*(s + t)*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    -1/2*(s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*(t*(s + t) - m2*(3*s + t))*r[12][s, t, m2])/
     (2*t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(((m2*(s + t) + t*(s + 3*t))*r[12][s, t, m2])/
      (t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)))), 
    -1/2*((m2*(s + t) + t*(s + 3*t))*r[12][s, t, m2])/
      (t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    -(((7*m2*s + 2*s^2 + 3*m2*t + 5*s*t + 3*t^2)*r[3][s, t, m2]*
       r[12][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + 
        m2^2*(s + t) + t^2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(-(m2*s) + t*(s + 2*t))*r[12][s, t, m2])/
     (t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 
    ((-(m2*s) + t*(s + 2*t))*r[12][s, t, m2])/
     (2*t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, s/(2*t*(s + t)), 
    -(((m2*(-3*s^2 + 3*s*t + 2*t^2) + t*(3*s^2 + 7*s*t + 4*t^2))*
       r[9][s, t, m2]*r[12][s, t, m2])/(t*(s + t)^2*(-4*m2*s + t*(s + t))*
       (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)))), 
    (3*(m2*s - t*(s + 2*t))*r[12][s, t, m2])/(2*t*(s + t)*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -(((4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 
    (3*(s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
       (-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(-3*s^2 + 3*s*t + 2*t^2) + t*(3*s^2 + 7*s*t + 4*t^2))*r[9][s, t, m2]*
      r[12][s, t, m2])/(2*t*(s + t)^2*(-4*m2*s + t*(s + t))*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (4*m2*s^2 - 2*t*(2*s^2 + 5*s*t + 3*t^2))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-3*(s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*1/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*t), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*s - t*(s + 2*t))*r[12][s, t, m2])/(2*t*(s + t)*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*(s*t - m2*(2*s + t))*r[13][s, t, m2])/(2*t*(s + t)*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    ((2*s^2 - m2*t + s*t)*r[13][s, t, m2])/
     (t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    ((2*s^2 - m2*t + s*t)*r[13][s, t, m2])/(2*t*(s + t)*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    ((-(s*t) + m2*(-4*s + t))*r[2][t, m2]*r[13][s, t, m2])/
     (t^2*(-4*m2 + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-4*s*(m2 + s)*r[13][s, t, m2])/
     (t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 
    -1/2*(s*(m2 + s)*r[13][s, t, m2])/(t*(s + t)*(m2^2*t + s^2*t - 
        2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*s/(t*(s + t)), -((s*(4*m2*s + 5*m2*t + s*t)*r[7][s, t, m2]*
       r[13][s, t, m2])/(t^2*(s + t)*(s*t - 4*m2*(s + t))*
       (m2^2*t + s^2*t - 2*m2*s*(2*s + t)))), (3*s*(m2 + s)*r[13][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (-4*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 
    (-3*s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*(4*m2*s + 5*m2*t + s*t)*r[7][s, t, m2]*
      r[13][s, t, m2])/(2*t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), (-2*s*(s*t + 2*m2*(s + t)))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (3*s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*1/(s + t), r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*(m2 + s)*r[13][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), s/(2*t*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*(m2*(s - t) + s*(s + t))*r[14][s, t, m2])/
     (2*t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((s*(s - t) + m2*(s + t))*r[14][s, t, m2])/
     (t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    ((s*(s - t) + m2*(s + t))*r[14][s, t, m2])/
     (2*t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    ((-(s*(s + t)) + m2*(5*s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*s*(m2 + s)*r[14][s, t, m2])/(t*(s + t)*(2*m2*s*(s - t) + 
       m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    -1/2*(s*(m2 + s)*r[14][s, t, m2])/(t*(s + t)*(2*m2*s*(s - t) + 
        m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, s/(2*t*(s + t)), (s*(s*(s + t) + m2*(s + 5*t))*
      r[8][s, t, m2]*r[14][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (3*s*(m2 + s)*r[14][s, t, m2])/(2*t*(s + t)*(2*m2*s*(s - t) + 
       m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (4*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (-3*s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*(s*(s + t) + m2*(s + 5*t))*r[8][s, t, m2]*r[14][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t))), (2*s*(s^2 + 2*m2*t + s*t))/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (3*s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(2*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*1/t, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*(m2 + s)*r[14][s, t, m2])/
     (2*t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(m2*(-2*s + t) + t*(s + t))*
      r[15][s, t, m2])/(2*t*(s + t)*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 
    -(((2*s^2 + 5*s*t + t*(-m2 + 3*t))*r[15][s, t, m2])/
      (t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)))), 
    -1/2*((2*s^2 + 5*s*t + t*(-m2 + 3*t))*r[15][s, t, m2])/
      (t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    ((m2*(4*s - 3*t) + t*(s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
     (t^2*(-4*m2 + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(-(m2*s) + s^2 + 3*s*t + 2*t^2)*r[15][s, t, m2])/
     (t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    ((-(m2*s) + s^2 + 3*s*t + 2*t^2)*r[15][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*s/(t*(s + t)), 
    -(((m2*(4*s^2 - s*t - 2*t^2) + t*(s^2 + 5*s*t + 4*t^2))*r[9][s, t, m2]*
       r[15][s, t, m2])/(t^2*(s + t)*(-4*m2*s + t*(s + t))*
       (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)))), 
    (-3*(-(m2*s) + s^2 + 3*s*t + 2*t^2)*r[15][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    ((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, (3*(s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    ((4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(4*s^2 - s*t - 2*t^2) + t*(s^2 + 5*s*t + 4*t^2))*r[9][s, t, m2]*
      r[15][s, t, m2])/(2*t^2*(s + t)*(-4*m2*s + t*(s + t))*
      (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-2*(2*m2*s^2 + t*(s^2 + 4*s*t + 3*t^2)))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-3*(s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 0, 0, 
    0, 1/(2*(s + t)), r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((-(m2*s) + s^2 + 3*s*t + 2*t^2)*r[15][s, t, m2])/
      (t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/t, 0, 0, 0, 
    0, 0, 0, 1/(2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(8*m2*t - 2*t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[2][t, m2])/
     (8*m2*t - 2*t^2), 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2])/(4*m2*t - t^2), 
    -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2 - t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[3][s, t, m2])/
     (2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/t, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (4*m2 - t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(4*m2 + s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*
      r[9][s, t, m2])/(t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(-4*m2*s + t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, (2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, s^2/(t*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(s^2/((s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, s/(2*t*(s + t)), 0, -1/2*s/(t*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(t*(s + t)), 
    (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*(s + 2*t))/(t*(s + t)), (2*(s + 2*t))/(t*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(s + 2*t))/(4*t*(s + t)), 0, 
    (-3*(s + 2*t))/(4*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (s - 2*t)/(t*(s + t)), -((3*s + 2*t)/(t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(s + 2*t))/(t*(s + t)), (3*(s + 2*t))/(t*(s + t)), 
    ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (6*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (6*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (8*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (12*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-12*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-4*(s + 2*t)*(-(m2*s) + t*(s + t)))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 0, 
    1/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/(s + t), 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(t*(s + t)), (-2*s)/(t*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*s)/(4*t*(s + t)), 0, 0, 0, (3*s)/(4*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s - 2*t)/(t*(s + t)), 0, 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (3*s)/(t*(s + t)), (-3*s)/(t*(s + t)), 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-6*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (-6*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-8*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (12*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*s*(s^2 - m2*t + s*t))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*1/t, 0, 
    1/(2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/t, 2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*s)/(t*(s + t)), (2*s)/(t*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*s)/(4*t*(s + t)), 
    0, (-3*s)/(4*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((3*s + 2*t)/(t*(s + t))), (s + 2*t)/(t*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-3*s)/(t*(s + t)), (3*s)/(t*(s + t)), 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-6*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-6*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (-8*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (12*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (4*s*(-(s*t) + m2*(s + t)))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[2][t, m2])/
     (8*m2*t - 2*t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 
    (-6*r[2][t, m2])/(4*m2*t - t^2), 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 
    0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*m2)/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, 0, (-6*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*m2)/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, t^(-1), 0, 0, 0, 0, 0, 2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 
    0, 0, -2/t, 0, 0, 0, 0, 0, -1/2*(s*r[8][s, t, m2])/
      (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, 0, 
    2/(s + t), 0, ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 
    (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s/(t*(s + t)), 0, 0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*s)/(t*(s + t)), 0, 0, 
    0, -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 
    -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 2/t, 
    0, 0, ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(s^2 - 4*s*t - 8*t^2) + s*(-s^2 + s*t + 2*t^2))*r[8][s, t, m2]*
      r[10][s, t, m2])/(2*s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s^2/(t*(s^2 - 4*m2*t + s*t)), 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*s/(t*(s + t)), 0, s/(2*t*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*(s + t) - m2*(s + 2*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*t*(3*s + 2*t) - m2*(3*s^2 + 12*s*t + 8*t^2))*r[7][s, t, m2]*
      r[11][s, t, m2])/(2*s*t*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), -((r[1][s, m2]*r[7][s, t, m2])/
      (s*t*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(s^2/((s + t)*(s*t - 4*m2*(s + t)))), 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s/(2*t*(s + t)), 0, 0, 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((s*t - m2*(s + 2*t))*r[11][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(-3*s^2 + 3*s*t + 2*t^2) + t*(3*s^2 + 7*s*t + 4*t^2))*r[9][s, t, m2]*
      r[12][s, t, m2])/(2*t*(s + t)^2*(-4*m2*s + t*(s + t))*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 
    ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 
    -(((4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t)))), 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, 0, (-3*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (4*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*t), 0, 1/(4*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, -1/2*1/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/t, (s + t)^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*s - t*(s + 2*t))*r[12][s, t, m2])/(2*t*(s + t)*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, s/(2*t*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/(2*t*(s + t)*
      (s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s*(4*m2*s + 5*m2*t + s*t)*r[7][s, t, m2]*
      r[13][s, t, m2])/(2*t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s^2/((s + t)*(s*t - 4*m2*(s + t)))), (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/2*1/(s + t), 0, 1/(4*t), 0, 0, 0, 0, 
    0, 0, 1/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/(s + t), t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s*(m2 + s)*r[13][s, t, m2])/(2*t*(s + t)*(m2^2*t + s^2*t - 
       2*m2*s*(2*s + t))), 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, r[2][t, m2]/(8*m2*t - 2*t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/(2*t*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*(s*(s + t) + m2*(s + 5*t))*r[8][s, t, m2]*r[14][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t))), 0, -1/2*(s*r[8][s, t, m2])/
      (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s^2/(t*(s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, -1/2*1/t, 0, 0, 0, 1/(4*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 1/(2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/t, 0, (s + t)^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*(m2 + s)*r[14][s, t, m2])/(2*t*(s + t)*(2*m2*s*(s - t) + 
       m2^2*(s + t) + s^2*(s + t))), 0, s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(4*s^2 - s*t - 2*t^2) + t*(s^2 + 5*s*t + 4*t^2))*r[9][s, t, m2]*
      r[15][s, t, m2])/(2*t^2*(s + t)*(-4*m2*s + t*(s + t))*
      (m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 
    ((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, (-3*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((s + 2*t)/(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*t), 0, 
    1/(2*(s + t)), 0, 0, 0, 0, -1/2*1/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, t^(-1), 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((-(m2*s) + s^2 + 3*s*t + 2*t^2)*r[15][s, t, m2])/
      (t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, r[2][t, m2]/(8*m2*t - 2*t^2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 
    0, (r[7][s, t, m2]*r[16][s, t, m2])/(2*t^2*(s + t)*(s*t - 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/(2*t^2*(s + t)^2*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*s)/(4*t*(s + t)), 0, 
    (-3*(3*s + 2*t))/(4*t*(s + t)), -(r[2][t, m2]/(8*m2*t - 2*t^2)), 
    (-3*(s + 2*t))/(4*t*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), -((3*s + 2*t)/(t*(s + t))), 
    -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/(2*t^2*(s + t)^2*
      (-4*m2*s + t*(s + t))), 0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (3*s)/(4*t*(s + t)), 0, 
    (-3*(s + 2*t))/(4*t*(s + t)), -(r[2][t, m2]/(8*m2*t - 2*t^2)), 
    (3*(s - 2*t))/(4*t*(s + t)), 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), -((s + 2*t)/(t*(s + t))), 
    (s - 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/(2*t^2*(s + t)^2*
      (-4*m2*s + t*(s + t))), 0, -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, (3*(s + 2*t))/(4*t*(s + t)), 0, 
    (-3*s)/(4*t*(s + t)), -(r[2][t, m2]/(8*m2*t - 2*t^2)), 
    (3*s)/(4*t*(s + t)), -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(t*(s + t)), 
    -(s/(t*(s + t))), s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((8*m2 + t)/(t*(16*m2 + t))), -(1/(t^2*(16*m2 + t)*\[Omega]0[t, m2]^2)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28*\[Omega]0[t, m2], 
    (-12*\[Omega]0[t, m2]*r[5][t, m2])/(4*m2 + t), 0, 0, 0, 
    32*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -8*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(((8*m2 + t)^2*\[Omega]0[t, m2]^2)/(16*m2 + t)), 
    -((8*m2 + t)/(t*(16*m2 + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((-8*m2 + s + t)/((s + t)*(-16*m2 + s + t))), 
    -(1/((s + t)^2*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^2)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -28*\[Omega]0[-s - t, m2], 
    (-12*\[Omega]0[-s - t, m2]*r[6][s, t, m2])/(-4*m2 + s + t), 0, 0, 
    -32*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(((-8*m2 + s + t)^2*\[Omega]0[-s - t, m2]^2)/
      (-16*m2 + s + t)), -((-8*m2 + s + t)/((s + t)*(-16*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 
    (4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(s + t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, (-4*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    (-3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, (2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, (-3*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (-8*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    (4*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    2/(s + t), 0, 0, 0, (2*(s^3 - s^2*t + 2*s*(2*m2 - t)*t + 8*m2*t^2))/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^3 + s*(2*m2 - t)*t + 4*m2*t^2))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    0, (2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*s)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, (4*s)/(t*(s + t)), 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), s/(t*(s + t)), 0, 
    (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (2*r[1][s, m2]*r[10][s, t, m2])/(s*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (-8*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, -1/2*(4*s + 3*t)/(t*(s + t)), 0, 0, 0, 
    (-5*s)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 
    0, 0, 0, 0, (-2*(2*s + t))/(t*(s + t)), 0, (-2*s)/(t*(s + t)), -t^(-1), 
    0, 0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, t^(-1), 0, 0, 0, 0, 2/t, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - s)*r[10][s, t, m2])/(t*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (4*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 
    0, (-4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, (-2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 
    (-3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-8*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, (4*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 2/t, 0, 0, 0, 0, 
    (-2*s*t*(3*s + 2*t) + 8*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(2*s + t) + 4*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*s)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 
    0, 0, 0, (-4*s)/(t*(s + t)), 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/t, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), -(s/(t*(s + t))), 
    0, (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (-2*r[1][s, m2]*r[11][s, t, m2])/(s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (8*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (s - 3*t)/(2*t*(s + t)), 
    0, (5*s)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, (2*(s - t))/(t*(s + t)), (2*s)/(t*(s + t)), 
    0, -(s + t)^(-1), 0, 0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 2/(s + t), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, ((m2 - s)*r[11][s, t, m2])/
     ((s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), (s + t)^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (4*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (3*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (3*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (8*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), -(((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, (-4*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (8*m2*s*(s - t) - 6*t*(s + t)^2)/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*s^2 - 2*t*(2*s^2 + 5*s*t + 3*t^2))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, -3/(2*t), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, -t^(-1), 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, -t^(-1), 0, 0, 0, 
    -4/t, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, t^(-1), 0, 0, 0, 0, -(((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), -2/t, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), -((s + 2*t)/(t*(s + t))), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (12*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(((7*m2*s + 2*s^2 + 3*m2*t + 5*s*t + 3*t^2)*r[3][s, t, m2]*
       r[12][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + 
        m2^2*(s + t) + t^2*(s + t)))), (8*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*
      r[9][s, t, m2])/(t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    (s^2 + 4*m2*(s - 2*t) - t^2)/(t*(s + t)*(4*m2 + s + t)), 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    5/(2*t), 0, (s + 4*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 
    0, 0, 0, 0, (-3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 2/t, 2/t, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 
    (s - t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + 2*s + 5*t)*r[12][s, t, m2])/(2*(s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), (-4*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), -3/(2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), s/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    (-4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (16*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (-8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, (-3*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-8*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*t^2 - 8*m2*(2*s^2 + 3*s*t + t^2))/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*s*(s*t + 2*m2*(s + t)))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, (-8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 3/(2*(s + t)), 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 
    0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 4/(s + t), 0, 0, -(s + t)^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 2/(s + t), 0, 0, 
    0, 0, 0, 0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), -(s/(t*(s + t))), 
    r[2][t, m2]/(4*m2*t - t^2), 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*r[2][t, m2])/(4*m2*t - t^2), 0, 
    r[2][t, m2]/(8*m2*t - 2*t^2), 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, (4*r[2][t, m2])/(4*m2*t - t^2), 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    (12*r[2][t, m2])/(4*m2*t - t^2), (-8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((4*m2*s - m2*t + s*t)*r[2][t, m2]*r[13][s, t, m2])/
     ((4*m2 - t)*t^2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (32*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 
    0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, (-(t*(2*s + t)) + 4*m2*(3*s + 2*t))/
     (t*(-4*m2 + t)*(s + t)), (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -(r[2][t, m2]/(8*m2*t - 2*t^2)), 0, -5/(2*(s + t)), 0, 
    (3*s - t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 1/(2*t), 0, 0, 0, 0, 0, 0, 
    (-3*r[2][t, m2])/(8*m2*t - 2*t^2), 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 
    -2/(s + t), -4/(s + t), 0, 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 
    -1/2*(2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*((m2*(s - t) + s*(3*s + t))*r[13][s, t, m2])/
      (t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (4*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*(3*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, r[2][t, m2]/(t*(-4*m2 + t)), 
    -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, (-4*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    (-3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-16*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    (-3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-8*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (4*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^3 + 2*s^2*t - 4*m2*t^2 + s*t*(4*m2 + t)))/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*(s^2 + 2*m2*t + s*t))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 3/(2*t), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, t^(-1), 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, t^(-1), 0, 0, 0, 
    4/t, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 2/t, 0, 0, 
    0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    s/(t*(s + t)), r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 2/t, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    0, r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    (12*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-(s*(s + t)) + m2*(5*s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-32*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (s^2 + 4*m2*(s - 2*t) - t^2)/
     (t*(s + t)*(4*m2 + s + t)), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), -5/(2*t), 0, 0, 0, 
    -1/2*(4*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 1/(2*(s + t)), 0, 0, 0, 
    0, (-3*r[3][s, t, m2])/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, -t^(-1), 
    0, -2/t, 0, -4/t, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 
    (s - t)/(2*t*(s + t)), 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*((s*(2*s - t) + m2*(2*s + t))*r[14][s, t, m2])/
      (t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (4*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*s - t)/(2*t*(s + t)), 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), -((s + 2*t)/(t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     (t^2*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (4*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (3*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, (3*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    (8*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 
    0, 0, 0, 0, 0, 0, 0, (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*
      r[9][s, t, m2])/(t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, 0, (-4*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, (-2*s)/(t*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(3*t^2*(s + t) + 4*m2*s*(2*s + t)))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*(2*m2*s^2 + t*(s^2 + 4*s*t + 3*t^2)))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 
    0, 0, 0, -3/(2*(s + t)), r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 
    -4/(s + t), 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -2/(s + t), 0, (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), -((s + 2*t)/(t*(s + t))), 
    r[2][t, m2]/(4*m2*t - t^2), -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(8*m2*t - 2*t^2), 0, (3*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 
    0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2*t - t^2), (4*r[2][t, m2])/(4*m2*t - t^2), 0, 
    -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, (12*r[2][t, m2])/(4*m2*t - t^2), 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -(((m2*(4*s - 3*t) + t*(s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
      ((4*m2 - t)*t^2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)))), 
    (-8*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), r[2][t, m2]/(4*m2*t - t^2), 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     (t^2*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (-(t*(2*s + t)) + 4*m2*(3*s + 2*t))/(t*(-4*m2 + t)*(s + t)), 
    (-2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -(r[2][t, m2]/(8*m2*t - 2*t^2)), 
    0, 0, 0, (3*s + 4*t)/(2*t*(s + t)), 0, 5/(2*(s + t)), 0, 0, 0, 0, 
    1/(2*t), 0, 0, 0, 0, 0, 0, (-3*r[2][t, m2])/(8*m2*t - 2*t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 2/(s + t), 2/(s + t), 0, t^(-1), 0, 0, 0, 0, 0, 
    -1/2*(2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*((m2 - 3*s - 5*t)*r[15][s, t, m2])/
      (t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-4*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -3/(2*t), 0, s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t)))), 0, r[2][t, m2]/(t*(-4*m2 + t)), 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (8*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, (12*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-8*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (8*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^3 + s*(2*m2 - t)*t + 4*m2*t^2))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[10][s, t, m2])/(s*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), -(s/(t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -1/4*(s + 6*t)/(t*(s + t)), 0, 0, 0, 
    -((2*s + t)/(t*(s + t))), 0, 2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -4/(s + t), 0, (-4*(2*s + t))/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*(m2 - s)*r[10][s, t, m2])/
     (t*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 2/t, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6/(s + t), 4/(s + t), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s + t)^(-1), 0, 0, 0, -4/t, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, (4*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-4*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    (-8*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-12*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (8*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-8*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(2*s + t) + 4*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (4*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[11][s, t, m2])/(s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s + 2*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(t*(s + t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -((s*r[7][s, t, m2])/
      (t*(s + t)*(s*t - 4*m2*(s + t)))), s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    -1/4*(5*s + 6*t)/(t*(s + t)), 0, (s - t)/(t*(s + t)), 0, 0, 0, 2/(s + t), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/t, 
    (4*(s - t))/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(m2 - s)*r[11][s, t, m2])/((s + t)*(m2^2*s + s*t^2 - 
       2*m2*t*(s + 2*t))), 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -6/t, 4/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 
    -4/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((r[1][s, m2]*r[7][s, t, m2])/
      (s*t*(s*t - 4*m2*(s + t)))), 0, (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-8*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (-4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (-4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (-12*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (8*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*
      r[9][s, t, m2])/(t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 0, (-8*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(-8*m2^2*s*(s - t) - 2*m2*(s - 5*t)*(s + t)^2 + 
       t*(s + t)^2*(2*s + 3*t)))/(t*(s + t)*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((7*m2*s + 2*s^2 + 3*m2*t + 5*s*t + 3*t^2)*r[3][s, t, m2]*
      r[12][s, t, m2])/((s + t)^2*(4*m2 + s + t)*(2*m2*t*(-s + t) + 
       m2^2*(s + t) + t^2*(s + t))), 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    (s - t)/(t*(s + t)), 0, 0, 0, 0, (4*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (4*m2 + s)/(t*(4*m2 + s + t)), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(t*(s + t)), 0, 
    (-5*s + 6*t)/(4*t*(s + t)), r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 
    0, 0, 0, 0, 0, -3/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(s + 2*t))/(t*(s + t)), (-4*(s - t))/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(((m2 + 2*s + 5*t)*r[12][s, t, m2])/
      ((s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)))), 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 2/(s + t), 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, (-6*s)/(t*(s + t)), 
    (4*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    s/(t*(s + t)), 0, 0, 0, 0, 0, 4/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t)))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), (s - t)/(t*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-32*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), (-16*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (-16*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-48*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), (32*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-32*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s*t^2 + s^2*t^2 - 8*m2^2*(2*s^2 + 3*s*t + t^2)))/
     (t*(-4*m2 + t)*(s + t)*(-(s*t) + 4*m2*(s + t))), 
    (2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (16*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, r[2][t, m2]/(t*(-4*m2 + t)), r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((4*m2*s - m2*t + s*t)*r[2][t, m2]*
      r[13][s, t, m2])/(t^2*(-4*m2 + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, -((2*s + t)/(t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    (-4*m2 + s + 2*t)/((4*m2 - t)*(s + t)), (-2*r[2][t, m2])/(4*m2*t - t^2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (s - t)/(t*(s + t)), 0, 
    (11*s + 10*t)/(4*t*(s + t)), r[2][t, m2]/(8*m2*t - 2*t^2), 0, 0, 0, 0, 0, 
    -((3*s + t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(s - t))/(t*(s + t)), 8/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, ((m2*(s - t) + s*(3*s + t))*r[13][s, t, m2])/
     (t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    (-s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, (2*s)/(t*(s + t)), 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/t, -4/t, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), r[2][t, m2]/(t*(-4*m2 + t)), 
    -((2*s + t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-16*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (32*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (16*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (16*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (48*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-32*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (32*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(8*m2^2*(s - t)*t + 4*m2*s*(s + t)^2 + s^2*(s + t)^2))/
     (t*(s + t)*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-16*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((s*(s + t) - m2*(5*s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    (s - t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, (4*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    -((4*m2 + s + 2*t)/(t*(4*m2 + s + t))), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -((2*s + t)/(t*(s + t))), 0, 0, 0, 
    -1/4*(s - 10*t)/(t*(s + t)), r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, (2*s - t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(2*s + t))/(t*(s + t)), 0, 8/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((s*(2*s - t) + m2*(2*s + t))*
      r[14][s, t, m2])/(t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), 0, (2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (-2*s)/(t*(s + t)), 0, 0, 0, 
    0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 6/(s + t), 
    -4/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    (s - t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    (-4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), (8*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 
    (-2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, (4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 
    (2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, (12*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 
    (-8*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(4*m2*s + t^2)*r[2][t, m2]*
      r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (8*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(8*m2^2*s*(2*s + t) + 2*m2*t^2*(6*s + 5*t) - 
       t^2*(s^2 + 4*s*t + 3*t^2)))/(t*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(4*s - 3*t) + t*(s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
     ((4*m2 - t)*t^2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, (2*s + t)/(t*(s + t)), 0, 
    0, 0, 0, 0, 0, -((2*s + t)/(t*(s + t))), 0, 0, 0, 0, 0, 
    (4*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (4*m2 + s)/((4*m2 - t)*(s + t)), 
    (-2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (11*s + 6*t)/(4*t*(s + t)), r[2][t, m2]/(8*m2*t - 2*t^2), 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, -3/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*(2*s + t))/(t*(s + t)), (4*(s + 2*t))/(t*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - 3*s - 5*t)*r[15][s, t, m2])/(t*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, -t^(-1), 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 2/t, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, (6*s)/(t*(s + t)), 
    (-4*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/t, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, ((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), r[2][t, m2]/(t*(-4*m2 + t)), 
    -((2*s + t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-2*m2*s*(s + 2*t)*\[Omega]0[s, m2] + G[s, t, m2]*r[9][s, t, m2]))/
     (t*(s + t)*(-4*m2*s + t*(s + t))*\[Omega]0[s, m2]), 0, 
    (2*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))*\[Omega]0[s, m2]), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (5*s + 8*t)/(4*t*(s + t)), 0, 
    (-3*(5*s + 4*t))/(4*t*(s + t)), (4*r[2][t, m2])/(t*(-4*m2 + t)), 
    (3*(3*s - 4*t))/(4*t*(s + t)), (-4*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, (s + 4*t)/(t*(s + t)), 
    -((s + 4*t)/(t*(s + t))), -((s + 4*t)/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 
    (-3*(s + 2*t))/(t*(s + t)), 0, 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, (3*s)/(t*(s + t)), 
    (-2*s)/(t*(s + t)), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-(s*(16*m2 + s)*t*(s + t)*\[Omega]0[s, m2]) + 2*(s + 2*t)*G[s, t, m2]*
       r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    (s + 2*t)/(t*(s + t)), ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), 0, (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*
      r[9][s, t, m2])/(t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -(((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 
    ((12*m2*s + 8*m2*t - s*t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(s + 2*t))/(t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*(s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (s*G[s, t, m2])/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*(s + 2*t)*(-4*m2*s + t*(s + t))^2*G[s, t, m2]*\[Omega]0[s, m2] + 
      12*(4*m2*s - t*(s + t))*G[s, t, m2]^2*r[9][s, t, m2] + 
      s*(-64*m2^2*s + 64*m2*t*(s + t) + 3*s*t*(s + t))*\[Omega]0[s, m2]^2*
       r[9][s, t, m2])/(4*t*(s + t)*(-4*m2*s + t*(s + t))^2*
      \[Omega]0[s, m2]), (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*((s + 2*t)*(-2*m2*s + t*(s + t))*\[Omega]0[s, m2] + 
       2*G[s, t, m2]*r[9][s, t, m2]))/(t*(s + t)*(-4*m2*s + t*(s + t))*
      \[Omega]0[s, m2]), r[9][s, t, m2]/(2*t*(s + t)*(-4*m2*s + t*(s + t))*
      \[Omega]0[s, m2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[2][t, m2]*(s*(16*m2 + s)*t^2*(s + t)*\[Omega]0[s, m2] - 
       2*(4*m2*s + t^2)*G[s, t, m2]*r[9][s, t, m2]))/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 
    (-4*r[3][s, t, m2]*(s*(16*m2 + s)*t*(s + t)^2*\[Omega]0[s, m2] - 
       2*(4*m2*s + (s + t)^2)*G[s, t, m2]*r[9][s, t, m2]))/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-4*r[3][s, t, m2]*
      (s*(16*m2 + s)*t*(s + t)^2*\[Omega]0[s, m2] - 2*(4*m2*s + (s + t)^2)*
        G[s, t, m2]*r[9][s, t, m2]))/(t*(s + t)^2*(4*m2 + s + t)*
      (-4*m2*s + t*(s + t))), 0, 
    (4*r[2][t, m2]*(s*(16*m2 + s)*t^2*(s + t)*\[Omega]0[s, m2] - 
       2*(4*m2*s + t^2)*G[s, t, m2]*r[9][s, t, m2]))/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 
    (-4*s*(16*m2 + s)*t*(s + t)*\[Omega]0[s, m2] + 8*(s + 2*t)*G[s, t, m2]*
       r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (2*r[8][s, t, m2]*(s*(16*m2 + s)*t*(s + t)*(-4*m2 + s + t)*
        \[Omega]0[s, m2] - 2*(4*m2*(s - 2*t) + s*(s + t))*G[s, t, m2]*
        r[9][s, t, m2]))/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), 0, 
    (-2*r[7][s, t, m2]*(s*(16*m2 + s)*t*(4*m2 + t)*(s + t)*\[Omega]0[s, m2] + 
       2*(s*t - 4*m2*(3*s + 2*t))*G[s, t, m2]*r[9][s, t, m2]))/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-4*(s + 2*t)*G[s, t, m2] + (s*(16*m2 + s)*\[Omega]0[s, m2]*
         r[9][s, t, m2])/(-4*m2*s + t*(s + t))))/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (16*(s*(16*m2 + s)*t*(s + t)*\[Omega]0[s, m2] - 
       2*(s + 2*t)*G[s, t, m2]*r[9][s, t, m2])*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -1/2*(s*(4*(4*m2*s - t*(s + t))*G[s, t, m2]^2 + s*(16*m2 + s)*t*(s + t)*
         \[Omega]0[s, m2]^2))/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*(4*(s + 2*t)*(-4*m2*s + t*(s + t))^2*
        G[s, t, m2]^2*\[Omega]0[s, m2] + 4*m2*s^2*(16*m2 + s)*t*
        (s^2 + 3*s*t + 2*t^2)*\[Omega]0[s, m2]^3 + 4*(-4*m2*s + t*(s + t))*
        G[s, t, m2]^3*r[9][s, t, m2] - s*(-64*m2^2*s + 64*m2*t*(s + t) + 
         3*s*t*(s + t))*G[s, t, m2]*\[Omega]0[s, m2]^2*r[9][s, t, m2]))/
     (t*(s + t)*(-4*m2*s + t*(s + t))^2*\[Omega]0[s, m2]), 
    (4*(s*(16*m2 + s)*t*(s + t)*\[Omega]0[s, m2] - 2*(s + 2*t)*G[s, t, m2]*
        r[9][s, t, m2]))/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-8*(s + 2*t)*(-4*m2*s + t*(s + t))^2*G[s, t, m2]*\[Omega]0[s, m2] + 
      12*(4*m2*s - t*(s + t))*G[s, t, m2]^2*r[9][s, t, m2] + 
      s*(-64*m2^2*s + 64*m2*t*(s + t) + 3*s*t*(s + t))*\[Omega]0[s, m2]^2*
       r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))^2*\[Omega]0[s, m2]), 
    (2*(-2*m2*s*(s + 2*t)*\[Omega]0[s, m2] + G[s, t, m2]*r[9][s, t, m2]))/
     (t*(s + t)*(-4*m2*s + t*(s + t))*\[Omega]0[s, m2]), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(-4*(s + t)*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2 + 
       t*(3*s*t*(s + t)^2 - 64*m2^2*t*(5*s + 3*t) + 
         8*m2*(4*s^3 + 8*s^2*t + s*t^2 - 2*t^3))*\[Omega]0[t, m2]^2 - 
       4*t*(16*m2 + t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2])/
      (t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]^2), 0, 
    (2*((2*G[t, -s - t, m2])/(16*m2 + t) + 
       (t*\[Omega]0[t, m2]*r[8][s, t, m2])/((s + t)*(s^2 - 4*m2*t + s*t))))/
     (t^2*\[Omega]0[t, m2]^2), -(1/(t^2*(16*m2 + t)*\[Omega]0[t, m2]^2)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*(-2*s + t))/(4*t*(s + t)), 0, 
    (-3*s + 2*t)/(4*t*(s + t)), r[2][t, m2]/(4*m2*t - t^2), 
    (-3*(2*s + 7*t))/(4*t*(s + t)), (-4*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (s + t)^(-1), -(r[5][t, m2]/(4*m2*t + t^2)), 0, 0, 
    -((2*s + 3*t)/(t*(s + t))), -(s/(t*(s + t))), -((2*s + 3*t)/(t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s)/(t*(s + t)), 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(2*s + t))/(t*(s + t)), 
    (6*s + 4*t)/(t*(s + t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(s + t), 0, 0, 0, 0, 
    -1/2*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*\[Omega]0[t, m2] + 
       2*s*G[t, -s - t, m2]*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((2*s + t)/(t*(s + t))), -((s*r[8][s, t, m2])/
      (t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -(((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    -(((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
      (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*s + t)/(t*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (8*r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, G[t, -s - t, m2]/(s + t) + 
     (\[Omega]0[t, m2]*r[8][s, t, m2])/(2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*(s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]^3 + 
      2*t*(s^2*t*(s + t)^2*(5*s + t) + 256*m2^3*t^2*(7*s + 3*t) + 
        64*m2^2*t*(-11*s^3 - 14*s^2*t - s*t^2 + t^3) + 
        4*m2*s*(16*s^4 + 32*s^3*t + 3*s^2*t^2 - 18*s*t^3 - 5*t^4))*
       G[t, -s - t, m2]*\[Omega]0[t, m2]^2 + 12*t*(16*m2 + t)*
       (-s^2 + 4*m2*t - s*t)*G[t, -s - t, m2]^2*\[Omega]0[t, m2]*
       r[8][s, t, m2] - t^2*(16*m2 + t)*(64*m2^2*t - 3*s*t*(s + t) - 
        16*m2*(2*s^2 + s*t - t^2))*\[Omega]0[t, m2]^3*r[8][s, t, m2])/
     (4*t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)^2*\[Omega]0[t, m2]^2), 
    (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -((4*(s + t)*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2 + 
       s*t*(16*m2 + t)*(-s^2 + t*(4*m2 + t))*\[Omega]0[t, m2]^2 + 
       4*t*(16*m2 + t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2])/
      (t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]^2)), 
    ((2*G[t, -s - t, m2])/(16*m2 + t) + (t*\[Omega]0[t, m2]*r[8][s, t, m2])/
       ((s + t)*(s^2 - 4*m2*t + s*t)))/(2*t^2*\[Omega]0[t, m2]^2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 21*\[Omega]0[t, m2], 
    (-4*r[1][s, m2]*(s*(2*s^2 + 3*s*t + t^2)*\[Omega]0[t, m2] + 
       2*G[t, -s - t, m2]*r[8][s, t, m2]))/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -\[Omega]0[t, m2], 0, -27*\[Omega]0[t, m2], 
    (-4*r[3][s, t, m2]*((s + t)^2*(8*m2*s + 2*s^2 - 12*m2*t + 3*s*t)*
        \[Omega]0[t, m2] + 8*m2*G[t, -s - t, m2]*r[8][s, t, m2]))/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28*\[Omega]0[t, m2], 4*\[Omega]0[t, m2], 
    -36*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2]*(s*(2*s^2 + 3*s*t + t^2)*\[Omega]0[t, m2] + 
       2*G[t, -s - t, m2]*r[8][s, t, m2]))/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -12*\[Omega]0[t, m2], (-4*r[3][s, t, m2]*
      ((s + t)^2*(8*m2*s + 2*s^2 - 12*m2*t + 3*s*t)*\[Omega]0[t, m2] + 
       8*m2*G[t, -s - t, m2]*r[8][s, t, m2]))/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 12*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 
    (-4*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*\[Omega]0[t, m2] + 
       2*s*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, -48*\[Omega]0[t, m2], 
    (2*((s + t)*(-64*m2^2*s*t + s*t*(3*s^2 + 7*s*t + 4*t^2) + 
         4*m2*(2*s^3 + 5*s^2*t - 2*s*t^2 - 4*t^3))*\[Omega]0[t, m2] - 
       2*(4*m2*(s - 2*t) + s*(s + t))*G[t, -s - t, m2]*r[8][s, t, m2])*
      r[9][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), 0, 0, 48*\[Omega]0[t, m2], 
    (2*r[7][s, t, m2]*(s*(s + t)*(-64*m2^2*t + s*t*(3*s + 2*t) + 
         4*m2*(2*s^2 + s*t - 2*t^2))*\[Omega]0[t, m2] - 
       2*(4*m2 - s)*(s + 2*t)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4*\[Omega]0[t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*\[Omega]0[t, m2], 
    8*\[Omega]0[t, m2], (2*((2 + (6*s)/t)*G[t, -s - t, m2] + 
       ((16*m2 + t)*\[Omega]0[t, m2]*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t)))/
     (s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(-((s + t)*(2*s^2 - 16*m2*t + 3*s*t)*\[Omega]0[t, m2]) + 
       2*G[t, -s - t, m2]*r[8][s, t, m2])*r[16][s, t, m2])/
     (t*(s + t)^2*(s^2 - 4*m2*t + s*t)), -8*\[Omega]0[t, m2], 0, 0, 0, 0, 
    ((4*G[t, -s - t, m2]^2)/(s + t) - ((-8*m2 + s)*t^2*\[Omega]0[t, m2]^2)/
       (s^2 - 4*m2*t + s*t) + (4*G[t, -s - t, m2]*\[Omega]0[t, m2]*
        r[8][s, t, m2])/(s^2 - 4*m2*t + s*t))/2, -(s + t)^(-1), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-16*(s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]^4 + 
      8*t*(s^2*t*(s + t)^2*(5*s + t) + 256*m2^3*t^2*(7*s + 3*t) + 
        64*m2^2*t*(-11*s^3 - 14*s^2*t - s*t^2 + t^3) + 
        4*m2*s*(16*s^4 + 32*s^3*t + 3*s^2*t^2 - 18*s*t^3 - 5*t^4))*
       G[t, -s - t, m2]^2*\[Omega]0[t, m2]^2 - 
      t^3*(s + t)*(4096*m2^4*t + s^2*t*(s + t)^2 - 32*m2*s*t^2*(2*s + t) - 
        2048*m2^3*(4*s^2 - t^2) + 128*m2^2*t*(-11*s^2 - 3*s*t + t^2))*
       \[Omega]0[t, m2]^4 + 32*t*(16*m2 + t)*(-s^2 + 4*m2*t - s*t)*
       G[t, -s - t, m2]^3*\[Omega]0[t, m2]*r[8][s, t, m2] - 
      8*t^2*(16*m2 + t)*(64*m2^2*t - 3*s*t*(s + t) - 
        16*m2*(2*s^2 + s*t - t^2))*G[t, -s - t, m2]*\[Omega]0[t, m2]^3*
       r[8][s, t, m2])/(4*t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)^2*
      \[Omega]0[t, m2]^2), 
    (4*(t*(s + t)*(8*m2*s - 4*m2*t + s*t)*\[Omega]0[t, m2] + 
       2*s*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (-8*(s + t)*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]^3 + 
      2*t*(s^2*t*(s + t)^2*(5*s + t) + 256*m2^3*t^2*(7*s + 3*t) + 
        64*m2^2*t*(-11*s^3 - 14*s^2*t - s*t^2 + t^3) + 
        4*m2*s*(16*s^4 + 32*s^3*t + 3*s^2*t^2 - 18*s*t^3 - 5*t^4))*
       G[t, -s - t, m2]*\[Omega]0[t, m2]^2 + 12*t*(16*m2 + t)*
       (-s^2 + 4*m2*t - s*t)*G[t, -s - t, m2]^2*\[Omega]0[t, m2]*
       r[8][s, t, m2] - t^2*(16*m2 + t)*(64*m2^2*t - 3*s*t*(s + t) - 
        16*m2*(2*s^2 + s*t - t^2))*\[Omega]0[t, m2]^3*r[8][s, t, m2])/
     (t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)^2*\[Omega]0[t, m2]^2), 
    -1/2*(-4*(s + t)*(s^2 - 4*m2*t + s*t)*G[t, -s - t, m2]^2 + 
       t*(3*s*t*(s + t)^2 - 64*m2^2*t*(5*s + 3*t) + 
         8*m2*(4*s^3 + 8*s^2*t + s*t^2 - 2*t^3))*\[Omega]0[t, m2]^2 - 
       4*t*(16*m2 + t)*G[t, -s - t, m2]*\[Omega]0[t, m2]*r[8][s, t, m2])/
      (t^2*(16*m2 + t)*(s + t)*(s^2 - 4*m2*t + s*t)*\[Omega]0[t, m2]^2), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*t*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 - 
      (s + t)*(3*s*t^2*(s + t) - 64*m2^2*(2*s^2 - s*t - 3*t^2) + 
        8*m2*(s^3 - 7*s*t^2 - 2*t^3))*\[Omega]0[-s - t, m2]^2 + 
      4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2])/(2*t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), 0, 
    (-4*t*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2] + 
      2*(16*m2 - s - t)*(s + t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
     (t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), 
    -(1/((s + t)^2*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^2)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (3*(s - t))/(4*t*(s + t)), 0, (-3*(7*s + 9*t))/(4*t*(s + t)), 
    (4*r[2][t, m2])/(t*(-4*m2 + t)), (3*s)/(4*t*(s + t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, t^(-1), r[6][s, t, m2]/((s + t)*(-4*m2 + s + t)), 
    -((3*s + 5*t)/(t*(s + t))), -((3*s + 5*t)/(t*(s + t))), 
    (3*s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 
    (-3*s)/(t*(s + t)), 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*(s + 3*t))/(t*(s + t)), (2*(s + 4*t))/(t*(s + t)), 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/t, 0, 0, 0, 0, \[Omega]0[-s - t, m2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*\[Omega]0[-s - t, m2] + 
       2*s*G[-s - t, s, m2]*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (s - t)/(t*(s + t)), -((s*r[7][s, t, m2])/
      (t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), 0, (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    (-2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    ((12*m2*s + 8*m2*t - s*t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 
    -(((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
      (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*r[7][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    -1/2*((-2*s*t + 8*m2*(s + t))*G[-s - t, s, m2] + t*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*t*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^3 + 
      2*(s + t)*(256*m2^3*(4*s - 3*t)*(s + t)^2 + 
        s^2*t^2*(-4*s^2 - 3*s*t + t^2) + 4*m2*s*t*(8*s^3 + 27*s^2*t - 
          2*s*t^2 - 5*t^3) - 64*m2^2*(s^4 + 10*s^3*t + 5*s^2*t^2 - 5*s*t^3 - 
          t^4))*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^2 + 
      12*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 4*m2*(s^2 + 6*s*t + t^2))*
       G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
      (s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 + 
        16*m2*t*(6*s^2 + 7*s*t + t^2) - 64*m2^2*(s^2 + 14*s*t + 5*t^2))*
       \[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/(4*t*(s + t)^2*
      (-16*m2 + s + t)*(s*t - 4*m2*(s + t))^2*\[Omega]0[-s - t, m2]^2), 
    (2*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    -((-4*t*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
       s*(s + t)*(64*m2^2*(s + t) + t*(2*s^2 + 3*s*t + t^2) - 
         4*m2*(s^2 + 10*s*t + 5*t^2))*\[Omega]0[-s - t, m2]^2 + 
       4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
       \[Omega]0[-s - t, m2]^2)), 
    (-2*t*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2] + 
      (16*m2 - s - t)*(s + t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
     (2*t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 27*\[Omega]0[-s - t, m2], 
    (4*r[1][s, m2]*(s*(s - t)*t*\[Omega]0[-s - t, m2] + 
       2*G[-s - t, s, m2]*r[7][s, t, m2]))/(s*t*(s*t - 4*m2*(s + t))), 
    -21*\[Omega]0[-s - t, m2], 
    (-4*r[2][t, m2]*(t^2*(-(s*(s + 3*t)) + 4*m2*(5*s + 3*t))*
        \[Omega]0[-s - t, m2] - 8*m2*G[-s - t, s, m2]*r[7][s, t, m2]))/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), \[Omega]0[-s - t, m2], 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    36*\[Omega]0[-s - t, m2], -28*\[Omega]0[-s - t, m2], 
    -4*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*(s*(s - t)*t*\[Omega]0[-s - t, m2] + 
       2*G[-s - t, s, m2]*r[7][s, t, m2]))/(s*t*(s*t - 4*m2*(s + t))), 
    -12*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2]*(t^2*(-(s*(s + 3*t)) + 4*m2*(5*s + 3*t))*
        \[Omega]0[-s - t, m2] - 8*m2*G[-s - t, s, m2]*r[7][s, t, m2]))/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 12*\[Omega]0[-s - t, m2], 0, 
    0, (-4*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*\[Omega]0[-s - t, m2] + 
       2*s*G[-s - t, s, m2]*r[7][s, t, m2]))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), -48*\[Omega]0[-s - t, m2], 
    (2*(t*(-64*m2^2*s*(s + t) + s*t*(s^2 + 5*s*t + 4*t^2) + 
         4*m2*(s^3 - 3*s^2*t - 10*s*t^2 - 4*t^3))*\[Omega]0[-s - t, m2] + 
       2*(12*m2*s + 8*m2*t - s*t)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[9][s, t, m2])/(t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 48*\[Omega]0[-s - t, m2], 
    (2*(s*t*(-64*m2^2*(s + t) + s*(s^2 - s*t - 2*t^2) + 
         4*m2*(s^2 + 5*s*t + 2*t^2))*\[Omega]0[-s - t, m2] - 
       2*(4*m2 - s)*(s + 2*t)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[8][s, t, m2])/(s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*\[Omega]0[-s - t, m2], 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*\[Omega]0[-s - t, m2], 
    -8*\[Omega]0[-s - t, m2], 
    (2*(2*(2*s - t)*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2] + 
       (16*m2 - s - t)*(s + t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2]))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-16*(t*(-16*m2*(s + t) + s*(s + 3*t))*\[Omega]0[-s - t, m2] + 
       2*G[-s - t, s, m2]*r[7][s, t, m2])*r[16][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))), 8*\[Omega]0[-s - t, m2], 0, 0, 0, 0, 
    (-4*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 + 
      (8*m2 - s)*t*(s + t)^2*\[Omega]0[-s - t, m2]^2 - 
      4*t*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
     (2*t*(-(s*t) + 4*m2*(s + t))), t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*(16*t*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^4 - 
       8*(s + t)*(256*m2^3*(4*s - 3*t)*(s + t)^2 + 
         s^2*t^2*(-4*s^2 - 3*s*t + t^2) + 4*m2*s*t*(8*s^3 + 27*s^2*t - 
           2*s*t^2 - 5*t^3) - 64*m2^2*(s^4 + 10*s^3*t + 5*s^2*t^2 - 5*s*t^3 - 
           t^4))*G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]^2 + 
       t*(s + t)^3*(4096*m2^4*(s + t) + s^2*t^2*(s + t) + 
         32*m2*s*(s - t)*(s + t)^2 + 2048*m2^3*(3*s^2 - 2*s*t - t^2) - 
         128*m2^2*(7*s^3 + 2*s^2*t - 6*s*t^2 - t^3))*\[Omega]0[-s - t, m2]^
         4 - 32*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 
         4*m2*(s^2 + 6*s*t + t^2))*G[-s - t, s, m2]^3*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2] - 8*(s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 + 
         16*m2*t*(6*s^2 + 7*s*t + t^2) - 64*m2^2*(s^2 + 14*s*t + 5*t^2))*
        G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/
      (t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))^2*
       \[Omega]0[-s - t, m2]^2), 
    (4*(t*(s + t)*(s*(s + t) - 4*m2*(3*s + t))*\[Omega]0[-s - t, m2] + 
       2*s*G[-s - t, s, m2]*r[7][s, t, m2]))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*t*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^3 + 
      2*(s + t)*(256*m2^3*(4*s - 3*t)*(s + t)^2 + 
        s^2*t^2*(-4*s^2 - 3*s*t + t^2) + 4*m2*s*t*(8*s^3 + 27*s^2*t - 
          2*s*t^2 - 5*t^3) - 64*m2^2*(s^4 + 10*s^3*t + 5*s^2*t^2 - 5*s*t^3 - 
          t^4))*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]^2 + 
      12*(s + t)*(64*m2^2*(s + t) + s*t*(s + t) - 4*m2*(s^2 + 6*s*t + t^2))*
       G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]*r[7][s, t, m2] + 
      (s + t)^2*(1024*m2^3*(s + t) - 3*s*t*(s + t)^2 + 
        16*m2*t*(6*s^2 + 7*s*t + t^2) - 64*m2^2*(s^2 + 14*s*t + 5*t^2))*
       \[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/(t*(s + t)^2*(-16*m2 + s + t)*
      (s*t - 4*m2*(s + t))^2*\[Omega]0[-s - t, m2]^2), 
    (-4*t*(-(s*t) + 4*m2*(s + t))*G[-s - t, s, m2]^2 - 
      (s + t)*(3*s*t^2*(s + t) - 64*m2^2*(2*s^2 - s*t - 3*t^2) + 
        8*m2*(s^3 - 7*s*t^2 - 2*t^3))*\[Omega]0[-s - t, m2]^2 + 
      4*(16*m2 - s - t)*(s + t)*G[-s - t, s, m2]*\[Omega]0[-s - t, m2]*
       r[7][s, t, m2])/(2*t*(s + t)^2*(-16*m2 + s + t)*(s*t - 4*m2*(s + t))*
      \[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 
    0, 0, (s - 2*t)/(8*t*(s + t)), -((r[1][s, m2]*r[7][s, t, m2])/
      (s*t*(s*t - 4*m2*(s + t)))), (5*s + 2*t)/(8*t*(s + t)), 
    (4*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), (s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, s/(2*t*(s + t)), s/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((12*m2*s + 8*m2*t - s*t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (2*t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, 
    (-8*m2*(s + t)^2 + s*t*(5*s + 2*t) + 6*s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (4*(s + t)*(-(s*t) + 4*m2*(s + t)) + s*r[7][s, t, m2])/
     (4*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    ((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 
    (s*t*(3*s + 2*t) - 4*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*r[7][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    (-4*r[7][s, t, m2]*r[16][s, t, m2])/(t^2*(s + t)*(s*t - 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/(2*t*(s + t)*
      (s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*s*t*(2*s + t) + 4*m2*(s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), ((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*
      r[8][s, t, m2])/(s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), (2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (7*s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*
      r[9][s, t, m2])/(2*t*(s + t)^2*(s^2 - 4*m2*t + s*t)*
      (-4*m2*s + t*(s + t))), (3*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), -(s/(t*(s + t))), 
    ((2*s^2*(s*t - 4*m2*(s + t)) - (4*m2 - s)*(s + 2*t)*r[7][s, t, m2])*
      r[8][s, t, m2])/(2*s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), ((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*
      r[8][s, t, m2])/(2*s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), 0, (s^3 - s^2*t + 2*s*(2*m2 - t)*t + 8*m2*t^2)/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    -(((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
      (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 
    0, (-4*r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, ((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
     (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 
    (2*(s^3 + s*(2*m2 - t)*t + 4*m2*t^2))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s + 2*t))/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), -((r[1][s, m2]*r[7][s, t, m2])/
      (s*t*(s*t - 4*m2*(s + t)))), (2*r[1][s, m2]*r[10][s, t, m2])/
     (s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-2*r[1][s, m2]*r[11][s, t, m2])/(s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (4*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (s*t*(s*t - 4*m2*(s + t))), (-2*r[1][s, m2]*r[8][s, t, m2])/
     (s*(s + t)*(s^2 - 4*m2*t + s*t)), (s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (17*s + 10*t)/(8*t*(s + t)), 
    0, (11*s + 18*t)/(8*t*(s + t)), r[2][t, m2]/(8*m2*t - 2*t^2), 
    (s + 8*t)/(8*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (7*s + 6*t)/(2*t*(s + t)), (3*(s + 2*t))/(2*t*(s + t)), 
    (7*s + 6*t)/(2*t*(s + t)), (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*s + t)/(t*(s + t)), 0, (2*(s - t)*(-(s*t) + 4*m2*(s + t)) - 
      s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    (-3*s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), s/(t*(s + t)), 
    0, (-3*s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s)/(2*t*(s + t)), -((2*s + t)/(t*(s + t))), 
    (s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 3/(s + t), 
    -3/(s + t), (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 0, 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(s + 2*t)/(t*(s + t)), 0, (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    -((s + 2*t)/(t*(s + t))), -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, (3*s)/(4*t*(s + t)), 0, -5/(2*t), 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 1/(2*t), 0, 0, -(s/(t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 
    (-2*s)/(t*(s + t)), (2*s)/(t*(s + t)), (2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s/(t*(s + t))), 0, (s*(-2*s*t + 8*m2*(s + t) + r[7][s, t, m2]))/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    ((3*s*(s + t) - m2*(3*s + 2*t))*r[10][s, t, m2])/
     (2*t*(s + t)*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (-3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/2*(s + 2*t)/(t*(s + t)), -1/2*((m2*(s - 2*t) + 3*s*t)*r[11][s, t, m2])/
      (t*(s + t)*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s)/(t*(s + t)), (-2*s)/(t*(s + t)), (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -1/2*(s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(s/(t*(s + t))), 0, -(s/(t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, s/(t*(s + t)), 0, -(s/(t*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    (-2*s)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (5*s + 6*t)/(8*t*(s + t)), ((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     ((4*m2 - t)*t^2*(s + t)*(4*m2*s - t*(s + t))), (s + 6*t)/(8*t*(s + t)), 
    ((4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 2*t)/(2*t*(s + t)), 
    (s + 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (t*(-8*m2*s + 3*s^2 + 11*s*t + 8*t^2) - 
      6*(s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/4*(4*s*(4*m2*s - t*(s + t)) + (s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    -1/2*((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((s*t - 4*m2*(3*s + 2*t))*r[7][s, t, m2]*
      r[9][s, t, m2])/(t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    (4*m2*s*(3*s + 2*t) + t*(-s^2 + s*t + 2*t^2))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (-2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    (-4*(s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*m2*s^2 + t*(s^2 + 4*s*t + 3*t^2)))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    ((s*t - 4*m2*(3*s + 2*t))*r[7][s, t, m2]*r[9][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 
    (-2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), 0, 
    (7*s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(s*t*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[7][s, t, m2]*(2*s*t*(-4*m2*s + t*(s + t)) + (12*m2*s + 8*m2*t - s*t)*
        r[9][s, t, m2]))/(2*t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), ((s*t - 4*m2*(3*s + 2*t))*r[7][s, t, m2]*
      r[9][s, t, m2])/(2*t^2*(s + t)*(s*t - 4*m2*(s + t))*
      (-4*m2*s + t*(s + t))), 0, ((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*
      r[8][s, t, m2])/(2*s*t*(s + t)*(s^2 - 4*m2*t + s*t)*
      (s*t - 4*m2*(s + t))), (3*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (s*t*(s + 2*t) - 4*m2*(3*s^2 + 5*s*t + 2*t^2))/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (-2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 
    ((12*m2*s + 8*m2*t - s*t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (4*r[7][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 
    (4*r[7][s, t, m2]*r[16][s, t, m2])/(t^2*(s + t)*(s*t - 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(s*r[7][s, t, m2])/
      (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s*t - 4*m2*(3*s + 2*t))*r[7][s, t, m2]*r[9][s, t, m2])/
     (t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 
    (-2*s*(s*t + 2*m2*(s + t)))/(t*(s + t)*(s*t - 4*m2*(s + t))), 
    (-8*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), (2*s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), (s*r[7][s, t, m2])/
     (t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, t^(-1), 0, (3*r[2][t, m2])/(4*t*(-4*m2 + t)), 0, 
    (13*r[2][t, m2])/(16*m2*t - 4*t^2), 0, r[2][t, m2]/(4*t*(-4*m2 + t)), 0, 
    0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), (2*r[2][t, m2])/(4*m2*t - t^2), 
    (-2*(4*m2*s + t*(s + 2*t)))/((4*m2 - t)*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (3*r[2][t, m2])/(t*(-4*m2 + t)), 
    (7*r[2][t, m2])/(4*m2*t - t^2), r[2][t, m2]/(4*m2*t - t^2), 0, 
    (2*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[2][t, m2]*(5*t*(s + t)*(-4*m2*s + t*(s + t)) + 
        (4*m2*s + t^2)*r[9][s, t, m2]))/(t^2*(-4*m2 + t)*(s + t)*
       (-4*m2*s + t*(s + t)))), ((4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/
     (t^2*(-4*m2 + t)*(s + t)*(-4*m2*s + t*(s + t))), 
    (6*r[2][t, m2])/(t*(-4*m2 + t)), 0, (5*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, ((-(s*t) + m2*(-4*s + t))*r[2][t, m2]*
      r[13][s, t, m2])/(t^2*(-4*m2 + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (16*m2*r[2][t, m2]*r[7][s, t, m2])/((4*m2 - t)*t^2*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    ((m2*(4*s - 3*t) + t*(s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
     (t^2*(-4*m2 + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-4*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    -((t^2 + 4*m2*(2*s + t))/((4*m2 - t)*t*(s + t))), 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 
    (3*r[2][t, m2])/(4*m2*t - t^2), (3*r[2][t, m2])/(t*(-4*m2 + t)), 0, 0, 0, 
    0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 
    r[2][t, m2]/(t*(-4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2*t - t^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/((4*m2 - t)*t^2*(s + t)*
      (4*m2*s - t*(s + t))), (8*m2*r[2][t, m2]*r[7][s, t, m2])/
     ((4*m2 - t)*t^2*(-(s*t) + 4*m2*(s + t))), (-(s*t) + 4*m2*(2*s + t))/
     (t*(-4*m2 + t)*(s + t)), (2*r[2][t, m2])/(4*m2*t - t^2), 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, r[2][t, m2]/(t*(-4*m2 + t)), 0, 
    -1/8*(8*s + 7*t)/(t*(s + t)), 0, (14*s + 31*t)/(8*t*(s + t)), 
    (3*r[2][t, m2])/(8*m2*t - 2*t^2), -1/8*(12*s + t)/(t*(s + t)), 
    r[3][s, t, m2]/(2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2*t - t^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*s + 3*t)/(2*t*(s + t)), (2*s + 9*t)/(2*t*(s + t)), 
    -1/2*(4*s + t)/(t*(s + t)), 0, -1/2*(3*s + 2*t)/(t*(s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-((s + 3*t)*(-4*m2*s + t*(s + t))) + (s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 
    (s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/2*(s - 3*t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 
    (s + 3*t)/(2*t*(s + t)), 0, 0, 0, 0, (3*(s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), (s - t)/(2*t*(s + t)), 0, 0, 0, 0, 
    0, 0, -(r[2][t, m2]/(8*m2*t - 2*t^2)), 0, 0, 0, 0, 
    -1/2*(2*s + t)/(t*(s + t)), 0, 0, 0, 0, 0, 0, -3/(2*t), 3/(2*t), 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    0, (3*(s + 2*t))/(2*t*(s + t)), -1/2*(s + 5*t)/(t*(s + t)), 
    (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(2*s + t)/(t*(s + t)), 0, 0, 
    0, -1/2*(2*s + t)/(t*(s + t)), 0, -1/2*(2*s + t)/(t*(s + t)), 0, 0, 0, 
    (2*s + t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t)))), 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 
    r[2][t, m2]/(4*m2*t - t^2), (2*s + t)/(t*(s + t)), -(s + t)^(-1), 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (5*s + 7*t)/(4*t*(s + t)), 0, 
    3/(4*(s + t)), (2*r[2][t, m2])/(4*m2*t - t^2), 
    (-5*(s + 3*t))/(4*t*(s + t)), (-2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (5*s + 7*t)/(t*(s + t)), -(s + t)^(-1), 
    -((5*s + 7*t)/(t*(s + t))), 0, 2/(s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(2*(2*s + 3*t)*(-4*m2*s + t*(s + t)) + (s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t))), ((s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, (2*s + t)/(t*(s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, ((m2*(s - 2*t) + s*(5*s + 2*t))*r[13][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-3*s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t))), s/(2*t*(s + t)), 
    0, 0, 0, ((5*s^2 + 13*s*t + 8*t^2 - m2*(s + 2*t))*r[15][s, t, m2])/
     (2*t*(s + t)*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-3*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 
    0, 0, 0, 0, -3/t, 3/t, ((s + 2*t)*r[9][s, t, m2])/
     (2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, (3*(s + 2*t))/(t*(s + t)), 
    -((3*s + 5*t)/(t*(s + t))), (s*r[7][s, t, m2])/
     (2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(s + t)^(-1), 0, 0, 0, -(s + t)^(-1), 0, 
    -(s + t)^(-1), 0, 0, 0, (s + t)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    -((s*r[7][s, t, m2])/(t*(s + t)*(s*t - 4*m2*(s + t)))), 0, -2/(s + t), 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    -1/8*(3*s + 2*t)/(t*(s + t)), -((r[1][s, m2]*r[8][s, t, m2])/
      (s*(s + t)*(s^2 - 4*m2*t + s*t))), (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, (-3*s + 2*t)/(8*t*(s + t)), 
    (4*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*s/(t*(s + t)), 0, -1/2*s/(t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 0, 
    (-3*s*(s*(s + t) - 2*r[8][s, t, m2]))/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (4 + (s*r[8][s, t, m2])/(t*(s^2 - 4*m2*t + s*t)))/(4*(s + t)), 0, 
    -1/2*((4*m2 - s)*(s + 2*t)*r[7][s, t, m2]*r[8][s, t, m2])/
      (s*t*(s + t)*(s^2 - 4*m2*t + s*t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, ((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 
    -((s^3 + 3*s^2*t - 8*m2*t^2 + 2*s*t*(2*m2 + t))/
      (t*(s + t)*(s^2 - 4*m2*t + s*t))), (2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 
    (4*r[8][s, t, m2]*r[16][s, t, m2])/(t*(s + t)^2*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*s*(s^2 + 2*m2*t + s*t))/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    ((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    (-8*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t))}, {0, 0, 0, 0, 0, 0, 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 
    (-7*(s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    (2*(4*m2*s + t^2)*r[2][t, m2]*r[9][s, t, m2])/(t^2*(-4*m2 + t)*(s + t)*
      (-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), t^(-1), 
    -1/2*((2*(s^2 - 4*m2*t + s*t)*(s^2 + 3*s*t + 2*t^2) + 
        (4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2])*r[9][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    ((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (2*t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 0, 
    ((s*t - 4*m2*(3*s + 2*t))*r[7][s, t, m2]*r[9][s, t, m2])/
     (2*t^2*(s + t)*(s*t - 4*m2*(s + t))*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, (4*m2*s*(s - 2*t) - t*(3*s^2 + 5*s*t + 2*t^2))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), (2*(s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    -(((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
      (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t)))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*(s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 
    (4*(s + 2*t)*r[9][s, t, m2]*r[16][s, t, m2])/
     (t^2*(s + t)^2*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((4*m2*(s - 2*t) + s*(s + t))*r[8][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(s^2 - 4*m2*t + s*t)*(-4*m2*s + t*(s + t))), 
    (4*m2*s^2 - 2*t*(2*s^2 + 5*s*t + 3*t^2))/
     (t*(s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (-2*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -(((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))))}, 
   {0, 0, 0, 0, 0, 0, (s + t)^(-1), 
    -1/4*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 
    (-3*r[3][s, t, m2])/(4*(s + t)*(4*m2 + s + t)), 0, 
    (13*r[3][s, t, m2])/(4*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (2*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (2*(4*m2*s + s^2 + 3*s*t + 2*t^2))/
     (t*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), (-3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), (7*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 
    0, 0, (-2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (5*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    (r[3][s, t, m2]*(5*(s + t)*(s^2 - 4*m2*t + s*t) - 4*m2*r[8][s, t, m2]))/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (4*m2*r[3][s, t, m2]*r[8][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-6*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 
    0, 0, 0, 0, 0, 0, -(((7*m2*s + 2*s^2 + 3*m2*t + 5*s*t + 3*t^2)*
       r[3][s, t, m2]*r[12][s, t, m2])/((s + t)^2*(4*m2 + s + t)*
       (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)))), 
    (4*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 0, 0, 0, 0, 
    ((-(s*(s + t)) + m2*(5*s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-16*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*m2*(s - t) + (s + t)^2)/(t*(s + t)*(4*m2 + s + t)), 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    (3*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), (-3*r[3][s, t, m2])/
     ((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (8*m2*r[3][s, t, m2]*r[8][s, t, m2])/
     ((s + t)^2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (2*(4*m2*s + (s + t)^2)*r[3][s, t, m2]*r[9][s, t, m2])/
     (t*(s + t)^2*(4*m2 + s + t)*(-4*m2*s + t*(s + t))), 
    (4*m2*(s - t) + s*(s + t))/(t*(s + t)*(4*m2 + s + t)), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0}, 
   {0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/((s + t)*(4*m2 + s + t))), 
    (7*s - 5*t)/(8*t*(s + t)), 0, (7*s - t)/(8*t*(s + t)), 0, 
    (7*(-s + t))/(8*t*(s + t)), (3*r[3][s, t, m2])/
     (2*(s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*s - t)/(2*t*(s + t)), -1/2*(s + 5*t)/(t*(s + t)), 
    (-s + t)/(2*t*(s + t)), 0, 0, (s - 2*t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(2*s + 3*t)/(t*(s + t)), 0, ((4*s + 3*t)*(s^2 - 4*m2*t + s*t) - 
      s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (s*r[8][s, t, m2])/(2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (s*r[7][s, t, m2])/(2*t*(s + t)*(s*t - 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, (3*(s + 2*t)*r[9][s, t, m2])/(2*t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*(2*s + t)/(t*(s + t)), 0, 0, 0, 0, (-3*s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), (2*s + 3*t)/(2*t*(s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*r[3][s, t, m2]/((s + t)*(4*m2 + s + t)), 
    (s - t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, (-3*s)/(2*t*(s + t)), 
    (2*s + t)/(2*t*(s + t)), -1/2*((s + 2*t)*r[9][s, t, m2])/
      (t*(s + t)*(-4*m2*s + t*(s + t))), (3*(2*s + t))/(2*t*(s + t)), 
    (-3*(2*s + t))/(2*t*(s + t)), (s*r[8][s, t, m2])/
     (2*t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (s - t)/(2*t*(s + t)), 0, 0, 0, 
    (s - t)/(2*t*(s + t)), 0, 0, 0, (-s + t)/(2*t*(s + t)), 0, 
    (s - t)/(2*t*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*r[8][s, t, m2])/
     (t*(s + t)*(s^2 - 4*m2*t + s*t)), ((s + 2*t)*r[9][s, t, m2])/
     (t*(s + t)*(-4*m2*s + t*(s + t))), r[3][s, t, m2]/
     ((s + t)*(4*m2 + s + t)), (-s + t)/(t*(s + t)), t^(-1)}, 
   {0, 0, 0, 0, 0, 0, 0, -5/(4*(s + t)), 0, 5/(4*(s + t)), 0, -3/(4*t), 
    (2*r[3][s, t, m2])/((s + t)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, t^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s - 3*t)/(t*(s + t)), 
    (-2*s + 3*t)/(t*(s + t)), t^(-1), 0, 0, -2/t, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s + 3*t)/(t*(s + t)), 0, 
    (2*s - 2*t + (s*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t))/(2*t*(s + t)), 
    -1/2*(s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*((m2*(s + 2*t) + t*(3*s + 8*t))*r[12][s, t, m2])/
      (t*(s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (3*(s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -1/2*s/(t*(s + t)), 0, 0, 0, 
    -1/2*((3*m2*s + 3*s^2 + 2*m2*t - 2*s*t)*r[14][s, t, m2])/
      (t*(s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (3*s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t)), s/(2*t*(s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*s)/(t*(s + t)), (2*s - t)/(t*(s + t)), 
    -1/2*((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 
    -3/(s + t), 3/(s + t), -1/2*(s*r[8][s, t, m2])/
      (t*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, t^(-1), 0, 0, 0, t^(-1), 0, 0, 0, -t^(-1), 0, 
    t^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((s*r[8][s, t, m2])/(t*(s + t)*(s^2 - 4*m2*t + s*t))), 
    ((s + 2*t)*r[9][s, t, m2])/(t*(s + t)*(-4*m2*s + t*(s + t))), 0, 2/t, 
    0}}, DEm2 -> {{-2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {r[1][s, m2]/(4*m2^2 - m2*s), 0, 
    0, 0, (-8*m2 + s)/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    (-8*m2 + t)/(m2*(4*m2 - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    -((8*m2 + s + t)/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -3/m2, 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {-(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 
    (3*r[1][s, m2])/(4*m2^2 - m2*s), (-2*(2*m2 + s))/(m2*(4*m2 - s)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[2][t, m2])/(4*m2^2 - m2*t), (-2*(2*m2 + t))/(m2*(4*m2 - t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), (2*(-2*m2 + s + t))/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 0, 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 
    m2^(-1), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 
    -4/(4*m2 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, m2^(-1), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(8*m2^2 - 2*m2*t), -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 
    -4/(4*m2 - t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 0, (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, m2^(-1), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(2*m2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), -4/(4*m2 + s + t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(4*m2 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -4/(4*m2 - t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(4*m2 + s + t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -3/m2, r[4][s, m2]/(m2*(4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {r[4][s, m2]/(m2*(4*m2 + s)), 
    r[4][s, m2]/(m2*(4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-3*r[4][s, m2])/(m2*(4*m2 + s)), 
    (-4*m2 + s)/(m2*(4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 
    r[5][t, m2]/(m2*(4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {r[5][t, m2]/(m2*(4*m2 + t)), 0, 
    r[5][t, m2]/(m2*(4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[5][t, m2])/(m2*(4*m2 + t)), 
    (-4*m2 + t)/(m2*(4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 
    -(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 
    0, 0, -(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[6][s, t, m2])/(m2*(-4*m2 + s + t)), (4*m2 + s + t)/
     (m2*(-4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 
    r[2][t, m2]/(8*m2^2 - 2*m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 
    r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/(4*m2 - s), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -8/(4*m2 - t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -8/(4*m2 + s + t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, -m2^(-1), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[1][s, m2]*r[6][s, t, m2])/(m2*(4*m2 - s)*(-4*m2 + s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*m2 + s))/(m2*(4*m2 - s)), 
    (-3*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), -3/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[1][s, m2]*r[5][t, m2])/(m2*(4*m2 - s)*(4*m2 + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*m2 + s))/(m2*(4*m2 - s)), 
    (-3*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[5][t, m2]/(m2*(4*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), -3/m2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[3][s, t, m2]*r[5][t, m2])/(m2*(4*m2 + t)*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(-2*m2 + s + t))/(m2*(4*m2 + s + t)), (-3*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[5][t, m2]/(m2*(4*m2 + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (r[3][s, t, m2]*r[4][s, m2])/
     (m2*(4*m2 + s)*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-2*m2 + s + t))/
     (m2*(4*m2 + s + t)), (-3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, r[4][s, m2]/(m2*(4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[2][t, m2]*r[4][s, m2])/(m2*(4*m2 + s)*(4*m2 - t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*m2 + t))/(m2*(4*m2 - t)), (-3*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, r[4][s, m2]/(m2*(4*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/
     (4*m2^2 - m2*t), -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[2][t, m2]*r[6][s, t, m2])/(m2*(4*m2 - t)*(-4*m2 + s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*m2 + t))/(m2*(4*m2 - t)), (-3*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/4*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 
    0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*m2), 0, -3/(4*m2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), -m2^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -3/m2, -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (6*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (6*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (8*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (8*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -3/(4*m2), 0, 0, 0, -3/(4*m2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -3/m2, r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 
      2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-6*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, (-6*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-8*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (2*(s^2 + 2*m2*t + s*t))/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -3/(4*m2), 0, -3/(4*m2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), -m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -3/m2, r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 
      2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-6*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (-6*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-8*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[10][s, t, m2])/
     (m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2)), 0, 
    (2*(s + t)*r[10][s, t, m2])/(m2*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), ((s + t)*r[10][s, t, m2])/
     (m2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    -(((-3*s*(s + t) + m2*(3*s + 4*t))*r[1][s, m2]*r[10][s, t, m2])/
      (m2*(4*m2 - s)*s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2)))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(m2 + s + t)*r[10][s, t, m2])/(m2*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), -1/2*((m2 + s + t)*r[10][s, t, m2])/
      (m2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -5/(2*m2), -(((-3*s*(s + t) + m2*(s + 4*t))*r[8][s, t, m2]*
       r[10][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*(m2^2*s + s*(s + t)^2 - 
        2*m2*(s^2 + 3*s*t + 2*t^2)))), (3*(m2 + s + t)*r[10][s, t, m2])/
     (2*m2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, (r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (-3*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), 
    -((r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
       (s^2 - 4*m2*t + s*t))), r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 
      2*m2*s*t), r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-3*s*(s + t) + m2*(s + 4*t))*r[8][s, t, m2]*r[10][s, t, m2])/
     (2*m2*s*(s^2 - 4*m2*t + s*t)*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (2*(s^2 + 2*m2*t + s*t))/
     (m2*(s^2 - 4*m2*t + s*t)), (3*r[8][s, t, m2])/
     (2*m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + s + t)*r[10][s, t, m2])/(2*m2*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), -3/(2*m2), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[11][s, t, m2])/
     (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t)), 0, 0, 0, 
    (-2*t*r[11][s, t, m2])/(m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    -((t*r[11][s, t, m2])/(m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t)))), 
    ((-3*s*t + m2*(s + 4*t))*r[1][s, m2]*r[11][s, t, m2])/
     (m2*(4*m2 - s)*s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(m2 - t)*r[11][s, t, m2])/
     (m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    -1/2*((m2 - t)*r[11][s, t, m2])/(m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*m2), 
    ((3*m2*s + 4*m2*t - 3*s*t)*r[7][s, t, m2]*r[11][s, t, m2])/
     (m2*s*(-(s*t) + 4*m2*(s + t))*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (3*(m2 - t)*r[11][s, t, m2])/(2*m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, (r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (-3*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    -((r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t)))), 
    0, 0, r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*((3*m2*s + 4*m2*t - 3*s*t)*r[7][s, t, m2]*r[11][s, t, m2])/
      (m2*s*(-(s*t) + 4*m2*(s + t))*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 
    (3*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - t)*r[11][s, t, m2])/(2*m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), -3/(2*m2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[12][s, t, m2])/
     (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (2*t*r[12][s, t, m2])/(m2*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), (t*r[12][s, t, m2])/
     (m2*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    -(((m2*(s - 3*t) - 3*t*(s + t))*r[3][s, t, m2]*r[12][s, t, m2])/
      (m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*(m2 - t)*r[12][s, t, m2])/(m2*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), 0, 0, 0, ((m2 - t)*r[12][s, t, m2])/
     (2*m2*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -5/(2*m2), ((m2*(3*s - t) - 3*t*(s + t))*r[9][s, t, m2]*
      r[12][s, t, m2])/(m2*(s + t)*(4*m2*s - t*(s + t))*
      (2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (-3*(m2 - t)*r[12][s, t, m2])/(2*m2*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    -((r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
       (4*m2*s - t*(s + t)))), 0, 0, (3*r[9][s, t, m2])/
     (2*m2*(4*m2*s - t*(s + t))), (r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    (-2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*((m2*(3*s - t) - 3*t*(s + t))*r[9][s, t, m2]*r[12][s, t, m2])/
      (m2*(s + t)*(4*m2*s - t*(s + t))*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t))), (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 
    (-3*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 - t)*r[12][s, t, m2])/(m2*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t))), r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), -3/(2*m2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*r[13][s, t, m2])/(m2^2*t + s^2*t - 
      2*m2*s*(2*s + t)), 0, 0, 0, 0, 0, 0, 0, 0, (-2*s*r[13][s, t, m2])/
     (m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    -((s*r[13][s, t, m2])/(m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t)))), 
    ((-3*s*t + m2*(4*s + t))*r[2][t, m2]*r[13][s, t, m2])/
     (m2*(4*m2 - t)*t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-4*(m2 - s)*r[13][s, t, m2])/
     (m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 0, 0, 
    -1/2*((m2 - s)*r[13][s, t, m2])/(m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*m2), 
    ((4*m2*s + 3*m2*t - 3*s*t)*r[7][s, t, m2]*r[13][s, t, m2])/
     (m2*t*(-(s*t) + 4*m2*(s + t))*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (3*(m2 - s)*r[13][s, t, m2])/(2*m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, (-3*r[7][s, t, m2])/
     (2*m2*(-(s*t) + 4*m2*(s + t))), -((r[1][s, m2]*r[7][s, t, m2])/
      (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*((4*m2*s + 3*m2*t - 3*s*t)*r[7][s, t, m2]*
       r[13][s, t, m2])/(m2*t*(-(s*t) + 4*m2*(s + t))*
       (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), (-2*(s*t + 2*m2*(s + t)))/
     (m2*(-(s*t) + 4*m2*(s + t))), (3*r[7][s, t, m2])/
     (2*m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - s)*r[13][s, t, m2])/(2*m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), -3/(2*m2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*r[14][s, t, m2])/(2*m2*s*(s - t) + m2^2*(s + t) + 
      s^2*(s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*s*r[14][s, t, m2])/(m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (s*r[14][s, t, m2])/(m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    ((m2*(3*s - t) + 3*s*(s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     (m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(m2 - s)*r[14][s, t, m2])/
     (m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 
    ((m2 - s)*r[14][s, t, m2])/(2*m2*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -5/(2*m2), ((m2*(s - 3*t) + 3*s*(s + t))*r[8][s, t, m2]*r[14][s, t, m2])/
     (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-3*(m2 - s)*r[14][s, t, m2])/
     (2*m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    (r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (-3*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), 
    -((r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 
      2*m2*s*t), r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2*(s - 3*t) + 3*s*(s + t))*r[8][s, t, m2]*r[14][s, t, m2])/
      (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t))), (2*(s^2 + 2*m2*t + s*t))/(m2*(s^2 - 4*m2*t + s*t)), 
    (3*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*((m2 - s)*r[14][s, t, m2])/
      (m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), -3/(2*m2), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*r[15][s, t, m2])/(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)), 
    0, 0, 0, 0, (2*(s + t)*r[15][s, t, m2])/
     (m2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    ((s + t)*r[15][s, t, m2])/(m2*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 
    -(((-3*t*(s + t) + m2*(4*s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
      (m2*(4*m2 - t)*t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*(m2 + s + t)*r[15][s, t, m2])/(m2*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, 
    -1/2*((m2 + s + t)*r[15][s, t, m2])/(m2*(m2^2*t + t*(s + t)^2 - 
        2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*m2), 
    ((-3*t*(s + t) + m2*(4*s + t))*r[9][s, t, m2]*r[15][s, t, m2])/
     (m2*t*(4*m2*s - t*(s + t))*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), (3*(m2 + s + t)*r[15][s, t, m2])/
     (2*m2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    -((r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), 0, 
    0, 0, 0, 0, (3*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    (r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 
    0, 0, 0, -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((-3*t*(s + t) + m2*(4*s + t))*r[9][s, t, m2]*r[15][s, t, m2])/
      (m2*t*(4*m2*s - t*(s + t))*(m2^2*t + t*(s + t)^2 - 
        2*m2*(2*s^2 + 3*s*t + t^2))), (-2*(2*m2*s + t*(s + t)))/
     (m2*(4*m2*s - t*(s + t))), (-3*r[9][s, t, m2])/
     (2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, ((m2 + s + t)*r[15][s, t, m2])/
     (2*m2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), -3/(2*m2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1/(4*m2), 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/m2, -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*r[1][s, m2])/(8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-8*m2 + s)/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*m2), 0, 0, 0, 0, 0, 0, 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2/m2, -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[2][t, m2])/(8*m2^2 - 2*m2*t), 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2 + t)/(m2*(4*m2 - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*m2), 0, 0, 0, 0, 0, 0, 0, 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2/m2, -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[3][s, t, m2])/
     (2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), r[3][s, t, m2]/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((8*m2 + s + t)/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/m2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-8*m2 + s)/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2 + t)/(m2*(4*m2 - t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((8*m2 + s + t)/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (-2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*s + t*(s + t))/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, (2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((s^2 - 8*m2*t + s*t)/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*t - 8*m2*(s + t))/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    3/(4*m2), 0, 3/(4*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, m2^(-1), m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 3/m2, -5/m2, r[9][s, t, m2]/
     (2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (6*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), (6*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (8*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (8*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (-12*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (-2*(2*m2*s + t*(s + t)))/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 0, 0, 0, 
    3/(4*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    m2^(-1), 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 3/m2, -5/m2, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-6*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, (-6*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-2*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-8*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    (-8*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (12*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (2*(s^2 + 2*m2*t + s*t))/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 0, 3/(4*m2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 3/m2, -5/m2, -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-6*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (-6*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-8*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-12*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (12*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (3*r[1][s, m2])/
     (8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 
    (6*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 
    0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-2*m2 + s))/(m2*(4*m2 - s)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[2][t, m2])/(8*m2^2 - 2*m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    (6*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-2*m2 + t))/(m2*(4*m2 - t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*r[3][s, t, m2])/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 
    (6*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2*m2 + s + t))/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*r[7][s, t, m2]/
      (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/
     (2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-3*s*(s + t) + m2*(s + 4*t))*r[8][s, t, m2]*r[10][s, t, m2])/
     (2*m2*s*(s^2 - 4*m2*t + s*t)*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    (r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (3*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (-4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -((s^2 - 8*m2*t + s*t)/(m2*(s^2 - 4*m2*t + s*t))), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((m2 + s + t)*r[10][s, t, m2])/
     (2*m2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 0, 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 
      2*m2*s*t), 0, 0, 0, -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*((3*m2*s + 4*m2*t - 3*s*t)*r[7][s, t, m2]*
       r[11][s, t, m2])/(m2*s*(-(s*t) + 4*m2*(s + t))*
       (m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    (r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s*t - 8*m2*(s + t))/(m2*(-(s*t) + 4*m2*(s + t))), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((m2 - t)*r[11][s, t, m2])/
     (2*m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, -1/2*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2*(3*s - t) - 3*t*(s + t))*r[9][s, t, m2]*r[12][s, t, m2])/
      (m2*(s + t)*(4*m2*s - t*(s + t))*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t))), 0, r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    -((r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
       (4*m2*s - t*(s + t)))), 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 
    (-3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*m2*s + t*(s + t))/
     (m2*(4*m2*s - t*(s + t))), -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*((m2 - t)*r[12][s, t, m2])/
      (m2*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 0, -1/2*1/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*((4*m2*s + 3*m2*t - 3*s*t)*r[7][s, t, m2]*
       r[13][s, t, m2])/(m2*t*(-(s*t) + 4*m2*(s + t))*
       (m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    (r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 
    0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*t - 8*m2*(s + t))/
     (m2*(-(s*t) + 4*m2*(s + t))), r[7][s, t, m2]/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((m2 - s)*r[13][s, t, m2])/
     (2*m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, -1/2*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 
      2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2*(s - 3*t) + 3*s*(s + t))*r[8][s, t, m2]*r[14][s, t, m2])/
      (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t))), 0, -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    (r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (3*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (-4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((s^2 - 8*m2*t + s*t)/(m2*(s^2 - 4*m2*t + s*t))), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 - s)*r[14][s, t, m2])/(m2*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t))), 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((-3*t*(s + t) + m2*(4*s + t))*r[9][s, t, m2]*r[15][s, t, m2])/
      (m2*t*(4*m2*s - t*(s + t))*(m2^2*t + t*(s + t)^2 - 
        2*m2*(2*s^2 + 3*s*t + t^2))), 0, r[9][s, t, m2]/
     (2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    -((r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), 0, 
    0, 0, 0, -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 
    (-3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*s + t*(s + t))/(m2*(4*m2*s - t*(s + t))), 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + s + t)*r[15][s, t, m2])/(2*m2*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/(m2*s*(s + t)*
       (s^2 - 4*m2*t + s*t)), 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (r[9][s, t, m2]*r[16][s, t, m2])/(2*m2*t*(s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), r[1][s, m2]/(8*m2^2 - 2*m2*s), 
    3/(4*m2), r[2][t, m2]/(8*m2^2 - 2*m2*t), 3/(4*m2), 
    r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, m2^(-1), m2^(-1), m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[9][s, t, m2]*r[16][s, t, m2])/(2*m2*t*(s + t)*(4*m2*s - t*(s + t))), 
    0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/
      (m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), 3/(4*m2), r[2][t, m2]/(8*m2^2 - 2*m2*t), 
    3/(4*m2), r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), m2^(-1), m2^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[9][s, t, m2]*r[16][s, t, m2])/(2*m2*t*(s + t)*(4*m2*s - t*(s + t))), 
    0, -1/2*(r[8][s, t, m2]*r[16][s, t, m2])/(m2*s*(s + t)*
       (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (r[7][s, t, m2]*r[16][s, t, m2])/
     (2*m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 3/(4*m2), r[1][s, m2]/(8*m2^2 - 2*m2*s), 
    3/(4*m2), r[2][t, m2]/(8*m2^2 - 2*m2*t), 3/(4*m2), 
    r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, m2^(-1), m2^(-1), m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((24*m2 + s)/(m2*(16*m2 + s))), 
    1/(m2*s*(16*m2 + s)*\[Omega]0[s, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (2*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-28*s*\[Omega]0[s, m2])/m2, 
    (12*s*\[Omega]0[s, m2]*r[4][s, m2])/(m2*(4*m2 + s)), 0, 0, 0, 0, 
    (-32*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (s*(8*m2 + s)^2*\[Omega]0[s, m2]^2)/
     (m2*(16*m2 + s)), -((24*m2 + s)/(m2*(16*m2 + s))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((24*m2 + t)/(m2*(16*m2 + t))), 1/(m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-28*t*\[Omega]0[t, m2])/m2, 
    (12*t*\[Omega]0[t, m2]*r[5][t, m2])/(m2*(4*m2 + t)), 0, 0, 0, 
    (-32*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (t*(8*m2 + t)^2*\[Omega]0[t, m2]^2)/
     (m2*(16*m2 + t)), -((24*m2 + t)/(m2*(16*m2 + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((-24*m2 + s + t)/(m2*(-16*m2 + s + t))), 
    1/(m2*(s + t)*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (28*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (12*(s + t)*\[Omega]0[-s - t, m2]*r[6][s, t, m2])/(m2*(-4*m2 + s + t)), 
    0, 0, (32*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, ((s + t)*(-8*m2 + s + t)^2*\[Omega]0[-s - t, m2]^2)/
     (m2*(-16*m2 + s + t)), -((-24*m2 + s + t)/(m2*(-16*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, (-4*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), (-3*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-4*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, (-3*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (-8*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, (4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*s*(s + t))/(m2*(s^2 - 4*m2*t + s*t)), 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^2 + 2*m2*t + s*t))/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 
    0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 
    -m2^(-1), -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 0, (-3*r[1][s, m2])/
     (4*m2^2 - m2*s), 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, (-4*r[1][s, m2])/(4*m2^2 - m2*s), 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 
    (-12*r[1][s, m2])/(4*m2^2 - m2*s), (2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    -(((-3*s*(s + t) + m2*(3*s + 4*t))*r[1][s, m2]*r[10][s, t, m2])/
      (m2*(4*m2 - s)*s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2)))), 
    (-8*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, (2*(-2*m2 + s))/
     (m2*(4*m2 - s)), (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*r[1][s, m2])/(8*m2^2 - 2*m2*s), 0, 0, m2^(-1), 0, 0, 
    0, 0, 0, 2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 + 3*(s + t))*r[10][s, t, m2])/
      (m2*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    (4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 1/(2*m2), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[8][s, t, m2]/
     (m2*(s^2 - 4*m2*t + s*t)), 0, r[1][s, m2]/(4*m2^2 - m2*s), -m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (-4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    (-3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-4*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, (2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (-3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (-8*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-4*s*t)/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), -m2^(-1), 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 
    (-3*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 
    0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), (-4*r[1][s, m2])/
     (4*m2^2 - m2*s), 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 
    (-12*r[1][s, m2])/(4*m2^2 - m2*s), (2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    ((-3*s*t + m2*(s + 4*t))*r[1][s, m2]*r[11][s, t, m2])/
     (m2*(4*m2 - s)*s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (-8*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 
    (2*(-2*m2 + s))/(m2*(4*m2 - s)), (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*r[1][s, m2])/(8*m2^2 - 2*m2*s), 0, 0, m2^(-1), 0, 0, 
    0, 0, 0, 2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 - 3*t)*r[11][s, t, m2])/(m2*(m2^2*s + s*t^2 - 
        2*m2*t*(s + 2*t))), (4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    (4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), (3*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (4*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 
    (-2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, (3*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, (8*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*
      (4*m2*s - t*(s + t))), -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 
    0, (-4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-4*t*(s + t))/(m2*(4*m2*s - t*(s + t))), 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 0, 
    (-2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), -m2^(-1), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    (-4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), (-12*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), (-2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((m2*(s - 3*t) - 3*t*(s + t))*r[3][s, t, m2]*r[12][s, t, m2])/
      (m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t)))), (8*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 
    (-2*(2*m2 + s + t))/(m2*(4*m2 + s + t)), (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, (3*r[3][s, t, m2])/
     (2*m2*(4*m2 + s + t)), 0, 0, 0, 0, m2^(-1), 0, 0, 0, 2/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((m2 - 3*t)*r[12][s, t, m2])/
     (2*m2*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t))), 
    (-4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 1/(2*m2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    (-4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    (-3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-4*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, (-3*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, (-8*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, r[7][s, t, m2]/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*s*t)/(m2*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), -m2^(-1), 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*r[2][t, m2])/(4*m2^2 - m2*t), 0, 
    -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, (-4*r[2][t, m2])/
     (4*m2^2 - m2*t), (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 
    (-12*r[2][t, m2])/(4*m2^2 - m2*t), (2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-3*s*t + m2*(4*s + t))*r[2][t, m2]*r[13][s, t, m2])/
     (m2*(4*m2 - t)*t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-8*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 
    (2*(-2*m2 + t))/(m2*(4*m2 - t)), (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, r[2][t, m2]/(8*m2^2 - 2*m2*t), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 
    (3*r[2][t, m2])/(8*m2^2 - 2*m2*t), 0, 0, 0, m2^(-1), 0, 0, 0, 0, 2/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 - 3*s)*r[13][s, t, m2])/(m2*(m2^2*t + s^2*t - 
        2*m2*s*(2*s + t))), (4*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 
    (-4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), (-3*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-4*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, (-3*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, (-8*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, r[8][s, t, m2]/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*s*(s + t))/
     (m2*(s^2 - 4*m2*t + s*t)), (-2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(s^2 + 2*m2*t + s*t))/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), -m2^(-1), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, (-4*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    (-12*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(3*s - t) + 3*s*(s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     (m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-8*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (-2*(2*m2 + s + t))/(m2*(4*m2 + s + t)), 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 0, 0, 0, (3*r[3][s, t, m2])/
     (2*m2*(4*m2 + s + t)), 0, 0, 0, 0, m2^(-1), 0, 0, 0, 2/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 - 3*s)*r[14][s, t, m2])/(2*m2*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (4*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 1/(2*m2), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 0, 0, 
    (4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    (3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    (4*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, (3*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, (8*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 
    0, 0, 0, 0, 0, 0, (-4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*t*(s + t))/(m2*(4*m2*s - t*(s + t))), (2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 0, 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 
    0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -m2^(-1), -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, (-3*r[2][t, m2])/(4*m2^2 - m2*t), 0, 
    0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), (-4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, (-12*r[2][t, m2])/(4*m2^2 - m2*t), 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((-3*t*(s + t) + m2*(4*s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
      (m2*(4*m2 - t)*t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2)))), 
    (8*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, (2*(-2*m2 + t))/
     (m2*(4*m2 - t)), (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, r[2][t, m2]/(8*m2^2 - 2*m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/2*1/m2, 0, 0, 0, 0, 0, 0, (3*r[2][t, m2])/(8*m2^2 - 2*m2*t), 0, 0, 
    0, m2^(-1), 0, 0, 0, 0, 2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 + 3*(s + t))*r[15][s, t, m2])/
      (m2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-4*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 1/(2*m2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    (8*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*r[1][s, m2])/
     (4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (-8*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, (8*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(2*m2*s^2 + 16*m2^2*t - s^2*(s + t)))/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), (2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-4*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((-3*s*(s + t) + m2*(3*s + 4*t))*r[1][s, m2]*r[10][s, t, m2])/
     (m2*(4*m2 - s)*s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2))), 
    0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), (-8*m2 + s)/(m2*(4*m2 - s)), 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -5/(4*m2), 
    -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + 3*(s + t))*r[10][s, t, m2])/(m2*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 
    0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    r[1][s, m2]/(4*m2^2 - m2*s), -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, (-4*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*
      (-(s*t) + 4*m2*(s + t))), (8*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (4*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (4*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (12*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), (-8*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), (-2*r[1][s, m2])/
     (4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, (8*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(2*m2*s^2 + s^2*t - 16*m2^2*(s + t)))/(m2*(4*m2 - s)*
      (-(s*t) + 4*m2*(s + t))), (2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), (-4*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), r[1][s, m2]/(4*m2^2 - m2*s), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 
    0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((3*s*t - m2*(s + 4*t))*r[1][s, m2]*r[11][s, t, m2])/
     (m2*(4*m2 - s)*s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    (-8*m2 + s)/(m2*(4*m2 - s)), (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -5/(4*m2), 
    -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, ((m2 - 3*t)*r[11][s, t, m2])/
     (m2*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 
    0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    r[1][s, m2]/(4*m2^2 - m2*s), -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), (-4*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 
    (-4*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, (2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, (-12*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 
    (8*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    (-8*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(16*m2^2*s + 2*m2*(s + t)^2 + t*(s + t)^2))/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), (-2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (4*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), r[3][s, t, m2]/(m2*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2*(s - 3*t) - 3*t*(s + t))*r[3][s, t, m2]*r[12][s, t, m2])/
     (m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
       t^2*(s + t))), 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -((8*m2 + s + t)/(m2*(4*m2 + s + t))), (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(4*m2), 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(((m2 - 3*t)*r[12][s, t, m2])/
      (m2*(2*m2*t*(-s + t) + m2^2*(s + t) + t^2*(s + t)))), 0, -m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
       (4*m2*s - t*(s + t)))), r[3][s, t, m2]/(m2*(4*m2 + s + t)), -2/m2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, (-4*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (8*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), (4*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*r[2][t, m2])/
     (4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 
    (4*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (12*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), (-8*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), (-2*r[2][t, m2])/
     (4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, (8*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(2*m2*t^2 + s*t^2 - 16*m2^2*(s + t)))/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), (2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), (-4*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    0, 0, r[2][t, m2]/(4*m2^2 - m2*t), r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((3*s*t - m2*(4*s + t))*r[2][t, m2]*r[13][s, t, m2])/
     (m2*(4*m2 - t)*t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    (-8*m2 + t)/(m2*(4*m2 - t)), (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(4*m2), 
    -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, ((m2 - 3*s)*r[13][s, t, m2])/
     (m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    r[2][t, m2]/(4*m2^2 - m2*t), -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-4*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, (4*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    (4*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, (-2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (12*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-8*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*(16*m2^2*t + 2*m2*(s + t)^2 + s*(s + t)^2))/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), (2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), (-4*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(((m2*(3*s - t) + 3*s*(s + t))*r[3][s, t, m2]*
       r[14][s, t, m2])/(m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + 
        m2^2*(s + t) + s^2*(s + t)))), 0, r[3][s, t, m2]/(m2*(4*m2 + s + t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-4*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 
    -((8*m2 + s + t)/(m2*(4*m2 + s + t))), (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -5/(4*m2), -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 
    m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((m2 - 3*s)*r[14][s, t, m2])/(m2*(2*m2*s*(s - t) + m2^2*(s + t) + 
        s^2*(s + t)))), 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), r[3][s, t, m2]/(m2*(4*m2 + s + t)), -2/m2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, (4*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (-8*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    (-4*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    (-12*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (8*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-2*(16*m2^2*s + 2*m2*t^2 - t^2*(s + t)))/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), (-2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), (4*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    0, 0, r[2][t, m2]/(4*m2^2 - m2*t), r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((-3*t*(s + t) + m2*(4*s + 3*t))*r[2][t, m2]*r[15][s, t, m2])/
     (m2*(4*m2 - t)*t*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-4*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), (-8*m2 + t)/(m2*(4*m2 - t)), 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -5/(4*m2), -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 0, m2^(-1), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    ((m2 + 3*(s + t))*r[15][s, t, m2])/(m2*(m2^2*t + t*(s + t)^2 - 
       2*m2*(2*s^2 + 3*s*t + t^2))), 0, -m2^(-1), 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((r[2][t, m2]*r[9][s, t, m2])/
      (m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), r[2][t, m2]/(4*m2^2 - m2*t), 
    -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    ((-192*m2^2*s + s*t*(s + t) - 8*m2*(s^2 - 4*s*t - 4*t^2))/
       (4*m2*s - t*(s + t)) - (4*G[s, t, m2]^2)/(s*\[Omega]0[s, m2]^2))/
     (2*m2*(16*m2 + s)), 0, (-4*G[s, t, m2])/(m2*s*(16*m2 + s)*
      \[Omega]0[s, m2]^2), 1/(m2*s*(16*m2 + s)*\[Omega]0[s, m2]^2), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -5/(4*m2), -(r[1][s, m2]/(4*m2^2 - m2*s)), 9/(2*m2), 
    (4*r[2][t, m2])/(4*m2^2 - m2*t), 9/(2*m2), (4*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 
    r[4][s, m2]/(m2*(4*m2 + s)), 0, 0, 0, 0, -3/m2, 6/m2, 6/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 3/m2, 
    0, 0, 0, 0, 0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 6/m2, -6/m2, (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s*\[Omega]0[s, m2])/(2*m2), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*m2*s*(s + 2*t)*\[Omega]0[s, m2] + G[s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), -2/m2, r[9][s, t, m2]/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, (2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 0, 0, 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    ((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
     (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 0, 
    -(((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[9][s, t, m2]*r[16][s, t, m2])/(m2*t*(s + t)*(4*m2*s - t*(s + t))), 
    0, 0, 0, 0, 0, (s*\[Omega]0[s, m2]*r[9][s, t, m2])/
     (2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (((64*m2^2*s - 64*m2*t*(s + t) - 3*s*t*(s + t))*G[s, t, m2])/
       (m2*(16*m2 + s)*(4*m2*s - t*(s + t))) + (4*G[s, t, m2]^3)/
       (m2*s*(16*m2 + s)*\[Omega]0[s, m2]^2) - 
      (8*s*(s + 2*t)*\[Omega]0[s, m2]*r[9][s, t, m2])/(-4*m2*s + t*(s + t))^
        2)/2, (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    -((4*(-4*m2*s + t*(s + t))*G[s, t, m2]^2 + s*(16*m2 + s)*
        (4*m2*s + t*(s + t))*\[Omega]0[s, m2]^2)/(m2*s*(16*m2 + s)*
       (4*m2*s - t*(s + t))*\[Omega]0[s, m2]^2)), 
    -(G[s, t, m2]/(m2*s*(16*m2 + s)*\[Omega]0[s, m2]^2)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (s*\[Omega]0[s, m2])/m2, 0, 
    (27*s*\[Omega]0[s, m2])/m2, 
    (-8*r[2][t, m2]*(s*(-2*m2*(s - 2*t) + t*(s + t))*\[Omega]0[s, m2] - 
       G[s, t, m2]*r[9][s, t, m2]))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (-21*s*\[Omega]0[s, m2])/m2, 
    (-8*r[3][s, t, m2]*(s*(-(t*(s + t)) + m2*(6*s + 4*t))*\[Omega]0[s, m2] - 
       G[s, t, m2]*r[9][s, t, m2]))/(m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*s*\[Omega]0[s, m2])/m2, (36*s*\[Omega]0[s, m2])/m2, 
    (-28*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-8*r[3][s, t, m2]*(s*(-(t*(s + t)) + m2*(6*s + 4*t))*
        \[Omega]0[s, m2] - G[s, t, m2]*r[9][s, t, m2]))/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), (12*s*\[Omega]0[s, m2])/m2, 
    (-8*r[2][t, m2]*(s*(-2*m2*(s - 2*t) + t*(s + t))*\[Omega]0[s, m2] - 
       G[s, t, m2]*r[9][s, t, m2]))/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (-12*s*\[Omega]0[s, m2])/m2, 0, 0, 
    (8*(-2*m2*s*(s + 2*t)*\[Omega]0[s, m2] + G[s, t, m2]*r[9][s, t, m2]))/
     (m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, (-48*s*\[Omega]0[s, m2])/m2, 
    (2*r[8][s, t, m2]*((s + t)*(-3*s*t*(s + t) + 4*m2*(4*s^2 + s*t - 2*t^2))*
        \[Omega]0[s, m2] + 2*(4*m2 - s - t)*G[s, t, m2]*r[9][s, t, m2]))/
     (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 
    (48*s*\[Omega]0[s, m2])/m2, 
    (2*r[7][s, t, m2]*(t*(3*s*t*(s + t) - 4*m2*(s^2 - 5*s*t - 2*t^2))*
        \[Omega]0[s, m2] - 2*(4*m2 + t)*G[s, t, m2]*r[9][s, t, m2]))/
     (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*s*\[Omega]0[s, m2])/m2, (-8*s*\[Omega]0[s, m2])/m2, 
    (4*G[s, t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(t*(s^2 + 3*s*t + 2*t^2)*\[Omega]0[s, m2] - 
       2*G[s, t, m2]*r[9][s, t, m2])*r[16][s, t, m2])/
     (m2*t*(s + t)*(4*m2*s - t*(s + t))), (8*s*\[Omega]0[s, m2])/m2, 0, 0, 0, 
    0, (2*s*\[Omega]0[s, m2]*(-2*m2*s*(s + 2*t)*\[Omega]0[s, m2] + 
       G[s, t, m2]*r[9][s, t, m2]))/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(-4*m2*s + t*(s + t))^2*G[s, t, m2]^4 + 
      8*s*(256*m2^3*s^2 - 320*m2^2*s*t*(s + t) + 3*s*t^2*(s + t)^2 + 
        4*m2*t*(-3*s^3 + 13*s^2*t + 32*s*t^2 + 16*t^3))*G[s, t, m2]^2*
       \[Omega]0[s, m2]^2 + s^3*(4096*m2^4*s + s*t^2*(s + t)^2 + 
        2048*m2^3*(s + 2*t)^2 + 128*m2^2*s*(s^2 + 5*s*t + 5*t^2))*
       \[Omega]0[s, m2]^4 - 128*m2*s^2*(16*m2 + s)*(s + 2*t)*G[s, t, m2]*
       \[Omega]0[s, m2]^3*r[9][s, t, m2])/(4*m2*s*(16*m2 + s)*
      (-4*m2*s + t*(s + t))^2*\[Omega]0[s, m2]^2), 
    (8*(2*m2*s*(s + 2*t)*\[Omega]0[s, m2] - G[s, t, m2]*r[9][s, t, m2]))/
     (m2*(4*m2*s - t*(s + t))), 
    2*(((64*m2^2*s - 64*m2*t*(s + t) - 3*s*t*(s + t))*G[s, t, m2])/
       (m2*(16*m2 + s)*(4*m2*s - t*(s + t))) + (4*G[s, t, m2]^3)/
       (m2*s*(16*m2 + s)*\[Omega]0[s, m2]^2) - 
      (8*s*(s + 2*t)*\[Omega]0[s, m2]*r[9][s, t, m2])/(-4*m2*s + t*(s + t))^
        2), ((-192*m2^2*s + s*t*(s + t) - 8*m2*(s^2 - 4*s*t - 4*t^2))/
       (4*m2*s - t*(s + t)) - (4*G[s, t, m2]^2)/(s*\[Omega]0[s, m2]^2))/
     (2*m2*(16*m2 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-((-192*m2^2*t + s*t*(s + t) + 8*m2*(4*s^2 + 4*s*t - t^2))/
        (s^2 - 4*m2*t + s*t)) - (4*G[t, -s - t, m2]^2)/
       (t*\[Omega]0[t, m2]^2))/(2*m2*(16*m2 + t)), 0, 
    (-4*G[t, -s - t, m2])/(m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2), 
    1/(m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 9/(2*m2), 
    (4*r[1][s, m2])/(4*m2^2 - m2*s), -5/(4*m2), 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 9/(2*m2), (4*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 
    r[5][t, m2]/(m2*(4*m2 + t)), 0, 0, 6/m2, -3/m2, 6/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 3/m2, 0, 
    0, r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 6/m2, -6/m2, (-2*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (t*\[Omega]0[t, m2])/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((2*m2*t*(2*s + t)*\[Omega]0[t, m2] + G[t, -s - t, m2]*r[8][s, t, m2])/
      (m2*(s^2 - 4*m2*t + s*t))), -2/m2, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    0, 0, (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 
    ((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
     (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 0, 0, 0, 
    ((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (8*r[8][s, t, m2]*r[16][s, t, m2])/
     (m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 
    -1/2*(t*\[Omega]0[t, m2]*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-(((64*m2^2*t - 64*m2*s*(s + t) - 3*s*t*(s + t))*G[t, -s - t, m2])/
        (m2*(16*m2 + t)*(s^2 - 4*m2*t + s*t))) + (4*G[t, -s - t, m2]^3)/
       (m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2) + 
      (8*t*(2*s + t)*\[Omega]0[t, m2]*r[8][s, t, m2])/(s^2 - 4*m2*t + s*t)^2)/
     2, (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    ((s^2 + 4*m2*t + s*t)/(s^2 - 4*m2*t + s*t) + (4*G[t, -s - t, m2]^2)/
       (t*(16*m2 + t)*\[Omega]0[t, m2]^2))/m2, 
    -(G[t, -s - t, m2]/(m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
    (-21*t*\[Omega]0[t, m2])/m2, 
    (-8*r[1][s, m2]*(t*(m2*(4*s - 2*t) + s*(s + t))*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(m2*(4*m2 - s)*
      (s^2 - 4*m2*t + s*t)), (t*\[Omega]0[t, m2])/m2, 0, 
    (27*t*\[Omega]0[t, m2])/m2, 
    (-8*r[3][s, t, m2]*(t*(-(s*(s + t)) + m2*(4*s + 6*t))*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-28*t*\[Omega]0[t, m2])/m2, (-4*t*\[Omega]0[t, m2])/m2, 
    (36*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[1][s, m2]*(t*(m2*(4*s - 2*t) + s*(s + t))*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(m2*(4*m2 - s)*
      (s^2 - 4*m2*t + s*t)), (12*t*\[Omega]0[t, m2])/m2, 
    (-8*r[3][s, t, m2]*(t*(-(s*(s + t)) + m2*(4*s + 6*t))*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-12*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 0, 0, 
    0, (-8*(2*m2*t*(2*s + t)*\[Omega]0[t, m2] + G[t, -s - t, m2]*
        r[8][s, t, m2]))/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    (48*t*\[Omega]0[t, m2])/m2, 
    (2*((s + t)*(3*s*t*(s + t) + 4*m2*(2*s^2 - s*t - 4*t^2))*
        \[Omega]0[t, m2] + 2*(4*m2 - s - t)*G[t, -s - t, m2]*r[8][s, t, m2])*
      r[9][s, t, m2])/(m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 
    0, 0, (-48*t*\[Omega]0[t, m2])/m2, 
    (2*r[7][s, t, m2]*(s*(3*s*t*(s + t) + 4*m2*(2*s^2 + 5*s*t - t^2))*
        \[Omega]0[t, m2] + 2*(4*m2 + s)*G[t, -s - t, m2]*r[8][s, t, m2]))/
     (m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (12*t*\[Omega]0[t, m2])/m2, (-8*t*\[Omega]0[t, m2])/m2, 
    (4*G[t, -s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(s*(2*s^2 + 3*s*t + t^2)*\[Omega]0[t, m2] + 2*G[t, -s - t, m2]*
        r[8][s, t, m2])*r[16][s, t, m2])/(m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    (8*t*\[Omega]0[t, m2])/m2, 0, 0, 0, 0, 
    (-2*t*\[Omega]0[t, m2]*(2*m2*t*(2*s + t)*\[Omega]0[t, m2] + 
       G[t, -s - t, m2]*r[8][s, t, m2]))/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (16*(s^2 - 4*m2*t + s*t)^2*G[t, -s - t, m2]^4 + 
      8*t*(256*m2^3*t^2 - 320*m2^2*s*t*(s + t) + 3*s^2*t*(s + t)^2 + 
        4*m2*s*(16*s^3 + 32*s^2*t + 13*s*t^2 - 3*t^3))*G[t, -s - t, m2]^2*
       \[Omega]0[t, m2]^2 + t^3*(4096*m2^4*t + s^2*t*(s + t)^2 + 
        2048*m2^3*(2*s + t)^2 + 128*m2^2*t*(5*s^2 + 5*s*t + t^2))*
       \[Omega]0[t, m2]^4 + 128*m2*t^2*(16*m2 + t)*(2*s + t)*G[t, -s - t, m2]*
       \[Omega]0[t, m2]^3*r[8][s, t, m2])/(4*m2*t*(16*m2 + t)*
      (s^2 - 4*m2*t + s*t)^2*\[Omega]0[t, m2]^2), 
    (8*(2*m2*t*(2*s + t)*\[Omega]0[t, m2] + G[t, -s - t, m2]*r[8][s, t, m2]))/
     (m2*(s^2 - 4*m2*t + s*t)), 
    2*(-(((64*m2^2*t - 64*m2*s*(s + t) - 3*s*t*(s + t))*G[t, -s - t, m2])/
        (m2*(16*m2 + t)*(s^2 - 4*m2*t + s*t))) + (4*G[t, -s - t, m2]^3)/
       (m2*t*(16*m2 + t)*\[Omega]0[t, m2]^2) + 
      (8*t*(2*s + t)*\[Omega]0[t, m2]*r[8][s, t, m2])/
       (s^2 - 4*m2*t + s*t)^2), 
    (-((-192*m2^2*t + s*t*(s + t) + 8*m2*(4*s^2 + 4*s*t - t^2))/
        (s^2 - 4*m2*t + s*t)) - (4*G[t, -s - t, m2]^2)/
       (t*\[Omega]0[t, m2]^2))/(2*m2*(16*m2 + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((192*m2^2*(s + t) + s*t*(s + t) - 8*m2*(s^2 + 6*s*t + t^2))/
        (s*t - 4*m2*(s + t)) + (4*G[-s - t, s, m2]^2)/
        ((s + t)*\[Omega]0[-s - t, m2]^2))/(m2*(-16*m2 + s + t)), 0, 
    (-4*G[-s - t, s, m2])/(m2*(s + t)*(-16*m2 + s + t)*
      \[Omega]0[-s - t, m2]^2), 1/(m2*(s + t)*(-16*m2 + s + t)*
      \[Omega]0[-s - t, m2]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 9/(2*m2), (4*r[1][s, m2])/(4*m2^2 - m2*s), 9/(2*m2), 
    (4*r[2][t, m2])/(4*m2^2 - m2*t), -5/(4*m2), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -2/m2, -(r[6][s, t, m2]/(m2*(-4*m2 + s + t))), 6/m2, 6/m2, 
    -3/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 3/m2, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/m2, -6/m2, 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*((s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((2*m2*(s^2 - t^2)*\[Omega]0[-s - t, m2] + G[-s - t, s, m2]*
        r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t)))), -2/m2, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 
    -(((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))), 0, 
    ((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, m2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[7][s, t, m2]*r[16][s, t, m2])/(m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, 0, 0, ((s + t)*\[Omega]0[-s - t, m2]*r[7][s, t, m2])/
     (2*m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-(((-64*m2*s*t + 64*m2^2*(s + t) + 3*s*t*(s + t))*G[-s - t, s, m2])/
        (m2*(-16*m2 + s + t)*(-(s*t) + 4*m2*(s + t)))) + 
      (4*G[-s - t, s, m2]^3)/(m2*(s + t)*(-16*m2 + s + t)*
        \[Omega]0[-s - t, m2]^2) + (8*(s - t)*(s + t)*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(s*t - 4*m2*(s + t))^2)/2, 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    -(((4*m2*(s - t)^2 - 64*m2^2*(s + t) + s*t*(s + t))/
        (-(s*t) + 4*m2*(s + t)) - (4*G[-s - t, s, m2]^2)/
        ((s + t)*\[Omega]0[-s - t, m2]^2))/(m2*(-16*m2 + s + t))), 
    -(G[-s - t, s, m2]/(m2*(s + t)*(-16*m2 + s + t)*\[Omega]0[-s - t, m2]^
        2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-27*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (-8*r[1][s, m2]*((s + t)*(-(s*t) + 2*m2*(3*s + t))*
        \[Omega]0[-s - t, m2] + G[-s - t, s, m2]*r[7][s, t, m2]))/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (21*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (8*r[2][t, m2]*((s + t)*(-(s*t) + 2*m2*(s + 3*t))*\[Omega]0[-s - t, m2] - 
       G[-s - t, s, m2]*r[7][s, t, m2]))/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), -(((s + t)*\[Omega]0[-s - t, m2])/m2), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-36*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (28*(s + t)*\[Omega]0[-s - t, m2])/m2, (4*(s + t)*\[Omega]0[-s - t, m2])/
     m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*r[1][s, m2]*((s + t)*(-(s*t) + 2*m2*(3*s + t))*
        \[Omega]0[-s - t, m2] + G[-s - t, s, m2]*r[7][s, t, m2]))/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (12*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    (8*r[2][t, m2]*((s + t)*(-(s*t) + 2*m2*(s + 3*t))*\[Omega]0[-s - t, m2] - 
       G[-s - t, s, m2]*r[7][s, t, m2]))/(m2*(4*m2 - t)*
      (-(s*t) + 4*m2*(s + t))), (-12*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 
    (-8*(2*m2*(s^2 - t^2)*\[Omega]0[-s - t, m2] + G[-s - t, s, m2]*
        r[7][s, t, m2]))/(m2*(-(s*t) + 4*m2*(s + t))), 
    (48*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (2*(t*(-3*s*t*(s + t) + 4*m2*(s^2 + 7*s*t + 4*t^2))*
        \[Omega]0[-s - t, m2] - 2*(4*m2 + t)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[9][s, t, m2])/(m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 
    (-48*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (2*(s*(-3*s*t*(s + t) + 4*m2*(4*s^2 + 7*s*t + t^2))*
        \[Omega]0[-s - t, m2] + 2*(4*m2 + s)*G[-s - t, s, m2]*r[7][s, t, m2])*
      r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (4*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-12*(s + t)*\[Omega]0[-s - t, m2])/m2, 
    (8*(s + t)*\[Omega]0[-s - t, m2])/m2, (4*G[-s - t, s, m2])/m2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-16*(s*(s - t)*t*\[Omega]0[-s - t, m2] + 2*G[-s - t, s, m2]*
        r[7][s, t, m2])*r[16][s, t, m2])/(m2*s*t*(-(s*t) + 4*m2*(s + t))), 
    (-8*(s + t)*\[Omega]0[-s - t, m2])/m2, 0, 0, 0, 0, 
    (2*(s + t)*\[Omega]0[-s - t, m2]*
      (2*m2*(s^2 - t^2)*\[Omega]0[-s - t, m2] + G[-s - t, s, m2]*
        r[7][s, t, m2]))/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*(s*t - 4*m2*(s + t))^2*G[-s - t, s, m2]^4 - 
      8*(s + t)*(-320*m2^2*s*t*(s + t) - 3*s^2*t^2*(s + t) + 
        256*m2^3*(s + t)^2 + 4*m2*s*t*(3*s^2 + 22*s*t + 3*t^2))*
       G[-s - t, s, m2]^2*\[Omega]0[-s - t, m2]^2 + 
      (s + t)^3*(-2048*m2^3*(s - t)^2 + 4096*m2^4*(s + t) + s^2*t^2*(s + t) + 
        128*m2^2*(s^3 - 2*s^2*t - 2*s*t^2 + t^3))*\[Omega]0[-s - t, m2]^4 - 
      128*m2*(16*m2 - s - t)*(s - t)*(s + t)^2*G[-s - t, s, m2]*
       \[Omega]0[-s - t, m2]^3*r[7][s, t, m2])/(4*m2*(s + t)*(-16*m2 + s + t)*
      (s*t - 4*m2*(s + t))^2*\[Omega]0[-s - t, m2]^2), 
    (8*(2*m2*(s^2 - t^2)*\[Omega]0[-s - t, m2] + G[-s - t, s, m2]*
        r[7][s, t, m2]))/(m2*(-(s*t) + 4*m2*(s + t))), 
    2*(-(((-64*m2*s*t + 64*m2^2*(s + t) + 3*s*t*(s + t))*G[-s - t, s, m2])/
        (m2*(-16*m2 + s + t)*(-(s*t) + 4*m2*(s + t)))) + 
      (4*G[-s - t, s, m2]^3)/(m2*(s + t)*(-16*m2 + s + t)*
        \[Omega]0[-s - t, m2]^2) + (8*(s - t)*(s + t)*\[Omega]0[-s - t, m2]*
        r[7][s, t, m2])/(s*t - 4*m2*(s + t))^2), 
    -1/2*((192*m2^2*(s + t) + s*t*(s + t) - 8*m2*(s^2 + 6*s*t + t^2))/
        (s*t - 4*m2*(s + t)) + (4*G[-s - t, s, m2]^2)/
        ((s + t)*\[Omega]0[-s - t, m2]^2))/(m2*(-16*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, -3/(8*m2), (r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), -3/(8*m2), 
    -((r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t)))), 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 
    (5*s*t - 8*m2*(s + t) + 6*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    r[7][s, t, m2]/(4*m2*(-(s*t) + 4*m2*(s + t))), 0, 
    -(((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*
       (-(s*t) + 4*m2*(s + t)))), 0, 0, (s*t + 4*m2*(s + t))/
     (m2*(-(s*t) + 4*m2*(s + t))), (2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-4*r[7][s, t, m2]*r[16][s, t, m2])/
     (m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, (-4*r[7][s, t, m2]*r[16][s, t, m2])/
     (m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 
    -(((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*
       (-(s*t) + 4*m2*(s + t)))), (-2*r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), (-2*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), r[7][s, t, m2]/
     (m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, (-2*r[1][s, m2]*r[8][s, t, m2])/
     (m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 
    (7*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), 
    (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*((4*m2 - s - t)*r[8][s, t, m2]*
       r[9][s, t, m2])/(m2*(s + t)*(s^2 - 4*m2*t + s*t)*
       (4*m2*s - t*(s + t))), (3*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    0, ((-2*s^2*t + 8*m2*s*(s + t) + (4*m2 + s)*r[7][s, t, m2])*
      r[8][s, t, m2])/(2*m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 
    -1/2*((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/
      (m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 0, 
    (s^2 + 4*m2*t + s*t)/(m2*(s^2 - 4*m2*t + s*t)), 
    (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 
    ((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/(m2*s*(s^2 - 4*m2*t + s*t)*
      (-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-4*r[8][s, t, m2]*r[16][s, t, m2])/
     (m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 0, 
    (-4*r[8][s, t, m2]*r[16][s, t, m2])/(m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/
      (m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t)))), 
    (2*(s^2 + 2*m2*t + s*t))/(m2*(s^2 - 4*m2*t + s*t)), 
    (2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, -m2^(-1), 0, 0, (-13*r[1][s, m2])/(16*m2^2 - 4*m2*s), 0, 
    r[1][s, m2]/(16*m2^2 - 4*m2*s), 0, (3*r[1][s, m2])/(16*m2^2 - 4*m2*s), 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), (-2*r[1][s, m2])/(4*m2^2 - m2*s), 
    (-8*m2 + 6*s)/(m2*(4*m2 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-7*r[1][s, m2])/(4*m2^2 - m2*s), -(r[1][s, m2]/(4*m2^2 - m2*s)), 
    (3*r[1][s, m2])/(4*m2^2 - m2*s), (2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (6*r[1][s, m2])/(4*m2^2 - m2*s), 0, (-5*r[1][s, m2])/(4*m2^2 - m2*s), 0, 
    -((r[1][s, m2]*(-5*s*t + 20*m2*(s + t) + r[7][s, t, m2]))/
      (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t)))), (r[1][s, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    -(((-3*s*(s + t) + m2*(3*s + 4*t))*r[1][s, m2]*r[10][s, t, m2])/
      (m2*(4*m2 - s)*s*(m2^2*s + s*(s + t)^2 - 2*m2*(s^2 + 3*s*t + 2*t^2)))), 
    (-4*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 0, 
    ((-3*s*t + m2*(s + 4*t))*r[1][s, m2]*r[11][s, t, m2])/
     (m2*(4*m2 - s)*s*(m2^2*s + s*t^2 - 2*m2*t*(s + 2*t))), 
    (-4*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*s)/(4*m2^2 - m2*s), 
    0, 0, 0, 0, 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, (-3*r[1][s, m2])/(4*m2^2 - m2*s), 
    (3*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    (-2*r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t)), 
    (-8*m2 + 3*s)/(m2*(4*m2 - s)), (-2*r[1][s, m2])/(4*m2^2 - m2*s), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, r[1][s, m2]/(4*m2^2 - m2*s), 0, 0, 
    -3/m2, (-3*r[1][s, m2])/(8*m2^2 - 2*m2*s), -3/(4*m2), 
    -(r[2][t, m2]/(8*m2^2 - 2*m2*t)), 0, 0, 0, 0, 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -4/m2, -m2^(-1), -m2^(-1), 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), -1/2*1/m2, 0, 
    -1/2*(-(s*t) + 4*m2*(s + t) + r[7][s, t, m2])/
      (m2*(-(s*t) + 4*m2*(s + t))), r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 
      2*m2*s*t), 0, (-3*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), 
    -1/2*1/m2, 0, (-3*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[1][s, m2]/(8*m2^2 - 2*m2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -3/(2*m2), 3/(2*m2), r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 
      2*m2*s*t), -3/(2*m2), 3/(2*m2), r[7][s, t, m2]/
     (8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 
    -(r[1][s, m2]/(4*m2^2 - m2*s)), -2/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, (-2*r[1][s, m2])/(4*m2^2 - m2*s), 15/(4*m2), 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), -7/(4*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/m2, -5/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 
    (-4*s*t + 16*m2*(s + t) + r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 
    ((m2 + 5*(s + t))*r[10][s, t, m2])/(2*m2*(m2^2*s + s*(s + t)^2 - 
       2*m2*(s^2 + 3*s*t + 2*t^2))), (-3*r[8][s, t, m2])/
     (m2*(s^2 - 4*m2*t + s*t)), 1/(2*m2), 
    -1/2*((m2 - 5*t)*r[11][s, t, m2])/(m2*(m2^2*s + s*t^2 - 
        2*m2*t*(s + 2*t))), (3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 3/m2, 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 3/m2, -3/m2, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 0, -2/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, -3/(8*m2), 
    -((r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), 
    -3/(8*m2), (r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*1/m2, -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-8*m2*s + 5*t*(s + t) - 6*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    -1/4*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 
    ((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
     (2*m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, ((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    (4*m2*s + t*(s + t))/(m2*(4*m2*s - t*(s + t))), 
    (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*r[9][s, t, m2]*r[16][s, t, m2])/(m2*t*(s + t)*(4*m2*s - t*(s + t))), 
    0, 0, 0, (-4*r[9][s, t, m2]*r[16][s, t, m2])/
     (m2*t*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 
    ((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/(m2*t*(-(s*t) + 4*m2*(s + t))*
      (4*m2*s - t*(s + t))), (2*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), (2*r[9][s, t, m2])/
     (m2*(4*m2*s - t*(s + t))), -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2*r[2][t, m2]*r[7][s, t, m2])/
     (m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 0, 
    (7*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[1][s, m2]*r[7][s, t, m2])/(m2*(4*m2 - s)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (r[7][s, t, m2]*(8*m2*s*t - 2*t^2*(s + t) - 
       (4*m2 + t)*r[9][s, t, m2]))/(2*m2*t*(-(s*t) + 4*m2*(s + t))*
      (4*m2*s - t*(s + t))), ((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (2*m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 0, 
    -1/2*((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/
      (m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 
    (3*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((s*t + 4*m2*(s + t))/(m2*(-(s*t) + 4*m2*(s + t)))), 
    (-2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 
    -(((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
      (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[7][s, t, m2]*r[16][s, t, m2])/(m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 
    0, 0, (4*r[7][s, t, m2]*r[16][s, t, m2])/
     (m2*s*t*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, ((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 
    (-2*(s*t + 2*m2*(s + t)))/(m2*(-(s*t) + 4*m2*(s + t))), 
    (2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    (2*r[7][s, t, m2])/(m2*(-(s*t) + 4*m2*(s + t))), 
    r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -m2^(-1), 0, (3*r[2][t, m2])/(16*m2^2 - 4*m2*t), 0, 
    (-13*r[2][t, m2])/(16*m2^2 - 4*m2*t), 0, r[2][t, m2]/(16*m2^2 - 4*m2*t), 
    0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 
    (-2*r[2][t, m2])/(4*m2^2 - m2*t), (-8*m2 + 6*t)/(m2*(4*m2 - t)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (3*r[2][t, m2])/(4*m2^2 - m2*t), 
    (-7*r[2][t, m2])/(4*m2^2 - m2*t), -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 
    (2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((r[2][t, m2]*(20*m2*s - 5*t*(s + t) - r[9][s, t, m2]))/
      (m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), 
    -((r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t)))), 
    (6*r[2][t, m2])/(4*m2^2 - m2*t), 0, (-5*r[2][t, m2])/(4*m2^2 - m2*t), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, ((-3*s*t + m2*(4*s + t))*r[2][t, m2]*
      r[13][s, t, m2])/(m2*(4*m2 - t)*t*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), 
    (-4*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    0, 0, 0, 0, -(((-3*t*(s + t) + m2*(4*s + 3*t))*r[2][t, m2]*
       r[15][s, t, m2])/(m2*(4*m2 - t)*t*(m2^2*t + t*(s + t)^2 - 
        2*m2*(2*s^2 + 3*s*t + t^2)))), (4*r[2][t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 
    (2*t)/(4*m2^2 - m2*t), 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 
    0, 0, 0, 0, (-3*r[2][t, m2])/(4*m2^2 - m2*t), 
    (3*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 
    0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 
    r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 
    (-2*r[2][t, m2]*r[7][s, t, m2])/(m2*(4*m2 - t)*(-(s*t) + 4*m2*(s + t))), 
    (-8*m2 + 3*t)/(m2*(4*m2 - t)), (-2*r[2][t, m2])/(4*m2^2 - m2*t), 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, r[2][t, m2]/(4*m2^2 - m2*t), 0, 0, 0, -3/m2, 
    (-3*r[2][t, m2])/(8*m2^2 - 2*m2*t), -3/(4*m2), 
    -1/2*r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -m2^(-1), -4/m2, -m2^(-1), 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*m2*s + t*(s + t) + r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), -1/2*1/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-3*r[7][s, t, m2])/(2*m2*(-(s*t) + 4*m2*(s + t))), 
    -1/2*1/m2, 0, 0, 0, 0, (3*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, r[2][t, m2]/(8*m2^2 - 2*m2*t), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -3/(2*m2), 3/(2*m2), 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, -3/(2*m2), 
    3/(2*m2), r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t)))), 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 
    -(r[2][t, m2]/(4*m2^2 - m2*t)), -2/m2, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -7/(4*m2), 0, 0, (-2*r[2][t, m2])/(4*m2^2 - m2*t), 
    15/(4*m2), (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/m2, 0, 5/m2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (16*m2*s - 4*t*(s + t) - r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, -2/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, ((m2 - 5*s)*r[13][s, t, m2])/
     (2*m2*(m2^2*t + s^2*t - 2*m2*s*(2*s + t))), (-3*r[7][s, t, m2])/
     (m2*(-(s*t) + 4*m2*(s + t))), 1/(2*m2), 0, 0, 0, 
    -1/2*((m2 + 5*(s + t))*r[15][s, t, m2])/
      (m2*(m2^2*t + t*(s + t)^2 - 2*m2*(2*s^2 + 3*s*t + t^2))), 
    (-3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), -1/2*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/m2, -3/m2, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, -3/m2, 3/m2, 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -(r[7][s, t, m2]/(m2*(-(s*t) + 4*m2*(s + t)))), 0, 0, -2/m2, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), -3/(8*m2), 
    -((r[1][s, m2]*r[8][s, t, m2])/(m2*(4*m2 - s)*(s^2 - 4*m2*t + s*t))), 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, -3/(8*m2), 
    (r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 
    -1/2*1/m2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 0, 
    -1/2*(5*s^2 - 8*m2*t + 5*s*t - 6*r[8][s, t, m2])/
      (m2*(s^2 - 4*m2*t + s*t)), r[8][s, t, m2]/(4*m2*(s^2 - 4*m2*t + s*t)), 
    0, ((4*m2 + s)*r[7][s, t, m2]*r[8][s, t, m2])/
     (2*m2*s*(s^2 - 4*m2*t + s*t)*(-(s*t) + 4*m2*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, -(((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
      (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))), 0, 0, 0, 0, 0, 
    -((s^2 + 4*m2*t + s*t)/(m2*(s^2 - 4*m2*t + s*t))), 
    (2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (4*r[8][s, t, m2]*r[16][s, t, m2])/(m2*s*(s + t)*(s^2 - 4*m2*t + s*t)), 
    0, (4*r[8][s, t, m2]*r[16][s, t, m2])/(m2*s*(s + t)*
      (s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (2*(s^2 + 2*m2*t + s*t))/
     (m2*(s^2 - 4*m2*t + s*t)), 
    -(((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
      (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))), 
    (-2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (-2*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))}, 
   {0, 0, 0, 0, 0, 0, (2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 
    (-7*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), 
    (-2*r[2][t, m2]*r[9][s, t, m2])/(m2*(4*m2 - t)*(4*m2*s - t*(s + t))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 
    -1/2*((2*(s + t)*(s^2 - 4*m2*t + s*t) + (-4*m2 + s + t)*r[8][s, t, m2])*
       r[9][s, t, m2])/(m2*(s + t)*(s^2 - 4*m2*t + s*t)*
       (4*m2*s - t*(s + t))), -1/2*((4*m2 - s - t)*r[8][s, t, m2]*
       r[9][s, t, m2])/(m2*(s + t)*(s^2 - 4*m2*t + s*t)*
       (4*m2*s - t*(s + t))), 0, ((4*m2 + t)*r[7][s, t, m2]*r[9][s, t, m2])/
     (2*m2*t*(-(s*t) + 4*m2*(s + t))*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 
    0, -((4*m2*s + t*(s + t))/(m2*(4*m2*s - t*(s + t)))), 
    (2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    ((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
     (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (4*r[9][s, t, m2]*r[16][s, t, m2])/(m2*t*(s + t)*
      (4*m2*s - t*(s + t))), 0, (4*r[9][s, t, m2]*r[16][s, t, m2])/
     (m2*t*(s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[9][s, t, m2]/(2*m2*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(((4*m2 - s - t)*r[8][s, t, m2]*r[9][s, t, m2])/
      (m2*(s + t)*(s^2 - 4*m2*t + s*t)*(4*m2*s - t*(s + t)))), 
    (-2*(2*m2*s + t*(s + t)))/(m2*(4*m2*s - t*(s + t))), 
    (-2*r[3][s, t, m2]*r[9][s, t, m2])/(m2*(4*m2 + s + t)*
      (4*m2*s - t*(s + t))), (-2*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    -(r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))))}, 
   {0, 0, 0, 0, 0, 0, -m2^(-1), r[3][s, t, m2]/(4*m2*(4*m2 + s + t)), 0, 
    (3*r[3][s, t, m2])/(4*m2*(4*m2 + s + t)), 0, (-13*r[3][s, t, m2])/
     (4*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), (-2*(4*m2 + 3*(s + t)))/(m2*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 
    (3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), (-7*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0, 0, (2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-5*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 
    -((r[3][s, t, m2]*(5*(s^2 - 4*m2*t + s*t) + r[8][s, t, m2]))/
      (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t))), 
    (r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 
    (6*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 
    -(((m2*(s - 3*t) - 3*t*(s + t))*r[3][s, t, m2]*r[12][s, t, m2])/
      (m2*(s + t)*(4*m2 + s + t)*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t)))), (4*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 0, 0, 0, 0, 
    ((m2*(3*s - t) + 3*s*(s + t))*r[3][s, t, m2]*r[14][s, t, m2])/
     (m2*(s + t)*(4*m2 + s + t)*(2*m2*s*(s - t) + m2^2*(s + t) + 
       s^2*(s + t))), (-4*r[3][s, t, m2]*r[8][s, t, m2])/
     (m2*(4*m2 + s + t)*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*(s + t))/(m2*(4*m2 + s + t)), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, (-3*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), (3*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (2*r[3][s, t, m2]*r[8][s, t, m2])/(m2*(4*m2 + s + t)*
      (s^2 - 4*m2*t + s*t)), (2*r[3][s, t, m2]*r[9][s, t, m2])/
     (m2*(4*m2 + s + t)*(4*m2*s - t*(s + t))), 
    -((8*m2 + 3*(s + t))/(m2*(4*m2 + s + t))), (-2*r[3][s, t, m2])/
     (m2*(4*m2 + s + t)), 0}, {0, 0, 0, 0, 0, 0, 
    r[3][s, t, m2]/(m2*(4*m2 + s + t)), -3/(4*m2), 
    -(r[1][s, m2]/(8*m2^2 - 2*m2*s)), 0, 0, -3/m2, 
    (-3*r[3][s, t, m2])/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -m2^(-1), -m2^(-1), -4/m2, 0, 0, 1/(2*m2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m2, 0, 
    -1/2*(s^2 - 4*m2*t + s*t + r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, 
    r[7][s, t, m2]/(8*m2^2*s + 8*m2^2*t - 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 
    (3*r[9][s, t, m2])/(2*m2*(4*m2*s - t*(s + t))), -1/2*1/m2, 0, 0, 0, 0, 
    (-3*r[8][s, t, m2])/(2*m2*(s^2 - 4*m2*t + s*t)), -1/2*1/m2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, r[3][s, t, m2]/(2*m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -3/(2*m2), 3/(2*m2), 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), -3/(2*m2), 3/(2*m2), 
    r[8][s, t, m2]/(2*m2*s^2 - 8*m2^2*t + 2*m2*s*t), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 
    -(r[3][s, t, m2]/(m2*(4*m2 + s + t))), -2/m2, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 15/(4*m2), (2*r[1][s, m2])/(4*m2^2 - m2*s), 
    -7/(4*m2), 0, 0, (-2*r[3][s, t, m2])/(m2*(4*m2 + s + t)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/m2, -5/m2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/m2, 0, 
    (4 + r[8][s, t, m2]/(s^2 - 4*m2*t + s*t))/(2*m2), 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*((m2 - 5*t)*r[12][s, t, m2])/(m2*(2*m2*t*(-s + t) + m2^2*(s + t) + 
        t^2*(s + t))), (3*r[9][s, t, m2])/(m2*(4*m2*s - t*(s + t))), 
    1/(2*m2), 0, 0, 0, ((m2 - 5*s)*r[14][s, t, m2])/
     (2*m2*(2*m2*s*(s - t) + m2^2*(s + t) + s^2*(s + t))), 
    (3*r[8][s, t, m2])/(m2*(s^2 - 4*m2*t + s*t)), -1/2*1/m2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/m2, 3/m2, 
    -1/2*r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 3/m2, -3/m2, 
    -1/2*r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(r[8][s, t, m2]/(m2*(s^2 - 4*m2*t + s*t))), 
    r[9][s, t, m2]/(m2*(4*m2*s - t*(s + t))), 0, 0, -2/m2}}}


==> anc/example/notebooks/arXiv_2509.15315/DiffRelationsEllipticFunctions.m <==
{Derivative[0, 2][\[Omega]0][x_, m2] :> 
  (-(4/(m2*(16*m2 + x))))*\[Omega]0[x, m2] + 
   (-((32*m2 + x)/(16*m2^2 + m2*x)))*Derivative[0, 1][\[Omega]0][x, m2], 
 Derivative[1, 0][\[Omega]0][x_, m2] :> (-(1/x))*\[Omega]0[x, m2] + 
   (-(m2/x))*Derivative[0, 1][\[Omega]0][x, m2], 
 Derivative[1, 1][\[Omega]0][x_, m2] :> 
  (4/(16*m2*x + x^2))*\[Omega]0[x, m2] + (-(1/(16*m2 + x)))*
    Derivative[0, 1][\[Omega]0][x, m2], Derivative[1, 0, 0][G][x_, y_, m2] :> 
  (m2*(16*m2*x - y*(3*x + 2*y))*\[Omega]0[x, m2]*r[9][x, y, m2])/
    ((x + y)*(-4*m2*x + y*(x + y))^2) - 
   (m2*(16*m2 + x)*r[9][x, y, m2]*Derivative[0, 1][\[Omega]0][x, m2])/
    (2*(x + y)*(-4*m2*x + y*(x + y))), Derivative[0, 1, 0][G][x_, y_, m2] :> 
  -((m2*x^2*(16*m2 + x)*\[Omega]0[x, m2]*r[9][x, y, m2])/
     (y*(x + y)*(-4*m2*x + y*(x + y))^2)) + 
   (m2*x*(16*m2 + x)*r[9][x, y, m2]*Derivative[0, 1][\[Omega]0][x, m2])/
    (2*y*(x + y)*(-4*m2*x + y*(x + y))), 
 Derivative[0, 0, 1][G][x_, y_, m2] :> 
  (x*(x + 2*y)*\[Omega]0[x, m2]*r[9][x, y, m2])/(-4*m2*x + y*(x + y))^2}


==> anc/example/notebooks/arXiv_2509.15315/Roots.m <==
{r[1][s, m2] -> Sqrt[s*(-4*m2 + s)], r[2][t, m2] -> Sqrt[t*(-4*m2 + t)], 
 r[3][s, t, m2] -> Sqrt[(s + t)*(4*m2 + s + t)], 
 r[4][s, m2] -> Sqrt[s*(4*m2 + s)], r[5][t, m2] -> Sqrt[t*(4*m2 + t)], 
 r[6][s, t, m2] -> Sqrt[(s + t)*(-4*m2 + s + t)], 
 r[7][s, t, m2] -> Sqrt[s*t*(s*t - 4*m2*(s + t))], 
 r[8][s, t, m2] -> Sqrt[s*(s + t)*(-4*m2*t + s*(s + t))], 
 r[9][s, t, m2] -> Sqrt[t*(s + t)*(-4*m2*s + t*(s + t))], 
 r[10][s, t, m2] -> Sqrt[s*(-4*m2*(s + t)^2 + s*(m2 + s + t)^2)], 
 r[11][s, t, m2] -> Sqrt[s*(-4*m2*t^2 + s*(-m2 + t)^2)], 
 r[12][s, t, m2] -> Sqrt[(s + t)*(4*m2*t^2 + (-m2 + t)^2*(s + t))], 
 r[13][s, t, m2] -> Sqrt[t*(-4*m2*s^2 + (-m2 + s)^2*t)], 
 r[14][s, t, m2] -> Sqrt[(s + t)*(4*m2*s^2 + (-m2 + s)^2*(s + t))], 
 r[15][s, t, m2] -> Sqrt[t*(-4*m2*(s + t)^2 + t*(m2 + s + t)^2)], 
 r[16][s, t, m2] -> Sqrt[-(m2*s*t*(s + t))]}


==> anc/example/notebooks/arXiv_2509.15315/amfpt1C.m <==
{{s -> 11/3, t -> -11/10, mt2 -> 1}, 
 {PLA[2, 2, 0, 0, 0, 1, 0, 0, 0] -> (0.52484870000291769584993704429854022463\
125840812468330483439452562659555662376`49.534717952125476 + 
     2.1023375079984704748619303271517974555840936949634075140699731041387306\
7386188`50.137386264953136*I) - 0.2727272727272727272727272727272727272727272\
7272727272727272727272727272727272`50./eps^2 + 
    (0.6691948128909072474217425057838386701614186276348677057532930487080403\
9570454`49.93977269541778 - 0.85679799643357997412617546816713715023559165437\
502886026589397972031356535079`50.04709857170336*I)/eps - 
    (1.7566157438156884327468364609838275218578433597993569112020868156779250\
2373516`50.070799831396975 + 1.1698916053064823078107304362027196641444339099\
9096001180859551693163802070739`49.89426868521658*I)*eps + 
    (1.2731057192820894748752829345599894564723672474147697377059006941188836\
0679155`49.978755986217195 + 1.3978420578874425706007860987531855727844566669\
2326452737740890283018231068372`50.01934962032069*I)*eps^2, 
  PLA[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 0.856670282981946336630952681150440391879\
43251313368428430088006984018232092578`50. + 0.389610389610389610389610389610\
38961038961038961038961038961038961038961038961`50./eps^2 - 
    0.81702832597191981622094174414268466725760449699257264942394938736343715\
739922`50./eps - 1.8477140591694982339450168305157419147244622844538032045402\
3968812509061512821`50.*eps + 1.667858229953966667503730389421003854557217430\
7608509651397653810265869547319`50.*eps^2, PLA[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (-0.0108592352915928923925273319011448825079945701096824398695910872395415\
17371`48.4172270625304 - 0.58750694444023817992112812630868866461471803265192\
608213990902642389933475712`50.15044082367535*I) - 
    0.42502951593860684769775678866587957497048406139315230224321133412042502\
951594`50./eps^3 + (0.9671023177178580146309623844288711199286299549581832937\
7926567781489330328623`50.06588694694093 - 0.66763480241577660321520166350686\
011706669479561690560540199530887297160936425`49.904953490304436*I)/eps^2 - 
    (0.0447839401755616512158990079677459431531980018073701067772053412914798\
2023742`48.65526967944361 - 1.40005646544444554249209725959335396876399249634\
038300214386247679142624074158`50.15029292996157*I)/eps - 
    (0.4038258898586482103257970462683844498853975255096246917460700679330246\
5373836`49.67750202938177 - 1.13008685078222988976332725144077931966556035087\
985397542654252668015418895156`50.12441969232111*I)*eps - 
    (0.1839491768544224050283470403186836199072806217542127465971677164933939\
5183792`49.449779544665525 + 0.9049866406851699100433744929695862967130355750\
3335550722217751353564046222211`50.1417238641425*I)*eps^2, 
  PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.2855881751440112730889367260502061954235524004407168810123367964192947\
2703702`50.05342108457383 + 1.71620709810832130756085228361525131544983131659\
282324466826572841477008136508`49.92899279793523*I) + 1.`50./eps^2 + 
    (0.5462856860666734261202774787925915427414650320054850789045921547371852\
1575004`49.38431635717515 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.144046408713486*I)/eps - 
    (1.5084115035745230847689647787951007582748282794021454597718763745798628\
5891556`49.785329178719586 - 3.1550385399358125743966150170300536131514128209\
9511146868642489604468350744994`50.1058140115969*I)*eps - 
    (4.6221124644698747826717249776715178910427266111791583222125914093369056\
8090833`50.14230541576505 - 0.90728054467017234919859145509797777501156805108\
105131633891058759384188711267`49.43520650546741*I)*eps^2, 
  PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.907668949669879679118193785054125067940\
32215686698026247451522989133517840216`50. + 1.`50./eps^2 + 
    0.90296063000540580503291619003377602070548179105239686647852990576717796\
267532`50./eps + 2.1746195037971152934965391101044189146172163583980521628132\
0401195191703102674`50.*eps + 4.989356735600100968846137759718916501334529500\
41304677401597938737465392008776`50.*eps^2, PLA[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (0.48642962631209662332477925589410071929695332164797844488925791516344693\
616186`50.13205023732462 + 0.144914718588430759355767469777805187082579668071\
55131460195814149455529662021`49.60614271707166*I) - 
    0.42502951593860684769775678866587957497048406139315230224321133412042502\
951594`50./eps^3 + (0.5420728017792511669332055957629915449581458935650309915\
3605434369446827377029`49.95008028504551 - 0.66763480241577660321520166350686\
011706669479561690560540199530887297160936425`50.040561635184645*I)/eps^2 + 
    (0.4972888616036895157173065877952456018049478917576608847588490024029884\
5353287`49.90003835950367 + 0.73242166302866893927689559608649385169729770072\
347739674186716791845463137733`50.0681908086575*I)/eps + 
    (0.0826037364534484129989822096257162694115557961383537531431878472304222\
8242351`48.961094429652555 + 1.2750015693706606491190947212185845067481400189\
5140529002850066817470948557177`50.149605456576*I)*eps - 
    (0.1013454404009739920293648306929673504957248256158589934539798692629716\
6941442`49.572391942108894 - 0.3700149286854907390757202282489982100351044439\
1804978280632315463906902334966`50.13480697437884*I)*eps^2, 
  PLA[0, 0, 2, 1, 0, 0, 0, 0, 2] -> -0.83843262627438479073349154771868609746\
138707173047883609177957235581322558528`50. + 2.20432249099794874807973267629\
430329093651496722475945142934003980639626470143`50.*eps - 
    6.15299243884042651626416116191984342532367902021183771236751548421597981\
046353`50.*eps^2, PLA[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.09831979238336480510932583570931824060239932174844881524243964041693067\
112531`50. + 0.35732351639898223255756085204128719157255208596762969782065991\
212869992915178`50./eps + 2.9680770937164945222202110779392227768139876783191\
7654667629400794618906366893`50.*eps - 6.872073221211401500785738240679060118\
09089874655497387491203246256123506883214`50.*eps^2, 
  PLA[0, 1, 2, 1, 0, 1, 0, 0, 1] -> -0.50437033516294745277166572787455311011\
507270428935221556734927787658661241883`50. - 0.28565468931689549783098314330\
866670879129111599565601819065239090865321230002`50./eps - 
    1.59333593313712597343171532167049808670331065469942451723257303082425181\
245406`50.*eps - 2.7133424119460502844105087880644619295550413119543085051736\
2973348402854941225`50.*eps^2, PLA[0, 1, 3, 0, 0, 1, 0, 0, 1] -> 
   0.445408715156358735490233177945863526908677797808998260913437851894411217\
79208`50. + 0.606824465559066102967915595321301140122107372700653220791444795\
88467461514566`50.*eps + 2.17407626123991756921098737094135976522329775195065\
740111671212720604867638055`50.*eps^2, PLA[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 
   0.209608156568596197683372886929671524365346767932619709022944893088953306\
39632`50. - 0.095140656958979067814504433359469966206412903817255482248640370\
47684342531805`50.*eps + 0.44247173144626465068847194434152278273490802555808\
672177325731993631197224187`50.*eps^2, PLA[0, 2, 1, 0, 0, 2, 0, 0, 0] -> 
   7.012866553563991494865363335890068792191405607560846256402069921789830835\
06759`50. + 2.311904968175877428594172488810851519462254544491828591489009869\
01697664878929`50./eps + 30.0522075430163494776554745434024500247910657671889\
0415925812463607710599093803`50.*eps + 59.32769016987923340671294860634386600\
44538334550320051058857594755227714637615`50.*eps^2, 
  PLA[0, 2, 1, 1, 0, 0, 0, 1, 0] -> -1.21693730519404450242304128205579737665\
907642650950004377089316384693672654329`50. + 2.25219810855542357488504012865\
53185492067183651826613390811791904718364802675`50.*eps - 
    6.90238973572616672808911919200863902442290172038417924784086390297267184\
219225`50.*eps^2, PLA[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 
   -21.8774388296462011400794151377384491322728513743970261409303193229509384\
8369488`50. - 0.3896103896103896103896103896103896103896103896103896103896103\
8961038961038961`50./eps^3 - 1.0738190559604681244246248070331929427828205318\
9822513725722585225797625090551`50./eps^2 - 7.7063139164467193404219449574438\
2764416782895127357796633957689098032177370955`50./eps - 
    63.1852681037534613211255415910138725551273066855001473565812968057740366\
428649`50.*eps - 
    128.6141447154076131330736623730047601770544181027739214109637`50.*eps^2, 
  PLA[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 11.70438819836824821690312843731618659154\
976574444675955088396820371787214241697`50. + 0.90074219539319899815357369693\
929279979048878356824490577493891000661427874908`50./eps^2 + 
    2.98667237230406599333245848371815693914501769820298305320918025580482124\
495017`50./eps + 29.108918196301315926347923388653464352439876877639088074626\
8646860690685856793`50.*eps + 66.55991726800148461195997861397745103086453374\
061069761071508092681126978900527`50.*eps^2, 
  PLA[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 0.290458470441817916891185678282751787111\
95629271413409609547679435309249181187`50. - 0.194805194805194805194805194805\
19480519480519480519480519480519480519480519481`50./eps - 
    0.29856467965799283189799278109603130658195458002389938495743359578140949\
353435`50.*eps + 0.6640705717164721355465704098680079915311954191034995689711\
3025651792048919457`50.*eps^2, PLA[0, 2, 2, 0, 0, 0, 0, 0, 0] -> 
   2.311289914463663785109167439356513642537784181706057924037224905374539057\
79471`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 2.95675538009793869224187681136389107\
06189071089521726150193121876667544889088`50.*eps + 
    3.98931021213152185284478935938006532690266121895107118352489634385474681\
417401`50.*eps^2, PLA[0, 2, 2, 0, 0, 1, 0, 0, 0] -> 
   -1.78163486062543494196093271178345410763471119123599304365375140757764487\
116835`50. + 0.08621254846032415828304781526046062668441567996448990568171145\
359483843093626`50.*eps - 12.142838988397779708981084551305626471096163098302\
44030315962269788366101823766`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.722855499855516627269429392527831355890578355522308861140172052762268183\
16785`50. + 1.`50./eps^2 + 1.558531633159897241749938782798158100878644291083\
11576535142849319322750940763`50./eps + 10.2131672889042173319523177143516024\
9292828650113158025522794366001375864118373`50.*eps + 
    32.0252921961410180627207929006133847708627278334447537390434889026625194\
4977567`50.*eps^2, PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.907668949669879679118193785054125067940322156866980262474515229891335178\
40216`50. + 1.`50./eps^2 + 0.902960630005405805032916190033776020705481791052\
39686647852990576717796267532`50./eps + 2.17461950379711529349653911010441891\
461721635839805216281320401195191703102674`50.*eps + 
    4.98935673560010096884613775971891650133452950041304677401597938737465392\
008776`50.*eps^2, PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   7.620887387525061537663745264872238316366107538335467275392252041285500537\
09929`50. + 2.283333333333333333333333333333333333333333333333333333333333333\
33333333333334`50./eps^2 + 3.121363278431148084711742936771843713055620514022\
49704693514444217391886253015`50./eps + 15.4677334717345558900380752420184992\
2260788527612130226694307243598743414007605`50.*eps + 
    19.7334308715310627790655862925766202599218656023733576024458842007286201\
2213629`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.68196238019836338002372946315850449771018281207397422708589430552932449\
673621`50. + 0.5`50./eps^2 + 0.9801762949069386656394282801161784517476411269\
9232046528429714065204568945299`50./eps + 5.020049517773773984439296323221865\
64410215621034999199023326211777784950369753`50.*eps - 
    9.14752902760221905232701273380500900044217178565591937394775969710800314\
067896`50.*eps^2, PLA[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   5.686931607802899739954441759269516929354253633047986902250981630358865590\
12221`50. + 1.641666666666666666666666666666666666666666666666666666666666666\
66666666666666`50./eps^2 + 2.782628248660838899690908779317624150991820774426\
96406616998019406705651457601`50./eps + 15.3583408650512305558119934757414986\
9216231211110956052028411564578054467328578`50.*eps + 
    17.5650828592961121290116858566571693710755021607439292203444447181754305\
3610613`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.37390679228570486441224681062388391543484837900674427022417906580316919\
698244`50. - 0.38961038961038961038961038961038961038961038961038961038961038\
961038961038961`50./eps^3 + 0.33805494521554026149291219723500304640854664562\
787506390304157814486269620303`50./eps^2 - 1.73019559315251278057373647560788\
78540635874051950251058828102676788187104435`50./eps - 
    7.57118727171157218499998852989784916903980012821004662254280523893613686\
591082`50.*eps - 3.8099763537817516496239396014684784173491794073746891801684\
4447221245711017064`50.*eps^2, PLA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -9.98771653342291346117527029518178244878406779856833742402072830119083755\
291702`50. - 1.42857142857142857142857142857142857142857142857142857142857142\
857142857142857`50./eps^3 - 1.11760805801920951738313146728117930602580515650\
731524187932373727836059011271`50./eps^2 - 6.36584787042754644467548922181761\
436529509103011075528198631729374326351144142`50./eps - 
    24.0746612049989680560316481032693467018987354292797226202412876416521086\
5323632`50.*eps - 41.50642867918914171829343747451862283762697603705929747884\
385406892213986426713`50.*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.90901698955331885535089042720289271902998612652497908098078412837631744\
490936`50. + 0.57300349078870286969035050104281810946372085893271947119376925\
653562631031352`50./eps + 3.6294221285074080296951923588245028089508967885324\
3805693815161424234177605037`50.*eps - 6.225021440152937695327571377145251162\
01984860189242660983665455745575168686982`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 0.38879263161976628062616773491129615009\
655512292211125878539404190565917058518`50. + 0.5`50./eps^2 + 
    1.09817928797184327497268093980585250152407094916157223740873822549146363\
79614`50./eps + 6.12085062278602789505775758402468214623732017158024148988417\
985571617076079217`50.*eps - 4.9585026707593945186131272610998348753882102639\
8794886914518590500275987530617`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -1.16624345723852282450033857742876158730362234874546453468223220372275615\
858056`50. + 2.27294395695245896915893593593035685878638500442983892300986557\
530631868471528`50.*eps - 6.8114694262596067645427224898446877889877004289400\
6022227416567283870255509462`50.*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   1.503987595295185845697879160381463597366047793743866878303106939659953244\
8535`50. + 0.3470717260958639497326492295682053456431255567342843591533281962\
8135939048734`50./eps^2 + 0.0928962740776596047872493610768685315666240250940\
0340258822023002733625062072`50./eps + 1.716287926477710119813986420485825972\
52406648872111159652923177578298989630416`50.*eps + 
    5.23528845993345802023624187725809945066619946376360363023300475157817023\
105844`50.*eps^2, PLA[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.00036701549791959461266576479633428159924767977893956706890775030861865\
910485`50. + 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps + 4.0235240806626103442417321654865293203403325933004\
2102973905620421126721988883`50.*eps - 7.002717047255050087588024949947648471\
41367808958402615574492963071178776446872`50.*eps^2, 
  PLA[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.371989412823772452073988215659917984806\
03638708716386985703509102523443622513`50. - 0.890817430312717470980466355891\
72705381735559561799652182687570378882243558417`50./eps - 
    1.71264958017575452246274528871169599795855464689462319098783672413423017\
019801`50.*eps + 1.3796849787854731531151915395381097538658686008334594437583\
8089066319786016528`50.*eps^2, PLA[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -1.25765275062541035995494353562833430106629351213850369109007582971673506\
7181`50. + 2.1414121695255272611902829618173608014403951210725325702363246152\
1151805633833`50.*eps - 7.032097264652582705698993743818603307390952489160425\
58194480606340723089807679`50.*eps^2, PLA[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -1.61229073980831238099566495447285877656998783474582010611296773076935114\
911118`50. + 1.82057494864173761189845370005388234006432661169371422607071824\
115404744988839`50.*eps - 7.8665734921466759588460792995619675783071280927449\
1189131731886334881364086827`50.*eps^2, PLA[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.447928508993983884296517139289176499935719040174502792321992476826827096\
18033`50. + 0.167441170311252597062931855863507532519950173705064343705239806\
1562460718157`50.*eps + 0.989672729343683039575245088258264608114430249766728\
47993812538064088088440383`50.*eps^2, PLA[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.14282734465844774891549157165433335439564555799782800909532619545432660\
615002`50. - 0.22676915737793213694593583892251100210430638328837456684587621\
713368429325327`50.*eps - 0.3720526677299002545927976540494737761691300863210\
8920344380618947263601414898`50.*eps^2, PLA[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   -1.50238052660974650397736917433012478169036813239525202888246019049108415\
20399`50. - 2.311904968175877428594172488810851519462254544491828591489009869\
01697664878929`50./eps - 4.82503642962065520817497861119353090256819388080833\
890876625808594299374364359`50.*eps - 0.9563652923316520370745199816292592137\
2946148298425812711703215469565880149778`50.*eps^2, 
  PLA[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 1.416073039922216524810579963929512436238\
63895703222586118292528735363974407866`50. + 2.010796228236914789870951189068\
66395589595809109791496241078300564664428515266`50.*eps + 
    4.35202669174159556536424754102468600900862494146444429336978940316570321\
384946`50.*eps^2, PLA[1, 0, 2, 0, 0, 1, 0, 0, 1] -> 
   (-0.7491260667994997049024694442526209770629668793246736155299685980916056\
2425151`49.86387135257446 - 1.24083444485767106595724641216917546303795776547\
179735057500435158815400284929`50.08303028414907*I) + 
    (4.0053902532736438574750978867113359873986093901948769229695338326959406\
0362802`50.14156904641542 + 0.82142757587827364016050874112805068396247757450\
911396814385347416571774803744`49.4534934880652*I)*eps - 
    (7.1686862143474932085139849500781667978690316789464693968075391914704864\
2550368`50.14806320560691 + 0.76389082622407401341863885317737180860327474066\
951162117622470946825491107774`49.17565492911348*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (-1.3138552208471151741283672986946111399702728204104241102832041089714047\
8830285`49.928778530007534 - 1.7510993303018943027150792261021956844471362087\
5029720703243719576385664668683`50.05354180079274*I) + 
    0.25012646147928756279029259642890103410078646017734078847446193849008995\
040624`50./eps^2 - (0.2708217907354406429529582864191142932959887430403957414\
2541097779143550321868`49.663516485996 - 0.7857954538517402146773300346390523\
6088698093311349219552174350237183328651908`50.126142392490586*I)/eps + 
    (4.0829438101454202904942296144239902156373830904810866197723661866475658\
5248794`50.12433943367096 + 1.46138116911204598851064465630558512218805960820\
20208025153869841436019479096`49.67812953737428*I)*eps - 
    (7.9695574476310686979877543060720111250032623603182888220304488749569121\
1613054`50.14404576154155 + 1.38588183789910595886682724780432873934625740398\
527869150206485662013855683723`49.38433775934125*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, 0, 1] -> (0.04124633265918512445734524176470996661\
931955358470148193113276107996976598347`48.80301088247909 + 
     0.9171718951588620689377809722406886652977205496480238785702576722734962\
7538623`50.15007628056432*I) - 0.09745186810881333615206205055671468861069602\
34457171903147254305805545261323`50./eps^2 + 
    (0.3341784269327961025193775466839719070853089713967782831258402643274693\
8745261`50.018187334536385 - 0.3061540729292494342898688446645658548910315323\
8188007617730266326175322851392`49.98014896564576*I)/eps - 
    (0.5909153084411655259590791531269442053509484641325114014165894648160822\
9394215`49.979410665858715 + 0.6470228848257255823645839872853788451515074220\
6110284815940918200467711079005`50.01880506644677*I)*eps + 
    (0.4175353266552324986912574196735605483266226656956958278832168491022585\
3521483`49.85873674608814 + 0.70279469790340534632737108292943860022289905793\
484631261712056846902498057321`50.084871996493305*I)*eps^2, 
  PLA[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (-2.1596211654992183914638194677954445694251735710012240853824750945162697\
5258695`49.986674428679585 - 2.2922291959436186367086922488567480594963237593\
4224353734739388226324171360495`50.01255489333359*I) + 
    0.42361391869707538120463824880814224151824513573563835254535631901611845\
62989`50./eps^2 - (0.30947589092376381618862292768681170597598709942954363117\
78390112138871884955`49.5055855349522 - 1.33082237493711597514586481873951682\
454430058531802072530367053329800608470298`50.139078807080224*I)/eps + 
    (4.8619001323111448905724729848613577186622625708547881566389128888563839\
7822974`50.14461557739994 + 0.80684467717184309570469913847475346384725688963\
046579513591219237414912732476`49.36459948185674*I)*eps - 
    (7.8387236049083470561073018386610250869100714742755800073795298549910343\
8278312`50.13967294105432 + 1.77364874488021197128028742541408292905824421766\
500503818918775640235541305882`49.49429520556505*I)*eps^2, 
  PLA[2, 0, 2, 0, 0, 1, 0, 0, 1] -> 
   (-0.3551088367913496469486381454264793089536472955287644966032398686523929\
3436506`50.0484793685279 + 0.275024974738564602565350831824881477945146140215\
32652467436689073144010716768`49.93749002224796*I) + 
    0.13636363636363636363636363636363636363636363636363636363636363636363636\
363637`50./eps + (0.080410996688112087649557484656336850618238180798468089629\
27693194257511859505`49.09585804102466 - 0.9084008683873716208116491749241515\
4344414767209713652178498449504653746585417`50.14882013654101*I)*eps + 
    (0.5325239959272545999106363934516160748873260333832580192433473319296131\
4936263`49.94414147504161 + 0.67079125772670972990630509506456159299452897245\
525417902873638508238153215285`50.044389686765136*I)*eps^2, 
  PLA[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-0.4171127296351992815349037242057413970978386063777411229040500928182144\
1193043`49.83135407539541 + 0.76325058948004658083638588813166408972050130747\
537260388949374383543230852116`50.09376777974039*I) + 
    0.24295020826710476481285446069774374195018788971399905140732973739695157\
334114`50./eps - (0.794581104823880091761019445856882625837781751161987778232\
30980617369833547381`49.865257689692314 + 1.310398287140727700676469290506217\
0735149581097845083589369852405633032958362`50.08252277313134*I)*eps + 
    (1.0028116049595086559139878515130191717006526941131169388229752339241837\
4164062`50.15046806491243 + 0.01474363075947523320476228445306429891551395597\
224224826432535263445972507362`48.31785315960365*I)*eps^2, 
  PLA[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   (-0.4094831616729227101919127459736368556182139813992281134249076532515391\
5875098`49.45681582285253 + 1.98083554467793125264499354032603981803886764831\
219225684217407889980150022818`50.14142819549447*I) + 
    0.63051953677523929870750158785750495985334214849777143404245723700462999\
512435`50./eps - (2.832900183295717060028324106675306720050979497937476408843\
25397949526396559828`50.1098035719374 + 1.28642929248037557539475656024800532\
401993836394396692942247528216377965645974`49.76695821999782*I)*eps - 
    (0.1551186452675972978244956468227430002406258744970258564770490438488252\
0579984`48.96311309150732 + 2.38313066766582103313542073298548978808851519156\
786951960567599815826187396337`50.149596943818516*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.2855881751440112730889367260502061954235524004407168810123367964192947\
2703702`50.05342108457383 + 1.71620709810832130756085228361525131544983131659\
282324466826572841477008136508`49.92899279793523*I) + 1.`50./eps^2 + 
    (0.5462856860666734261202774787925915427414650320054850789045921547371852\
1575004`49.38431635717515 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.144046408713486*I)/eps - 
    (1.5084115035745230847689647787951007582748282794021454597718763745798628\
5891556`49.785329178719586 - 3.1550385399358125743966150170300536131514128209\
9511146868642489604468350744994`50.1058140115969*I)*eps - 
    (4.6221124644698747826717249776715178910427266111791583222125914093369056\
8090833`50.14230541576505 - 0.90728054467017234919859145509797777501156805108\
105131633891058759384188711267`49.43520650546741*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 6.882383408985654282594572757090407568602\
36830616130693738504116763289890985992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.722855499855516627269429392527831355890578355522308861140172052762268183\
16785`50. + 1.`50./eps^2 + 1.558531633159897241749938782798158100878644291083\
11576535142849319322750940763`50./eps + 10.2131672889042173319523177143516024\
9292828650113158025522794366001375864118373`50.*eps + 
    32.0252921961410180627207929006133847708627278334447537390434889026625194\
4977567`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   7.620887387525061537663745264872238316366107538335467275392252041285500537\
09929`50. + 2.283333333333333333333333333333333333333333333333333333333333333\
33333333333334`50./eps^2 + 3.121363278431148084711742936771843713055620514022\
49704693514444217391886253015`50./eps + 15.4677334717345558900380752420184992\
2260788527612130226694307243598743414007605`50.*eps + 
    19.7334308715310627790655862925766202599218656023733576024458842007286201\
2213629`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   0.790636066539020382846363836822217485538180951103540283783820958438099802\
62167`50. + 0.5`50./eps^2 + 1.15214934570650799652876374698064706247042248256\
280020403122947544280672362591`50./eps + 4.0234125217145867827406239636185588\
5882119918115462646537002632342419770253899`50.*eps - 
    2.74809998972951072373272247892242071635558469633507749848113963335598841\
543789`50.*eps^2, PLA[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   3.222514187450459571022798588085203336546878013019534933444759391375048721\
29333`50. + 1.458333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 + 1.901903914369274132740285091630504438692817088972\
11012558742259304717849350532`50./eps + 5.36726846970696847099726651139393847\
399857415859534523199941782272432130541966`50.*eps + 
    0.48025398555939794818221697253794618819380301055217730423009387754655521\
462126`50.*eps^2, PLA[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   4.739334891028422371184224123160287163897554050091484349781473517471338296\
31462`50. + 0.583333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 + 1.343777548774844281679672697351322585856995925984\
48596569577430069459227675642`50./eps + 9.76800194598092591329684275035743102\
842754366264182330894205388862846004785229`50.*eps + 
    23.7897854376979868633846518852632315036402286508012910272909181127864490\
8987111`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-2.3213630268227133281929958761487494106539430060475022299070928908417527\
3786594`49.989207974023046 + 2.4367785304250874594573924509407055331550513680\
3080519616944200206727354292797`50.01028097062337*I) + 1.`50./eps^2 + 
    (0.7756506966747142832555533158556410362540468505082088817415888650648596\
6615361`49.530182160974505 + 3.1415926535897932384626433832795028841971693993\
7510582097494459230781640628621`50.137665846765664*I)/eps - 
    (2.4846969426374208967989558362514859940908921650349534947119871689798463\
4887363`49.951585351411204 - 3.0426485287187377158785992214690114270521546560\
7672156892586521265400975816716`50.03956371357931*I)*eps - 
    (5.1318005119660949849588270321253328960746004743075958284470419373952724\
1739996`50.150148995081366 - 0.2107743747344261962030145047782528830424794964\
9242497015990864082970756773834`48.763697038975764*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.783409672403788966351865862070900634748\
70506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, PLA[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (-6.5703183659998654983802198621016766830842324407966505530282273433911176\
3385999`50.12716969616696 - 2.21353410763375039732099382435242872224529802387\
584989704461194070749923547497`49.65466950054747*I) + 0.5`50./eps^2 + 
    (0.6235013509682062867267895688749939737836243679454086777103593896220529\
4252771`49.439813463963304 + 3.1415926535897932384626433832795028841971693993\
7510582097494459230781640628621`50.142125937836624*I)/eps + 
    (10.370667081857891245473732234939848485034321078533338350326746768949372\
78732221`50.14285577833902 + 1.9650004711259191319371974927066755400987323407\
9863379777161773097842927576009`49.42041174436957*I)*eps - 
    (23.451872895018770748353192923011428314553817740724454452118511444860645\
97049856`50.14770283466734 + 2.6774923002136041406256224671038334700622477188\
8790804924406241332555660065483`49.20525353353237*I)*eps^2, 
  PLA[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-8.0197604976372141628993738651159078986234190970654569650334995989249428\
1744073`50.14956190819821 - 0.53189735782946517644823710501933268783270578228\
696229970920593833530592134234`48.9712283424958*I) + 
    1.45833333333333333333333333333333333333333333333333333333333333333333333\
333333`50./eps^2 + (0.8886619244541958556198345835946693520431207026221097001\
3908826189073374640044`49.314876170986295 + 6.0213859193804370403867331512857\
138613779080154689528235353104685899814453819`50.145836060834085*I)/eps + 
    (7.2554519101242567187794951939951630666522599964590125899207328096784671\
1431983`50.066967870638386 + 4.9700910666393498236703283433795872323555342686\
3565808402922511202671739737542`49.90266774908724*I)*eps - 
    (24.249193020842377045311879965208730922801036879118607271385274959228297\
05220447`50.149476918253825 + 1.678628927275461352562069228297770057001033453\
95530296674627587122946410761374`48.98973433068623*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.629274643579220426195208162133255340278\
78371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-0.7277088788504831807287072076481150858269287084441068441778027285419342\
6111939`49.55132691330306 - 2.79858549476017079640008158981610166230850479407\
636621426147706072991846457762`50.136307818305184*I) + 
    (7.1016553178603711195968213254894616470475483083661189201686658695306256\
4508706`50.147828356187475 - 0.7923772700043400236531091144427407217288298522\
7620177908734157272772484442248`49.19540077534449*I)*eps - 
    (3.8897834773285789548910882308298072794651478628964701432622344016886598\
1411366`50.115033756496224 + 1.6388145194600892357236799385467172061478775431\
1729180181054277178180201411493`49.73963813229425*I)*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-0.7118152263589336701171139226848559995113677057574591595076705526563201\
0794526`49.8102865479044 - 1.386001126092911803445884691444983314797826924967\
03968068491894243195921672857`50.09968285732297*I) + 
    (4.3019611665366267626748876888102940260937675296624936808428870725137818\
6021856`50.14339907666736 + 0.78518603825796397762401997562117749901702871996\
280921230551916313896563093966`49.404705159553544*I)*eps - 
    (6.9853934740548679922728243911194702053730722363867543704044371762875342\
785799`50.14810380620868 + 0.738135836420706606046392191430806636685021745306\
18299882015924907608215871867`49.17204922287199*I)*eps^2, 
  PLA[1, 0, 1, 1, 0, 1, 0, 0, 1] -> (2.34613308682334801796633254850998990567\
918829099211088363376833165543188440443`50.05077496069403 + 
     1.7913719948437279293841639430379921386544174196246281455837848015555802\
8146895`49.93360809686379*I) + 0.27272727272727272727272727272727272727272727\
272727272727272727272727272727272`50./eps^3 - 
    (0.7636742013509027002748287589850530041595346361405318009412021640658029\
9609455`49.97358059122555 - 0.85679799643357997412617546816713715023559165437\
502886026589397972031356535079`50.023550914084744*I)/eps^2 - 
    (0.4446616042380980433691260891136443113131030517782380327880268186568884\
9578371`49.4111526022685 + 2.399153260700048478446384804114838935564017448854\
3622937691393001169497437351`50.1431809638699*I)/eps - 
    (3.0274445895454758332731640644717766821551676124416801958770880767199148\
6623924`50.08068253631726 + 1.86457077661493502980143881812430179826971112412\
044043136286301188133213881563`49.8701852064458*I)*eps + 
    (6.0256779549507391815895855239627337240517855911712670565799937472910162\
5758101`50.12399407255907 + 2.17179336979431267315769869796506361861700087457\
721426409372469281614061590239`49.68080665861262*I)*eps^2, 
  PLA[1, -1, 1, 1, 0, 1, 0, 0, 1] -> (3.3380721608655704164737576673582078087\
9435718494111024633702195984068830185536`50.088129109395204 + 
     1.9257547655528364810218413091338190672031898890022099981930437837499375\
3911278`49.8492343698355*I) + 0.622727272727272727272727272727272727272727272\
72727272727272727272727272727273`50./eps^3 - 
    (1.1765160985639596521683788070873839648934274712879441230217752198652148\
4675314`49.86263080589628 - 1.95635542519000760758810065231496315970460094415\
631589760712458702804930755095`50.08348069081194*I)/eps^2 - 
    (1.6196795718509836433375701578503924562477014936635028466348322203364549\
7023107`49.75405327575105 + 3.69613433207866073371608668094280302914955722007\
645576661281897444027266504722`50.1123719178556*I)/eps - 
    (4.1980493332399209781901786793993396110274167480792085550795962004795087\
7728784`50.038807501917624 + 3.4431380912787293882045300333065005635734085598\
1046985777061841656719223037338`49.95271440501095*I)*eps + 
    (8.9959891973966911484836736509709685619130695031078924086237729201802634\
7245859`50.13301902484522 + 2.60583874637747562791306559787701499919677125295\
694439867347606925514429840224`49.59491763693812*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> -0.90901698955331885535089042720289271902\
998612652497908098078412837631744490936`50. + 0.57300349078870286969035050104\
281810946372085893271947119376925653562631031352`50./eps + 
    3.62942212850740802969519235882450280895089678853243805693815161424234177\
605037`50.*eps - 6.2250214401529376953275713771452511620198486018924266098366\
5455745575168686982`50.*eps^2, PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   0.388792631619766280626167734911296150096555122922111258785394041905659170\
58518`50. + 0.5`50./eps^2 + 1.09817928797184327497268093980585250152407094916\
15722374087382254914636379614`50./eps + 6.12085062278602789505775758402468214\
623732017158024148988417985571617076079217`50.*eps - 
    4.95850267075939451861312726109983487538821026398794886914518590500275987\
530617`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.295935811817731754364516178793974678173337748164177309615351989991151728\
41811`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 3.09474895575456567786106403707759991053232409793373\
679828821755320719869788442`50.*eps + 3.2119570612726075426673022974597778483\
0660314389313990906487722829691224687707`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.21488371265394569356220005744772271926\
588334490676563238949516932208775821684`50. - 1.78816013042576338731167634520\
683354084711224629388063093730018158560967116981`50./eps - 
    5.35357437390162889367905650329335749514203515972840870081351507753511438\
791439`50.*eps + 4.0139027449609924223611500734723363963774175243265351980755\
8326151823125384027`50.*eps^2, PLA[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   0.087871065087437955084732006606036961946076706900048832104018681896825568\
39576`50. + 0.5`50./eps^2 + 0.82665230501184150107544153265608348919999836979\
384809758820601691988430880945`50./eps + 3.7611503019604003358831048457146171\
0569075513292314005310747646665764246413116`50.*eps - 
    5.32309340160417446073414078041960969420184248492145846096400927603226657\
441618`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-0.2522215186297042429996190563624023182759696345176089263389010672441920\
2742344`49.10360191188217 - 2.79858549476017079640008158981610166230850479407\
636621426147706072991846457762`50.14875835445392*I) - 
    0.89081743031271747098046635589172705381735559561799652182687570378882243\
558417`50./eps + (2.409021013761485183791166522083764991519927151892070667507\
33382148184317522374`50.12820809328955 - 0.7923772700043400236531091144427407\
2172882985227620177908734157272772484442248`49.64529951389686*I)*eps + 
    (1.1410661426714386292310442552864596868041277587027125593304251185750126\
3109854`49.9074621291399 - 1.638814519460089235723679938546717206147877543117\
29180181054277178180201411493`50.06468111284996*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 0, 0, 1] -> (0.14658362975652453445488872953210217763\
707801932306975894110025506597861404697`49.32050819591105 + 
     0.9801420563832780745274818399043212577486376100122128327884480446164665\
9920826`50.14571174876577*I) - 0.11433172176468883510002157468891174056291641\
887233802310342448713942907621618`50./eps^2 + 
    (0.3915842785462644636239201483557385407074112980701515329265553929905053\
2236338`50.01794544502611 - 0.35918369716821871561996201587365208172499434431\
521326594926529506355931097151`49.980436814182205*I)/eps - 
    (0.5294968695414081663035572849813736881155970032578388157767423942879744\
6265775`49.960926457875374 + 0.6252306142361378466358069620623616318275411426\
2146289290776287064566681151174`50.03310329600466*I)*eps + 
    (0.5751226741527631344021880485742892285639539190359437519146348720747187\
4441435`49.95444702705182 + 0.69654250566923693568731093378517174836487303936\
923380381277127154263616826563`50.03763416096835*I)*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 1, 0, 1] -> (0.05092756430009078707352716680972366612\
377464822470080346877465826846624979474`48.88373532986267 + 
     0.9399311126877737254340988176630594517107339790873423890358748418135481\
837686`50.1498784495175*I) - (1.831415836369379842664626954180776174978528926\
73038686333646761459814966081587`50.09413169804646 - 
      0.997209408397319744746836406248782571892053223596355441892001371240608\
6288922`49.83013110010782*I)*eps - (1.822043715423519429455910282140950700179\
22959738462725811562092053389281156797`50.132269776583016 - 
      0.539439425288018753920549834519405757117575883955274596197425698693330\
20085468`49.60365366797818*I)*eps^2, PLA[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (-0.6753014831192350178913847757523259070540203974094009697326980394890253\
6966098`50.12135144227056 - 0.25602697958734641111512442590248183446729338015\
57568107386821720685184686006`49.700139471504585*I) + 
    0.07790582435915331759026812999327273876126121345336073223381428842963269\
426364`50./eps^2 - (0.2421782681476360982138126336390252210534226235366145679\
8765708803389487810834`49.997695585338754 - 0.2447483654785728242860489457656\
1857366428030020861128234260912047257279500052`50.0022802162759*I)/eps - 
    (0.5864538200743120628965216190506501398563914148603337027510537284632376\
3216396`50.065292607894605 + 0.4065711318915669122666619430736807843892713491\
7810410683206265695052108845035`49.90619532715816*I)*eps - 
    (0.9249037201228111949255990171644623498772236777991051400989303905415564\
7091276`50.13010165131417 + 0.29037759093946158525026942825135169622193319276\
27154391554449235803460413231`49.626968222942935*I)*eps^2, 
  PLA[1, 1, 1, 1, -1, 1, 1, 0, 1] -> (0.6415430659160939778922149415836551353\
0664515993312728128794890875131873349928`49.79924728418462 + 
     1.2896798749323241630129463052035163066081106158566756430585882543877264\
2985104`50.10250339174983*I) - 0.16504438390795144722258633070447100318892667\
62606383191735154489673188790775`50./eps^2 + 
    (0.6078708527137823127115446217522226342289595244770469834907345607191877\
8182925`50.031796365606844 - 0.5185022240014737565503369423660455160562210072\
6676132154688462336285951352064`49.962735669596896*I)/eps - 
    (0.2148883658221941084188478298615421608034489577295739956875137448989596\
4047817`49.98453816054168 + 0.23020165112790521604594966511880757133952871525\
950073181293761087464065057339`50.01443369165742*I)*eps + 
    (1.1340606747893175118314436347576698146967940993926765353145967025654115\
8662943`50.03638505702353 + 0.94301273697017266014540747879466504671208541989\
620748475089315231909366140072`49.95626632476935*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 1, -1, 1] -> (0.8860405815410085789197598941792247088\
9057933930424468932750052593784817839582`50.1350251667886 + 
     0.2409299268448081928647806368310153272567795504641556447544640870310225\
480064`49.569462302084744*I) - 0.19995828252182684848168820031606669615390378\
119695921273345667363605724861002`50./eps^2 - 
    (0.0410914386309363444821940703520208066740772122324820087287207321303470\
3231298`48.965249921563746 + 0.6281874713950035823341922941317543390716527705\
3543562467936340921293684050135`50.14958784573415*I)/eps - 
    (0.4228944181719452042243652678085300959107087352448753031506690038456936\
3182241`49.93132256123747 - 0.55847764790003325371495404477264657920393410748\
055815762543791220551970299755`50.05209640426694*I)*eps + 
    (0.0050284492706984249677373341087641639638556546087117303284592031970124\
9819955`48.22193986860671 + 0.42655892010497278657779657889297966325673622513\
776338475222673195579073238257`50.150484823738545*I)*eps^2, 
  PLA[1, 1, 1, 1, -2, 1, 1, 0, 1] -> (1.8439645040346616376172132691819643526\
2848899373132289236045202635941188362496`50.13745573862834 - 
     0.4590891436530564789694910890388038541138567213208850266116025763343679\
0637449`49.533600204790524*I) + 0.2727272727272727272727272727272727272727272\
7272727272727272727272727272727272`50./eps^3 - 
    (0.5877297504588475050947051211959953314661204750590228350011794290013359\
9234918`49.903075502685674 - 0.8567979964335799741261754681671371502355916543\
7502886026589397972031356535079`50.06677626999494*I)/eps^2 - 
    (1.3941113744268173432031712957093246515689756104918135892262247343415134\
5312345`49.93052329642056 + 1.84640746633767773371687061393514030886148695757\
714921015707616874902355628289`50.05255337347918*I)/eps - 
    (2.0775009342941609057773526981652535528282774250682364864478405860189231\
7102309`50.08247897391891 + 1.26019868501385105175664331961122722988536834024\
310366547448375700326046064071`49.865376768255516*I)*eps + 
    (4.8571679337432151749606956603191104397098284211933490832126934823390391\
2356105`50.14554180147225 + 0.73929047169389590766549617890118337394719773026\
120391962578939760467639435233`49.327973791113834*I)*eps^2, 
  PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 0.709933564016254329324493037586502055\
31286569004909403814502404937465165629304`50. + 0.909090909090909090909090909\
09090909090909090909090909090909090909090909090909`50./eps^2 - 
    1.13612864509762780114270573040506359482265821562590126981524934357521497\
071929`50./eps - 3.2098218223311654254464527649532694578983463226545112302286\
4513400891343943637`50.*eps + 0.782453816492631273191340303488066268963249239\
65429152347373743950666097651274`50.*eps^2, 
  PLAx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (1.02797956468921339253738111521965294179505487078263331499185848513758287\
06944`50.150194257648494 - 0.039522499264217216528850370686324908613119339236\
16593400807155853823370035593`48.73505417633138*I) - 
    0.99173553719008264462809917355371900826446280991735537190082644628099173\
553719`50./eps^3 + (1.8364243753094465232082804089188322701967565314957056121\
7794154869200888530967`50.03280248195304 - 1.55781453897014540750213721484934\
027315562118977277974593798905403693375518324`49.96134518608536*I)/eps^2 + 
    (0.9264265634897757363017231577051725493443185536015195855819088852829064\
8361532`49.783667176946935 + 1.9468654936208907058367860660063893494338425145\
9614448232519677844839587363978`50.10619212555212*I)/eps - 
    (1.0186067801520636424216615902756010511273630648737310842034987666329094\
6875095`49.63417824769501 - 3.18570940813296457044231437691686902802621075356\
416851915747570166413767101091`50.129377843145065*I)*eps - 
    (1.8492055262383688162461997202497871707410453275361138102502019170419815\
3957949`50.13206319539914 - 
      0.550704531291838408216001561370110077428661236891241666700499508410134\
059951`49.60599666271435*I)*eps^2, PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.2855881751440112730889367260502061954235524004407168810123367964192947\
2703702`50.05342108457383 + 1.71620709810832130756085228361525131544983131659\
282324466826572841477008136508`49.92899279793523*I) + 1.`50./eps^2 + 
    (0.5462856860666734261202774787925915427414650320054850789045921547371852\
1575004`49.38431635717515 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.144046408713486*I)/eps - 
    (1.5084115035745230847689647787951007582748282794021454597718763745798628\
5891556`49.785329178719586 - 3.1550385399358125743966150170300536131514128209\
9511146868642489604468350744994`50.1058140115969*I)*eps - 
    (4.6221124644698747826717249776715178910427266111791583222125914093369056\
8090833`50.14230541576505 - 0.90728054467017234919859145509797777501156805108\
105131633891058759384188711267`49.43520650546741*I)*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 4.031702391595708018486013431008442397\
9293801474885292515692036205139074185487`50. + 1.`50./eps^2 + 
    1.75025849039260941874302369655443004569507596281150860320322572206726353\
220879`50./eps + 5.0637861894376232499808948584678706987098075619226081950496\
4976999739040784852`50.*eps + 7.988652983263348113481132047223600196130236554\
41048675783165325242168346061219`50.*eps^2, 
  PLAx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (2.79909496629835300741928550828993875307166714596250314085088247283150650\
40822`50.147155147419404 + 0.349528455386528081805798480470724167665101985587\
19880237913616587322841810061`49.243620051953044*I) - 
    0.99173553719008264462809917355371900826446280991735537190082644628099173\
553719`50./eps^3 + (0.8446888381193638785801812353651132619322937215783502402\
7711510241101714977248`49.8287271951764 - 1.557814538970145407502137214849340\
27315562118977277974593798905403693375518324`50.09454619256791*I)/eps^2 + 
    (1.7711154016091396148819043930702858112766122751798698258590239876939236\
333878`50.14028205749067 + 0.389050954650745298334648851157049076278221324823\
36473638720772441146211845653`49.48204168311902*I)/eps + 
    (1.7804881861462893649976239180143377019443040810887720566473837061985970\
3533125`49.803546690059626 + 3.5352378635194926522481128573875931956913127391\
5136732153661186753736608911151`50.10142623367129*I)*eps - 
    (0.0687173400920794512485758022354494687967412464473417536028182108433845\
0424824`48.37622768855508 - 4.08594239481133106046411441875770327311997397604\
260898823711137594750014906251`50.15045358754798*I)*eps^2, 
  PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2] -> 
   -0.91978617325822293114240994799759244981805968517897185322648177052996983\
338252`50. + 2.19415255873538905523009657945779844883034402644233896008466999\
799941576028649`50.*eps - 6.3009359873207211436174075429340733480864689787022\
6740175260154396710585860838`50.*eps^2, PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.10804936147005445514840371305426467180461822493004558616308750908696418\
478178`50. + 0.42467661820570242843050990734945393286505384058993760564855373\
527263091720361`50./eps + 3.0831510172022639648534105691158891098495149579742\
5849467128352448075712202765`50.*eps - 6.908968153227200276623623173784862705\
74989552033171177333118060997640310471544`50.*eps^2, 
  PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   -0.55880529883982528202590375231463571856399634648295615727349362138152377\
729943`50. - 0.31082757686936148104586331056640284848285266657758936443817404\
636799502803162`50./eps - 1.7047433598912958326969546966549722082647820960507\
8554567850427114095555206282`50.*eps - 2.887840230103587776094880358266727516\
1374067891601250346197541448375711989759`50.*eps^2, 
  PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 0.229946543314555732785602486999398112\
45451492129474296330662044263249245834563`50. - 0.069471494622582906169842053\
63145683975070798425503329958480460273477741234664`50.*eps + 
    0.48642656246246993269823930892930298502437320293112974014278917058369876\
978458`50.*eps^2, PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0] -> 
   -1.56186875979489601788416652490777721365414945492801261632236838663272416\
354772`50. + 2.05114625881890707603594589930472036799712219108045652216115668\
860840513996502`50.*eps - 7.6348994683921313629238220334940796999302836555328\
5916855578557947039328371235`50.*eps^2, PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 
   -71.1401424445001949245629692865371852248974438228967278462180843401044801\
2386194`50. - 0.9090909090909090909090909090909090909090909090909090909090909\
0909090909090909`50./eps^3 - 3.2758485794112773936969495556719841619383335184\
5262689910749288220808298199176`50./eps^2 - 20.877736059876814036716697280920\
6634414442265684680049533214921704550673925614`50./eps - 
    212.3786053693348725969920840610190682632848635988948036013472`50.*eps - 
    500.7133011106421417254694956939719256647397409918196088602577`50.*eps^2, 
  PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 34.98443473889960966021967565490466944\
614384595725769030943618846100938847814627`50. + 2.10173178925079766235833862\
619168319951114049499257144680819079001543331708118`50./eps^2 + 
    8.74969505018279065756561160470709878487091237961749758987703801060388570\
988361`50./eps + 99.371908056883868731400554583242247200324770289071490317083\
45851014945158725632`50.*eps + 
    245.2450013031778534068803458769259202711325000876571028062225`50.*eps^2, 
  PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 0.402029088165992598741401284103513704\
56191215727424466676673262099923142483747`50. - 0.454545454545454545454545454\
54545454545454545454545454545454545454545454545454`50./eps - 
    0.26065696418037945551842036037461362776032748255337012598709529964836970\
50001`50.*eps + 1.29576050939611341000616575305477124072313176908085422020958\
06161480751186959`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 6.72285549985551662726942939252783135\
589057835552230886114017205276226818316785`50. + 1.`50./eps^2 + 
    1.55853163315989724174993878279815810087864429108311576535142849319322750\
940763`50./eps + 10.213167288904217331952317714351602492928286501131580255227\
94366001375864118373`50.*eps + 32.0252921961410180627207929006133847708627278\
3344475373904348890266251944977567`50.*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 4.031702391595708018486013431008442397\
9293801474885292515692036205139074185487`50. + 1.`50./eps^2 + 
    1.75025849039260941874302369655443004569507596281150860320322572206726353\
220879`50./eps + 5.0637861894376232499808948584678706987098075619226081950496\
4976999739040784852`50.*eps + 7.988652983263348113481132047223600196130236554\
41048675783165325242168346061219`50.*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.361109184298442465985472595888830350\
51901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.33088424605087285913017564674493982\
651849646627945796938704876510106131028745`50. + 1.54999999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    1.68646477213858146545314585407788579710263939191957017703545490519024338\
032258`50./eps + 6.9382663467268724637470979683058216413775119642539287369561\
5506033020849168021`50.*eps + 13.67389737684152578669778780588138198583944235\
453762757159155944415586278294814`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.65253741689796167509211045991325493651662454041882769220970590705851290\
156189`50. + 0.5`50./eps^2 + 1.8274741552941422793495357866368324767372352987\
5143220200899295695213125898645`50./eps + 7.455590378487601786675516380435045\
52341401124982725982975064338770893900353212`50.*eps - 
    10.8236861118295918412958222809633153660070908282460032692276475352729899\
6564082`50.*eps^2, PLAx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   5.761375886008545923070329020397203842499578110073888038980766364393431934\
51504`50. + 1.275`50./eps^2 + 2.713179455608712532429220502485453000121160742\
43344051349341165655393673888722`50./eps + 14.2042219967105413215799169542661\
8158637987506834930029114692512421801254020545`50.*eps + 
    20.7134356571994007495288695182271530625389371679378627629900813440288171\
4756959`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -5.04142496896575255147342801535913630492957873943625053235695134285963389\
962933`50. - 0.90909090909090909090909090909090909090909090909090909090909090\
909090909090909`50./eps^3 + 0.01852408999940884011063678762047314617485656244\
16069035997977887318745612615`50./eps^2 - 3.695103236041289569784457966721369\
86012188574274669117983225382696842353437001`50./eps - 
    20.9060629928079255378224498154607315709223005791694046445282578142349739\
5308153`50.*eps - 31.87384039975989600500149968210158782638107005328692426043\
319672572630249485446`50.*eps^2, PLAx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -42.0261841909612750699779948620426428503720037988363579659067693318563641\
6128532`50. - 3.3333333333333333333333333333333333333333333333333333333333333\
3333333333333333`50./eps^3 - 6.0987450033355009195943317787249317973588592710\
4744135346740810798312660870785`50./eps^2 - 19.707828646025355035975922236901\
69322086265635850803120661907790738070910999696`50./eps - 
    92.6085247007379626890315652069314580783700497392749247895540656962199094\
5062912`50.*eps - 
    183.055648172498902316958413321139428456359971628266709326532`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 0.62396964350854386097011446242713000\
04933368536850623946775988306178637643433`50. + 0.5`50./eps^2 + 
    1.14106261427771668896434740212192020048015473102164811333647795504519176\
084795`50./eps + 5.9633989908719451086858384450581003735170458563860435674110\
1261795409524484001`50.*eps - 3.764646501332381456809875768944690149948579851\
33840037304034356500921479142843`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -1.52751204531637955122014584401567931394718937384261945350931029559610564\
975187`50. + 2.08340727974783200573592009491861302575604860324496595359180312\
026244687702658`50.*eps - 7.5588726352927616952848307319493811547067069876006\
4337585317904807331237646014`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   4.113213639712751554607590807699798600605911402785420669213493507554285440\
7337`50. + 0.8098340275570158827095148689924791398339596323799968380244324579\
898385778038`50./eps^2 + 0.83551152402096375203375276097809089792898329080568\
957972667886244837357559609`50./eps + 7.6313675187086010646521984074531183381\
5876634846847060224451135760612530314947`50.*eps + 
    18.9094822190227977627410203630545218228487514457437915077072250004483007\
2846762`50.*eps^2, PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -1.18349395421621846278540089864152015724696601639691451542718425780121397\
592227`50. + 2.09305481975417136216058144762128788876304326127429329130607926\
254789714972112`50.*eps - 6.8765009361028341672703764636067242631373376648379\
5397042422511777705054185367`50.*eps^2, PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.471043976798294193808840524275533286312166337742286840142888620104548803\
08541`50. + 0.206434418436948432705066229561772280455240160417327565148923831\
51007050072725`50.*eps + 1.05550290596991845817907675602896091927880345363677\
732889739776299422407331179`50.*eps^2, PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.15541378843468074052293165528320142424142633328879468221908702318399751\
401581`50. - 0.25680318132158231297016188672372793521102067321763394087877031\
895306094531671`50.*eps - 0.4222233079320732461898162095127781652658246998553\
443880532452558486838607687`50.*eps^2, PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (-1.0357130628345020415599264666688198622233433828797531305127861936912587\
5192775`49.930903749356055 - 1.3698464500230653057850683236377703353000321363\
0803823075073228520494805089066`50.05233618415949*I) + 
    0.12740298546171072852915297220483617985951615217698128169456612058178927\
516108`50./eps^2 - (0.0980834604551501730700956029507003328623335792213882490\
8439555349376308507226`49.52711756964228 - 0.40024828317191765694373591762428\
983289525698109799932312758060069925126697571`50.137851267704654*I)/eps + 
    (3.9496654182419641329063265676228243865154511173870355551304387713663859\
2208517`50.13161102324666 + 1.19118788026106882190363673802852458651265187288\
861662752790500383037845224207`49.61103098180159*I)*eps - 
    (7.6439197604188515994481300080078292236661126331132800840243393173940498\
8875288`50.14723238074621 + 0.94339256831976160844170337594917911724963210672\
797584660430030008293722674587`49.2386087119254*I)*eps^2, 
  PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   (0.10621598065694871305088319360625503137503161854216414982654782280437555\
321241`49.21691773612456 + 0.905354591454404372061360634730787915354208635471\
54033841063636758075873894695`50.14754658139921*I) - 
    0.11582089587428248048104815654985107259956013834271025608596920052889934\
105553`50./eps^2 + (0.3400175567569245931025623521363436980070468043409816409\
5667280422977639553365`49.98478389004155 - 0.36386207561083423358521447056753\
621172296089190727211193416418245386478815974`50.01421934025912*I)/eps - 
    (0.5534921198647397585284779152360525768526830852186875292411518265890774\
9547908`49.969310755745056 + 0.6319531277719669034097053123475121177391069053\
009042685095582687004764690559`50.02688418126353*I)*eps + 
    (0.4451124599235154764586283529294516628634869243158923460574027337550871\
5041517`49.8667354145222 + 0.730653118181220573649644563322331515980511625697\
49782019881684210881506197963`50.08197690502486*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (-1.2741456626882742236284255580407516726665892090704501921130841310356640\
0070937`49.87568680689253 - 2.03278258164914968717273457046343121542266709566\
558455771007461965793539422378`50.07855865741587*I) + 
    0.17399695603300679698038091359759726160035087871212214721661049722624822\
226576`50./eps^2 - (0.1250398512890547136642677050562657422493649993611441528\
8096339508991901034338`49.49879686429303 - 0.54662755882028040707397651738615\
201227045754548046774633690037584366444002503`50.139439939126845*I)/eps + 
    (5.1065815646405007409338004568263623945307183322105626860261199561323512\
4655746`50.14835624137637 + 0.51042884896040848835597966142564174095918890121\
097983605389232535989737423857`49.148161180652586*I)*eps - 
    (6.6455232104199488886020267580783871940244488842599707157840376539497464\
1843807`50.1420883641231 + 1.321922581452912731708433641041455392060275014073\
99806876117334446884079335515`49.44076520633462*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.2855881751440112730889367260502061954235524004407168810123367964192947\
2703702`50.05342108457383 + 1.71620709810832130756085228361525131544983131659\
282324466826572841477008136508`49.92899279793523*I) + 1.`50./eps^2 + 
    (0.5462856860666734261202774787925915427414650320054850789045921547371852\
1575004`49.38431635717515 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.144046408713486*I)/eps - 
    (1.5084115035745230847689647787951007582748282794021454597718763745798628\
5891556`49.785329178719586 - 3.1550385399358125743966150170300536131514128209\
9511146868642489604468350744994`50.1058140115969*I)*eps - 
    (4.6221124644698747826717249776715178910427266111791583222125914093369056\
8090833`50.14230541576505 - 0.90728054467017234919859145509797777501156805108\
105131633891058759384188711267`49.43520650546741*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 6.882383408985654282594572757090407568\
60236830616130693738504116763289890985992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 6.72285549985551662726942939252783135\
589057835552230886114017205276226818316785`50. + 1.`50./eps^2 + 
    1.55853163315989724174993878279815810087864429108311576535142849319322750\
940763`50./eps + 10.213167288904217331952317714351602492928286501131580255227\
94366001375864118373`50.*eps + 32.0252921961410180627207929006133847708627278\
3344475373904348890266251944977567`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 3.035297448008673691550132685274539276\
25911757744293706341945823021799466432613`50. + 1.`50./eps^2 + 
    1.07493368080497513592225165689824463142826314662287660522546224055793899\
684824`50./eps + 2.3909241257779137078390250602653938611125213698614390618660\
5199322368692915859`50.*eps + 4.772699262670698247570092509084081953145503012\
65476153324512514485793200583157`50.*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.361109184298442465985472595888830350\
51901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.33088424605087285913017564674493982\
651849646627945796938704876510106131028745`50. + 1.54999999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    1.68646477213858146545314585407788579710263939191957017703545490519024338\
032258`50./eps + 6.9382663467268724637470979683058216413775119642539287369561\
5506033020849168021`50.*eps + 13.67389737684152578669778780588138198583944235\
453762757159155944415586278294814`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 0.790636066539020382846363836822217485\
53818095110354028378382095843809980262167`50. + 0.5`50./eps^2 + 
    1.15214934570650799652876374698064706247042248256280020403122947544280672\
362591`50./eps + 4.0234125217145867827406239636185588588211991811546264653700\
2632342419770253899`50.*eps - 2.748099989729510723732722478922420716355584696\
33507749848113963335598841543789`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 3.22251418745045957102279858808520333\
654687801301953493344475939137504872129333`50. + 1.45833333333333333333333333\
333333333333333333333333333333333333333333333333333`50./eps^2 + 
    1.90190391436927413274028509163050443869281708897211012558742259304717849\
350532`50./eps + 5.3672684697069684709972665113939384739985741585953452319994\
1782272432130541966`50.*eps + 0.480253985559397948182216972537946188193803010\
55217730423009387754655521462126`50.*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 4.73933489102842237118422412316028716\
389755405009148434978147351747133829631462`50. + 0.58333333333333333333333333\
333333333333333333333333333333333333333333333333333`50./eps^2 + 
    1.34377754877484428167967269735132258585699592598448596569577430069459227\
675642`50./eps + 9.7680019459809259132968427503574310284275436626418233089420\
5388862846004785229`50.*eps + 23.78978543769798686338465188526323150364022865\
080129102729091811278644908987111`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-2.3213630268227133281929958761487494106539430060475022299070928908417527\
3786594`49.989207974023046 + 2.4367785304250874594573924509407055331550513680\
3080519616944200206727354292797`50.01028097062337*I) + 1.`50./eps^2 + 
    (0.7756506966747142832555533158556410362540468505082088817415888650648596\
6615361`49.530182160974505 + 3.1415926535897932384626433832795028841971693993\
7510582097494459230781640628621`50.137665846765664*I)/eps - 
    (2.4846969426374208967989558362514859940908921650349534947119871689798463\
4887363`49.951585351411204 - 3.0426485287187377158785992214690114270521546560\
7672156892586521265400975816716`50.03956371357931*I)*eps - 
    (5.1318005119660949849588270321253328960746004743075958284470419373952724\
1739996`50.150148995081366 - 0.2107743747344261962030145047782528830424794964\
9242497015990864082970756773834`48.763697038975764*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.946115112613912474535583030695623113\
13659305737093154068080255026160069378619`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.1677381170061524760000370565082219609942065779910433225971\
748393895337062645`50.*eps + 0.8320500699293186150830069097617888611503204786\
0410971832062413650841723503899`50.*eps^2, 
  PLAx12[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (-6.5703183659998654983802198621016766830842324407966505530282273433911176\
3385999`50.12716969616696 - 2.21353410763375039732099382435242872224529802387\
584989704461194070749923547497`49.65466950054747*I) + 0.5`50./eps^2 + 
    (0.6235013509682062867267895688749939737836243679454086777103593896220529\
4252771`49.439813463963304 + 3.1415926535897932384626433832795028841971693993\
7510582097494459230781640628621`50.142125937836624*I)/eps + 
    (10.370667081857891245473732234939848485034321078533338350326746768949372\
78732221`50.14285577833902 + 1.9650004711259191319371974927066755400987323407\
9863379777161773097842927576009`49.42041174436957*I)*eps - 
    (23.451872895018770748353192923011428314553817740724454452118511444860645\
97049856`50.14770283466734 + 2.6774923002136041406256224671038334700622477188\
8790804924406241332555660065483`49.20525353353237*I)*eps^2, 
  PLAx12[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-8.0197604976372141628993738651159078986234190970654569650334995989249428\
1744073`50.14956190819821 - 0.53189735782946517644823710501933268783270578228\
696229970920593833530592134234`48.9712283424958*I) + 
    1.45833333333333333333333333333333333333333333333333333333333333333333333\
333333`50./eps^2 + (0.8886619244541958556198345835946693520431207026221097001\
3908826189073374640044`49.314876170986295 + 6.0213859193804370403867331512857\
138613779080154689528235353104685899814453819`50.145836060834085*I)/eps + 
    (7.2554519101242567187794951939951630666522599964590125899207328096784671\
1431983`50.066967870638386 + 4.9700910666393498236703283433795872323555342686\
3565808402922511202671739737542`49.90266774908724*I)*eps - 
    (24.249193020842377045311879965208730922801036879118607271385274959228297\
05220447`50.149476918253825 + 1.678628927275461352562069228297770057001033453\
95530296674627587122946410761374`48.98973433068623*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.629274643579220426195208162133255340\
27878371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-0.7277088788504831807287072076481150858269287084441068441778027285419342\
6111939`49.55132691330306 - 2.79858549476017079640008158981610166230850479407\
636621426147706072991846457762`50.136307818305184*I) + 
    (7.1016553178603711195968213254894616470475483083661189201686658695306256\
4508706`50.147828356187475 - 0.7923772700043400236531091144427407217288298522\
7620177908734157272772484442248`49.19540077534449*I)*eps - 
    (3.8897834773285789548910882308298072794651478628964701432622344016886598\
1411366`50.115033756496224 + 1.6388145194600892357236799385467172061478775431\
1729180181054277178180201411493`49.73963813229425*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-0.7118152263589336701171139226848559995113677057574591595076705526563201\
0794526`49.8102865479044 - 1.386001126092911803445884691444983314797826924967\
03968068491894243195921672857`50.09968285732297*I) + 
    (4.3019611665366267626748876888102940260937675296624936808428870725137818\
6021856`50.14339907666736 + 0.78518603825796397762401997562117749901702871996\
280921230551916313896563093966`49.404705159553544*I)*eps - 
    (6.9853934740548679922728243911194702053730722363867543704044371762875342\
785799`50.14810380620868 + 0.738135836420706606046392191430806636685021745306\
18299882015924907608215871867`49.17204922287199*I)*eps^2, 
  PLAx12[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (2.22609535865703725245257740153860256660495484285645142818932308635570588\
750955`50.05335127270248 + 1.672280219654034866052894917339725991061278718304\
28446739702832203399310183591`49.92911656134719*I) + 
    0.27272727272727272727272727272727272727272727272727272727272727272727272\
727272`50./eps^3 - (0.7144268363952024433296335587335336858737207877281445572\
4628142595088158054229`49.95697382209555 - 0.85679799643357997412617546816713\
715023559165437502886026589397972031356535079`50.03589450452963*I)/eps^2 - 
    (0.4955486853104740370288591502695324714881791869956576064158706071154900\
5050149`49.48415810710655 + 2.24443810074656511789417319071195783490001093494\
043756440242247521281396277498`50.140179411329605*I)/eps - 
    (2.9845488996689381369903663600498190171886410199636525534223005991301677\
3577393`50.0849269235357 + 1.772282009928309274037454251492306648130978724406\
92929414949033739448043547755`49.85858105371923*I)*eps + 
    (5.8961401805647293866850403677660316107951460834030996761802026835189627\
5193538`50.126295801328816 + 2.0253153146994807435496378809454759598282906477\
9753972394949057981180301811291`49.662220647714335*I)*eps^2, 
  PLAx12[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (2.80411658026411961646057206841340469339648381320189251572145011741851656\
787319`50.099530269973975 + 1.44254670034332789755767844236425015776216947922\
852318955400127960656557774838`49.81086408635278*I) + 
    0.42272727272727272727272727272727272727272727272727272727272727272727272\
727273`50./eps^3 - (0.9894023001809958639803136903600094701192377881580744849\
6602056025375253773007`49.92680676440332 - 1.32803689447204895989557197565906\
258286516706428129473341213566856648602629371`50.0546439891439*I)/eps^2 - 
    (1.0859977690791865583612782106659058339007744678434562542177864023842422\
9375721`49.668810985060084 + 3.1082989976934599632700787905321376913829419346\
8064047842040040424702806929456`50.12550484033915*I)/eps - 
    (3.0852555297316668870165749502869699629521201668218820922012359178784345\
9296559`50.020688639179696 + 2.7908286314581485190699356051543631951000234702\
9562495205128732236718792668924`49.977130669614496*I)*eps + 
    (7.2082158575072833143697376402397990866811644524122569864876884563905402\
6767809`50.1339560901254 + 2.029077024866021600326042630868700038220163774393\
50197188410101150378929224355`49.58342683996121*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 0.62396964350854386097011446242713000\
04933368536850623946775988306178637643433`50. + 0.5`50./eps^2 + 
    1.14106261427771668896434740212192020048015473102164811333647795504519176\
084795`50./eps + 5.9633989908719451086858384450581003735170458563860435674110\
1261795409524484001`50.*eps - 3.764646501332381456809875768944690149948579851\
33840037304034356500921479142843`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.244892483212850166707296926793517320\
73045754999037218177335656135335234406447`50. - 0.890817430312717470980466355\
89172705381735559561799652182687570378882243558417`50./eps - 
    3.10948501506727711850366665318417696480544264777084455359827903246535213\
106295`50.*eps + 3.0927187907236715415573114528054410066711244237665016358834\
4570650376821320486`50.*eps^2, PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   -0.02729576414677493201875261334819976616244867283114651011929377633588402\
504866`50. - 1.62664001910632025144677801904478683211941753690843936939905668\
293820966523618`50./eps - 4.7053078186800855503232683901571789611214697657317\
3005555576461903832848001753`50.*eps + 2.774147130577189900973295841539745272\
84444492357366541568678335741990303265525`50.*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 0.62002235457991964415485620772895134\
901789716333456849628598052489011765720137`50. + 0.5`50./eps^2 + 
    0.50361208237295522934564488033199007174460895102296557451171901962508429\
694218`50./eps + 2.1196930278386159512112147293738383297166621565681835326007\
854506185674782648`50.*eps - 2.1088802433691009127354618122464631819239787353\
8231195554634193943307219766043`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-0.2522215186297042429996190563624023182759696345176089263389010672441920\
2742344`49.10360191188217 - 2.79858549476017079640008158981610166230850479407\
636621426147706072991846457762`50.14875835445392*I) - 
    0.89081743031271747098046635589172705381735559561799652182687570378882243\
558417`50./eps + (2.409021013761485183791166522083764991519927151892070667507\
33382148184317522374`50.12820809328955 - 0.7923772700043400236531091144427407\
2172882985227620177908734157272772484442248`49.64529951389686*I)*eps + 
    (1.1410661426714386292310442552864596868041277587027125593304251185750126\
3109854`49.9074621291399 - 1.638814519460089235723679938546717206147877543117\
29180181054277178180201411493`50.06468111284996*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (0.19015915005718127756810373319135020854218193567727971974597589288951100\
540253`49.43517606669043 + 0.968830381550736792117298105466196166936374843747\
42653509455272122851231659409`50.142306588494336*I) - 
    0.12542538726248494515578317472694442497518995706985979816724751416317770\
455216`50./eps^2 + (0.3958858896981151743196196875466704176031037524279972301\
0308117826482928739373`50.00101496654886 - 0.39403547519747753156348853942512\
356119434324008293340548907821396456389309103`49.99898026711539*I)/eps - 
    (0.4943406980992939631787730999433103145391900903331586441856789336174666\
0625345`49.945453646957624 + 0.6196284295674968844472706648366059557723002627\
5020973586080152622631998393821`50.04355861609942*I)*eps + 
    (0.6088644824361111308494100809366967869202528407655546639310888514889003\
3757173`49.96414464444399 + 0.70980891326606193701130231043602744225228046082\
353783985626513202422839680372`50.030765452431204*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   (0.05092756430009078707352716680972366612377464822470080346877465826846624\
979474`48.88373532986267 + 0.939931112687773725434098817663059451710733979087\
3423890358748418135481837686`50.1498784495175*I) - 
    (1.8314158363693798426646269541807761749785289267303868633364676145981496\
6081587`50.09413169804646 - 0.99720940839731974474683640624878257189205322359\
63554418920013712406086288922`49.83013110010782*I)*eps - 
    (1.8220437154235194294559102821409507001792295973846272581156209205338928\
1156797`50.132269776583016 - 0.5394394252880187539205498345194057571175758839\
5527459619742569869333020085468`49.60365366797818*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (-0.7157471153197024678743117611352733621764550431336546542546229614721494\
2524038`50.1289376826318 - 0.231344478280034769380845509816226765603708305929\
36473667978521417510209613936`49.638437214512315*I) + 
    0.08477115732800767664887181197265532231350527270297891757404746719127137\
128135`50./eps^2 - (0.2442603338504934621520614609079027244899114016047254253\
8712689012132168657215`49.98041704118128 - 0.26631644509797348349640723596243\
498765644899340222010721958431125028281758932`50.01796207987717*I)/eps - 
    (0.6571678290582552585155490557580833314315078176042725457385324894663170\
1955611`50.08259516629853 + 0.39823718026661616313881792486513337491305733490\
311625992697612813671816783727`49.865060675669675*I)*eps - 
    (1.0136187928771864546155936227714776706095400146331618801093830974416100\
4973996`50.13267709916539 + 0.29658510983803821152061392076136982098621700907\
752871280809155073013505453314`49.59895178856005*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (0.59407290340781756950187877938635130707351617869760953704951908221020177\
354376`49.80128201182717 + 1.187284159876993039741969340093211367452898534412\
29433273175591192173019907189`50.10199694155996*I) - 
    0.15817905093909708816398264872508841963668261701102013383328227020568020\
205978`50./eps^2 + (0.5653385344240930048626361743087192341637466578226147575\
4786935576874946904248`50.02620400376177 - 0.49693414438207309733997865216922\
910206405231407315249666990943258514949093185`49.97019425322832*I)/eps - 
    (0.1375507525526553616639083229300722160358919197035587147023423829848265\
6117821`49.75274113860488 + 0.31502484831374144224660835343392403904519832779\
246802826094479599203021848371`50.11262297893085*I)*eps + 
    (1.2146007154553812595095258626829905826345827469420219625585097070928038\
8264794`50.0529007244259 + 0.915051343060255603881600550862739826216883409599\
61820198153319898776974929517`49.9299126546101*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (0.42797759651774132585858366573564152710501919598087766724150398752694625\
652429`49.9210075681629 + 0.5864225280672314831172919757547211154168933121569\
7157563638757959420365561969`50.05779717856337*I) - 
    0.09324827306080844431375899316992085454485579997327680933145221391039850\
840949`50./eps^2 - (0.0274996997024319047437107012267809292909837608944806188\
1467948797189599262168`49.12114715885012 + 0.29294808960777083184604795955867\
848642209389274244211794154274237531109934825`50.1486098777063*I)/eps - 
    (1.1609555889865673489059179748941308104594374061600588903653842046387696\
9808889`50.07659624483157 - 0.73930317434288098275621241101146090548801762900\
654021376966036836855352966059`49.88060320913827*I)*eps - 
    (0.9240969779639252245795005962090584868409532536534663427850789320893365\
1068386`50.109715569209854 - 0.4201326745045144519219515895340500621719938066\
5302775185156262561177137886731`49.76738447796482*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (1.94393161186686198311596140618857611164604811260768211474854854622379214\
187821`50.13445573213458 + 0.538574495312038536699699594307215386250478536638\
21586405813201418367060601437`49.57702053304367*I) + 
    0.27272727272727272727272727272727272727272727272727272727272727272727272\
727272`50./eps^3 - (0.6689662963915075837805914353050018617653462572923726104\
9998815859282459129527`49.93968055571411 - 0.85679799643357997412617546816713\
715023559165437502886026589397972031356535079`50.047154760112036*I)/eps^2 - 
    (1.0275289070515811636857740636911314650604458945112857278368219370344741\
0328758`49.79321137564862 + 2.10161960224273243516999582135095573755947157456\
395862971717452241739294835807`50.103971437650934*I)/eps - 
    (2.7659306137390766218699912920651193351279901067433161065905641156562413\
9174133`50.08610231800496 + 1.62536791256585262546320513614253238129792079735\
159816044013632891806425101774`49.85521271864064*I)*eps + 
    (5.0558005569446759449507780177397951226907032361568965601924958437247411\
6292762`50.13569632726804 + 1.34359650921919654362506483919333650824600665269\
389183952174355033108050803269`49.56017526069833*I)*eps^2, 
  PLAx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -3.81434553440925938473142061352038134804141313970704708429087497953323116\
18485`50. + 1.416765053128689492325855962219598583234946871310507674144037780\
40141676505313`50./eps^3 - 2.370801095349694056357067376678956741628884708006\
67853387360876422589740622141`50./eps^2 - 1.639229080931407704720185605799359\
3240081947753464157154105602543822133675147`50./eps + 
    1.67011929734545031120819830215848146063633678298208539852474313033688767\
631103`50.*eps + 3.2384940638725690650390255578150401080297866441018673582090\
6625282593213263698`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.907668949669879679118193785054125067940322156866980262474515229891335178\
40216`50. + 1.`50./eps^2 + 0.902960630005405805032916190033776020705481791052\
39686647852990576717796267532`50./eps + 2.17461950379711529349653911010441891\
461721635839805216281320401195191703102674`50.*eps + 
    4.98935673560010096884613775971891650133452950041304677401597938737465392\
008776`50.*eps^2, PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   4.031702391595708018486013431008442397929380147488529251569203620513907418\
5487`50. + 1.`50./eps^2 + 1.7502584903926094187430236965544300456950759628115\
0860320322572206726353220879`50./eps + 5.063786189437623249980894858467870698\
70980756192260819504964976999739040784852`50.*eps + 
    7.98865298326334811348113204722360019613023655441048675783165325242168346\
061219`50.*eps^2, PLAx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   -6.40761065756167165348281763377909883044354575174963365943100621773992517\
053147`50. + 1.41676505312868949232585596221959858323494687131050767414403778\
040141676505313`50./eps^3 - 0.95403604222100456403121141445935815839393783669\
617085972957098382448064116828`50./eps^2 - 2.59326512315241226875139702025871\
748240213261204258657514013123820669400868298`50./eps - 
    4.73749136021622134227461933162061736980720896876754826090626308740303749\
422044`50.*eps - 1.4989972963436522772355937738055772617774223246656809026971\
9683457710536158346`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   0.037579745331277699320092965778753866482800227807870762355555178930591124\
68573`50. - 0.121430122262003178896517254159137264395028789819304016694690764\
45663923361982`50./eps - 0.20190811970820629948227503383833503163887783585752\
839598080100120369345431876`50.*eps + 0.1061912666511493539850918061241984864\
4580625174623825514037123603570137019506`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 4.5866038359378355943973189939419440\
3780369343590784775426771214168394927015941`50. - 0.9090909090909090909090909\
0909090909090909090909090909090909090909090909090909`50./eps^3 + 
    1.71047172832976616054833714645525587498749566343090940925253443332163588\
871305`50./eps^2 - 0.46848436734296875501896135060344400807859961469529681298\
766882786308017634991`50./eps - 2.1361022361696563126982051865633085603277847\
8303816631150406667046584079179896`50.*eps + 8.224966485688061637783458763303\
62916051060733067812639547705679826087047425419`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.02117838199208735308921896934407573680347179215153752330266315370672202\
892982`50. + 0.32483956036271112050687350185571562870232007815239063438241810\
193518175377435`50./eps^2 - 0.72283009333008953904932602784357840119682796987\
564189181547327575127863815411`50./eps - 1.6180933343963531354589010067053919\
1506304665354091468377546277622492298162921`50.*eps + 
    0.07956089546960405658064688702555977735594188386002153622501861638828842\
828876`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.374060237235566637974653928094760280656447986331803020389159709940622877\
3273`50. + 1.`50./eps^2 - 0.9867461446178805360278389949796196768991334866946\
6201242634928458455026837014`50./eps - 9.040890658353999721510153989160942053\
12556507467303742803262548952824272226451`50.*eps - 
    10.0749427712248325450589190815176833974069148827002526108751886399371077\
8877283`50.*eps^2, PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   4.031702391595708018486013431008442397929380147488529251569203620513907418\
5487`50. + 1.`50./eps^2 + 1.7502584903926094187430236965544300456950759628115\
0860320322572206726353220879`50./eps + 5.063786189437623249980894858467870698\
70980756192260819504964976999739040784852`50.*eps + 
    7.98865298326334811348113204722360019613023655441048675783165325242168346\
061219`50.*eps^2, PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.330884246050872859130175646744939826518496466279457969387048765101061310\
28745`50. + 1.549999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.686464772138581465453145854077885797102639391919\
57017703545490519024338032258`50./eps + 6.93826634672687246374709796830582164\
137751196425392873695615506033020849168021`50.*eps + 
    13.6738973768415257866977878058813819858394423545376275715915594441558627\
8294814`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.65253741689796167509211045991325493651662454041882769220970590705851290\
156189`50. + 0.5`50./eps^2 + 1.8274741552941422793495357866368324767372352987\
5143220200899295695213125898645`50./eps + 7.455590378487601786675516380435045\
52341401124982725982975064338770893900353212`50.*eps - 
    10.8236861118295918412958222809633153660070908282460032692276475352729899\
6564082`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   5.761375886008545923070329020397203842499578110073888038980766364393431934\
51504`50. + 1.275`50./eps^2 + 2.713179455608712532429220502485453000121160742\
43344051349341165655393673888722`50./eps + 14.2042219967105413215799169542661\
8158637987506834930029114692512421801254020545`50.*eps + 
    20.7134356571994007495288695182271530625389371679378627629900813440288171\
4756959`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   4.262347166803619598130979637368819438709553302698944195684930620844133924\
99101`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 1.451059939964279310652993241075778041483044910644\
78158710827972810109030535266`50./eps^2 - 0.598055168981719169397600526930843\
24612937637023846200263592010177563657643407`50./eps - 
    1.96977363353977171139787462910037694143535933821377110913550974389764780\
167991`50.*eps + 8.2565226746561356126008122655353742965668956769478387041591\
0339810475775945368`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -2.25860171632378891947511833833459656455587334638856784254221716337085300\
699721`50. + 2.33333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^3 + 1.44227948742501643599065068123883636019351806267\
839392642208203120720154959484`50./eps^2 + 6.00102247458345866269505127888313\
440736986443964470462652371394293020651829225`50./eps + 
    12.7039508596903316858220808764682692276283835861771520572821158087968690\
3065275`50.*eps - 20.11786801013683986867164654100296927865010126611781619783\
474872807261419016299`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.7843039365404911195318162787993366\
3003427372617516190231477052137196705704651`50. + 0.5`50./eps^2 - 
    0.62944449818236146547117360657397007038780115477132089243954273143514172\
453224`50./eps - 3.0276427959218975274265110195451347076927077136077704235629\
278294242136909016`50.*eps + 6.2183684033215049820018998633227626204474337249\
7787682736398135511239517501715`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -1.52751204531637955122014584401567931394718937384261945350931029559610564\
975187`50. + 2.08340727974783200573592009491861302575604860324496595359180312\
026244687702658`50.*eps - 7.5588726352927616952848307319493811547067069876006\
4337585317904807331237646014`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   0.076060875945655547352782115584777786987808486373450368073746288107986509\
74145`50. + 0.381105739215629450333405248963039135209721396241126743678081623\
79809692072058`50./eps^2 - 0.634519328985333416204693410797858027344390620574\
06872621458453859552202731092`50./eps - 1.58477234347021174463374130477937741\
847537250883806009906414034884499662284221`50.*eps + 
    0.02111958738054500412358891558105562999982822260376306388556376246576544\
99749`50.*eps^2, PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.01023059631960234552968565260364411324760547108170783458930106856981492\
008712`50. + 0.41921631313719239536674577385934304873069353586523941804588978\
617790661279264`50./eps + 3.0282595479338753896860403548201806381782847886245\
9494717398330268126749761523`50.*eps - 6.659350025352944979559276131275944654\
92570019936155792703637855057603804425364`50.*eps^2, 
  PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.55429063052909422632425691688953825\
671988963309277345398060642909505927922981`50. - 0.41921631313719239536674577\
385934304873069353586523941804588978617790661279264`50./eps - 
    1.05948334139741564821762605124402629984618716898295675042160424324638733\
5931`50.*eps + 1.413882106434805231901720922086142847383594284744893506926312\
25383756014222862`50.*eps^2, PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.69648440878167442187293155943085875381250412763408784618686033280647558\
660484`50. + 2.05971849067760586822242084396640433581922443584002058386593129\
993206877449686`50.*eps - 5.7908243932809499103398042360920067470163718695855\
3472060747851130767674006492`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.86314221140241466860394464407314299846920630232435816875658145876128319\
965609`50. + 2.08528107827758145109164744449193849731304026429779785024032657\
129640497139944`50.*eps - 6.1553121269976432920744105886289653048818668223167\
9675459224090533340773704951`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.191791290945822891652875037696020736915905313501916679628237689307032531\
44296`50. - 0.075987700408451464943817685803312566831924060945043835502410646\
19374779068405`50.*eps + 0.42416328281139747758096624880441889177880125454398\
128093510501773826013055928`50.*eps^2, PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.06071506113100158944825862707956863219751439490965200834734538222831961\
680992`50. - 0.05745758191152223174966826040216089009165174621203620763138483\
445250569192119`50.*eps - 0.1084983792470208821856329796732862588575266314205\
4468383469067701790312986309`50.*eps^2, PLAx123[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.528689152826522371465874276016032978980033764885258120427299638638546509\
5344`50. - 0.3573235163989822325575608520412871915725520859676296978206599121\
2869992915178`50./eps - 0.982880622249536908413528349668656288402869746809855\
66494261345608953193416077`50.*eps + 1.35468888788634888047969975659860294999\
45200874395092235821964393129589238589`50.*eps^2, 
  PLAx123[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.16863162915828346573798608664053086\
267960028975744313029561444688942006361805`50. - 0.06910584360842922259276866\
703284700689125993110668685103005454608456770796493`50.*eps + 
    0.39178176083960459948046974499603192582513353741936024984959747995413159\
241055`50.*eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   -1.37690999895621496830100605012370486944336905039623591560322403472523543\
616427`50. - 0.18200426494530104075593281743548025694216593168140183099223731\
511684182165869`50./eps^2 + 0.07520286822566766095203922307274364354804589173\
998909450224521699917163375686`50./eps + 2.6473235472862044035149229282456725\
8146206310668465426452777749200868104835997`50.*eps - 
    6.90112594331361406614227798855528056381448571634851971367787347770591034\
294303`50.*eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   0.238066101832634705438979250358265295953704997633263891405170470475944762\
46584`50. + 0.165458422677546400687211652214072960856514483346728937265670286\
4698562015079`50./eps^2 - 0.4267244931629016129988966760392185525052597789242\
6483392144958838754687486306`50./eps - 0.844264395755345456236971061573535295\
63419221349892960404383242855406107929662`50.*eps + 
    0.50721573953149593256269394757074629327987467760258908200140433266380444\
777411`50.*eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -1.02000845127782034146646313533731388811544277817066464368755667793369538\
204971`50. - 0.12762265323222394991581222272865962185814203401968660057908529\
502340030535978`50./eps^2 + 0.07718574080566131145384497678863429427987847840\
300489625612702168721009420818`50./eps + 2.4324187020337085007068488895813359\
0771055198464096178592110295436123163272246`50.*eps - 
    6.33272576206172494924024684257270341228160166194279640861929162727796760\
334904`50.*eps^2, PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   0.369914531638309582539654790460310010895232228764511610325294557972816364\
16177`50. - 0.163331031092412621571459392412731057947023455531911461576320695\
91347010888025`50./eps - 0.42024073144102080540390917391863247134491263839712\
338556499028094645452005171`50.*eps + 0.8428785485512029728319643565520874136\
6596063365007813610725411651278932959936`50.*eps^2, 
  PLAx123[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 0.33720980740274512964575779046380742\
894763023195094850661620134910576210198787`50. - 
    0.13921695444116190878866007222387812658670860492245312902103632940079218\
0189`50./eps - 0.409946644473338932897343262827760743939101647930109426618184\
12938850282919198`50.*eps + 0.77971079004009275635022014817657730376547487727\
456905000042599155783710136477`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.90766894966987967911819378505412506\
794032215686698026247451522989133517840216`50. + 1.`50./eps^2 + 
    0.90296063000540580503291619003377602070548179105239686647852990576717796\
267532`50./eps + 2.1746195037971152934965391101044189146172163583980521628132\
0401195191703102674`50.*eps + 4.989356735600100968846137759718916501334529500\
41304677401597938737465392008776`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 4.62283920115208730961157825556732951\
962595594249068883178487860005012079721581`50. + 1.`50./eps^2 + 
    2.48723533686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 14.717075510027111605421656732341513845508167683673470255207\
10499262207548171506`50.*eps + 17.2012444044828253887092144153019425658349563\
2290965852491499281915393565098423`50.*eps^2, 
  PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 0.3740602372355666379746539280947602\
806564479863318030203891597099406228773273`50. + 1.`50./eps^2 - 
    0.98674614461788053602783899497961967689913348669466201242634928458455026\
837014`50./eps - 9.0408906583539997215101539891609420531255650746730374280326\
2548952824272226451`50.*eps - 10.07494277122483254505891908151768339740691488\
270025261087518863993710778877283`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 2.28044808888868021271205385948735794\
427444046191740627494155552085639950544782`50. + 1.`50./eps^2 - 
    0.50085575415638238167434044190259075341074403640061554663386789274819832\
165204`50./eps - 1.5679490245577589893392038452541453581529423211167748967167\
3820125575236358369`50.*eps + 3.620357324467908774553098506307072735525635239\
28537784501466064986312097920074`50.*eps^2, 
  PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.36110918429844246598547259588883035\
051901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.3308842460508728591301756467449398\
2651849646627945796938704876510106131028745`50. + 1.5499999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    1.68646477213858146545314585407788579710263939191957017703545490519024338\
032258`50./eps + 6.9382663467268724637470979683058216413775119642539287369561\
5506033020849168021`50.*eps + 13.67389737684152578669778780588138198583944235\
453762757159155944415586278294814`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.66779659791523988842498606523994136\
039185972549687594294489355645542071699018`50. + 0.5`50./eps^2 - 
    0.42364008925484952106782835182018832236858470046069194782810065786333059\
487438`50./eps - 2.2491022782591172807744300004200837541587525054873713215631\
4496464592111633176`50.*eps + 5.236815963392009755699176819200569834091238923\
06386752159859645639095784230844`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.1724480933834220083783895890859185\
7161128318731373824395769726787188785275657`50. + 0.6791666666666666666666666\
6666666666666666666666666666666666666666666666666667`50./eps^2 - 
    0.06860336355118727232248391615130324655756885360500488011083663728589452\
327431`50./eps + 0.3424050031051871256451836714143141901948260271950084987811\
4400133652068863795`50.*eps - 0.090390319679775367793760184424450805501525026\
73942727618803944880935601306385`50.*eps^2, 
  PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 10.280208428348446506699068879505052\
73226871046474330059027448112672625484351781`50. + 
    2.14166666666666666666666666666666666666666666666666666666666666666666666\
666666`50./eps^2 + 0.55742379973169453901543441651243180184074626206823952151\
430236144232635481484`50./eps + 3.7585535844467397258895776375651638432089370\
0981619935118126055996011772727077`50.*eps + 41.04296405703667496945436056199\
641676229788488640469204927964523530575972739539`50.*eps^2, 
  PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.10841584725339758852417817652064073\
412521692146290139604277618217277869652846`50. + 1.`50./eps^2 - 
    0.44346379434791085542840007170400987062094357346837148254380351721128490\
542139`50./eps - 1.4443704632587875503372301541299159674884033253194810354972\
2424497836641104436`50.*eps + 3.211283074964403914565596263234462110040697544\
46547432820590928707569385418969`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.94611511261391247453558303069562311\
313659305737093154068080255026160069378619`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.1677381170061524760000370565082219609942065779910433225971\
748393895337062645`50.*eps + 0.8320500699293186150830069097617888611503204786\
0410971832062413650841723503899`50.*eps^2, 
  PLAx123[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.68196238019836338002372946315850449771018281207397422708589430552932449\
673621`50. + 0.5`50./eps^2 + 0.9801762949069386656394282801161784517476411269\
9232046528429714065204568945299`50./eps + 5.020049517773773984439296323221865\
64410215621034999199023326211777784950369753`50.*eps - 
    9.14752902760221905232701273380500900044217178565591937394775969710800314\
067896`50.*eps^2, PLAx123[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.988201108295663119876020354850416131405609423376244976950335162744568731\
90542`50. + 0.679166666666666666666666666666666666666666666666666666666666666\
66666666666667`50./eps^2 + 0.434430840773453494580949710292561514167412067898\
99123458777257384878197860966`50./eps - 0.05650340139270367711222950499032252\
026183233065319271042304319090399805082214`50.*eps + 
    8.69761706897072813118427898054628915656960296296070758512101556425205112\
637502`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.97266323002895732208876249518372679833860775989733012930510098205576420\
04532`50. + 2.223320295415791295758852807297693963068658874749310045526285628\
48849042314635`50.*eps - 6.40989449326552366540191489470317397495017889346680\
898732470993786481063465777`50.*eps^2, PLAx123[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.16624345723852282450033857742876158730362234874546453468223220372275615\
858056`50. + 2.27294395695245896915893593593035685878638500442983892300986557\
530631868471528`50.*eps - 6.8114694262596067645427224898446877889877004289400\
6022227416567283870255509462`50.*eps^2, PLAx123[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   2.425928227364320080630784230167101664472046615602073291584886600530720450\
12727`50. - 0.389610389610389610389610389610389610389610389610389610389610389\
61038961038961`50./eps^3 + 0.881645502406627238946500391213677546846607582840\
1110086996470691389245643103`50./eps^2 - 0.8754801190459659716855778259527031\
5175530235489051069708962950211169232551428`50./eps - 
    2.84038290553291273470496910362661428961195616023707706267309938619007142\
002377`50.*eps + 6.0596553637828175281504888671706329327055440002871084154193\
4987730882946519862`50.*eps^2, PLAx123[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   0.583720500973346195371572977521341320784443752056545511478611972407234771\
51358`50. - 0.603896103896103896103896103896103896103896103896103896103896103\
8961038961039`50./eps^3 - 0.0162484658862533841766648588716108637949431506271\
8447760942654279197251404829`50./eps^2 - 0.7411384228582192977719587229779599\
736613845398871151227928025203562995436781`50./eps + 
    0.03870451337156982238455431349127822276523900433919315786523867223955758\
923515`50.*eps + 0.8605733120882023132080671341755232227617342845754942896185\
7673743193325192528`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.7843039365404911195318162787993366\
3003427372617516190231477052137196705704651`50. + 0.5`50./eps^2 - 
    0.62944449818236146547117360657397007038780115477132089243954273143514172\
453224`50./eps - 3.0276427959218975274265110195451347076927077136077704235629\
278294242136909016`50.*eps + 6.2183684033215049820018998633227626204474337249\
7787682736398135511239517501715`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.60413370398220674911657196629773164\
998691200249829914370392487885275417169232`50. - 0.41921631313719239536674577\
385934304873069353586523941804588978617790661279264`50./eps - 
    1.98692212451905948315072064841827990252351166077142288238209643166669555\
772726`50.*eps + 3.6550255334890336535210501101460086811317440873315637437047\
029195501058973983`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   -0.05333771113364715721124000890051064386715338415845168776233323568660645\
269612`50. - 0.32810546274885417096151942072546625501517999925040763102181956\
152432544373879`50./eps - 0.4141772989312089362577312529876796228787912739789\
6268165163799519082983315777`50.*eps - 0.593741285709107742816220033293229220\
36520441239531219455368795469789148814957`50.*eps^2, 
  PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.8846994964480115263511042508524614\
3271563048026447741100761909055578463820564`50. + 0.5`50./eps^2 - 
    0.67865367881540170478371057020949906720387994503482659089979747036993667\
767801`50./eps - 3.1781774323346775626875728600222711576718926187602752799735\
5051220713514562118`50.*eps + 6.555203330211294206850084519905580505225520848\
15685769701651354234305994651901`50.*eps^2, 
  PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.11101467159727647111828908112944293\
050304231543176763040980979310774877576325`50. - 0.41921631313719239536674577\
385934304873069353586523941804588978617790661279264`50./eps - 
    0.85658853417073379163345538413227081544585780768908142879718880154706904\
993955`50.*eps + 0.4502112062732867136684644135524827308509166776570376917475\
7462928868784609262`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   0.286624116589270292301933154748529388403183815689190303868629686664627165\
86087`50. + 0.179179124660692778793975963895634892821699938671228283096067877\
37596814936023`50./eps^2 - 0.386032038046641809794230115101163833145416466113\
72832111498307247137764334194`50./eps - 0.79499497357491000882677755184175992\
341650144307506509259086631751836228753942`50.*eps + 
    0.53656625974928856865645084195754723971529137983158593409362027066411240\
866363`50.*eps^2, PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   0.219479935249300129594991522644346501347682873066834097388261823068827069\
26372`50. - 0.057834377666446637912241597996815608797494127827919001307878124\
93235222769102`50.*eps + 0.45666953255787983176087102705561447205259352788933\
830358909649337679555873896`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   0.026579318888404180653345344663545199955596868327897335547566501172567597\
60933`50. - 0.047310437244936303466175553568495038075985242786741824686243154\
98310619491681`50./eps^2 + 0.049246604355170161025115430297220401053435508388\
71601033793421148519577465173`50./eps + 0.10956130901558758195942982351899771\
102970707230372933951536639701191972277806`50.*eps + 
    0.06915522747091832772010731779523012689391881104478396786128311592337502\
872311`50.*eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   0.350682532949215876599039988718732438180416557632299926400398441996520253\
43606`50. + 0.116020593847476318105283838844236019871038212745169636890077540\
93036391396343`50./eps^2 - 0.294649071833445573833784643088761975746163757559\
18546729473740980786774731815`50./eps - 0.59954198089016505805843819551249638\
027011021569177211037712034375831880726633`50.*eps + 
    0.67405414874010854946238295792943181893211676816166004335245936484752146\
926746`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   0.279963381681565383224326887027733433254369660654277183739562202551894494\
16965`50. + 0.052041480969429933812793108925344541883583767065416007154867470\
4814168144085`50./eps^2 + 0.0448663092395943745093675647340429133408096151032\
2246647319402341419717117931`50./eps - 0.040978057271792996914583849086682106\
36208678140808962772748203846969036580406`50.*eps + 
    0.45493937427373205630228454216670944724456411810959788025293215775472482\
913604`50.*eps^2, PLAx123[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   3.151727862348676700209325892086180778699939996091373347059004476877355366\
02107`50. - 0.389610389610389610389610389610389610389610389610389610389610389\
61038961038961`50./eps^3 + 1.167375418746877502187471744075399896022819570424\
06812738962312393733442885629`50./eps^2 - 1.787408328778209904060954354040570\
01108750168143273967950818788018007795714292`50./eps - 
    4.68378530863118172543936485639103178606625625570710123587216868471382224\
329413`50.*eps + 7.5489995175055547319918125574689109808445510216249155952008\
6248826045700071118`50.*eps^2, PLAx124[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.558491974610786698326733615393533270459548465700248486661786038411875056\
66286`50. - 0.424676618205702428430509907349453932865053840589937605648553735\
27263091720361`50./eps - 1.06692771885610248987399084621271361899871486443853\
718922818563286431782183069`50.*eps + 1.4214548013231502712520651114719895353\
7982415494657439836939351410469493361534`50.*eps^2, 
  PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.93262520076218076133068663792737239425258667504313465897262488818814295\
216301`50. + 2.12670897625626435413849534197708739869492211151253776556997283\
183364945205626`50.*eps - 6.3176309769682642890760095042892892599282864537840\
1025063963697941769812971267`50.*eps^2, PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.04751587799317816733382674470834945359829265887026320461029233890133822\
852391`50. + 0.45989308662911146557120497399879622490902984258948592661324088\
526498491669125`50./eps + 3.1359314437786749257143783201735646449554038614399\
8791891955806690707104088538`50.*eps - 6.773458263765239226081490032280804989\
96827036475492508647372387767729059840461`50.*eps^2, 
  PLAx124[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.20654671191032506459733290535335934\
113214342306708416057485654016698606613808`50. - 0.05831297269222244599323463\
294308601129650625083337245289352545673662033989857`50.*eps + 
    0.46013523196452762738397509426866348813733789171136518083895057127864939\
643381`50.*eps^2, PLAx124[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   0.544516344955149833730382454319225894200789601691284247007307600261504252\
37754`50. - 0.386069652914274934936827188499503575331867127809034186953230668\
4296644701851`50./eps - 0.385019582131451003292865074286320396543909348885514\
12226794870309069297930831`50.*eps + 1.41949992786544928914663776646625915928\
718651065221428417594532969224408569073`50.*eps^2, 
  PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.56844923293191380969614465347535668\
114141463651471176417392944213626170079892`50. - 0.45989308662911146557120497\
399879622490902984258948592661324088526498491669125`50./eps - 
    1.10871667561486443439421748161855821219023653738492604456131859488413565\
838326`50.*eps + 1.4494876058169713426296749199101182883918212826015995769705\
6600757804383567711`50.*eps^2, PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.313766449929203313754769256756532845197635363486162829182069236175504513\
2725`50. + 0.1767564020168099724875131971926140985019487366457449741415779812\
6620537781444`50.*eps + 0.987205128202100554140938253608098468246304136511313\
65648252331204339846564969`50.*eps^2, PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.15541378843468074052293165528320142424142633328879468221908702318399751\
401581`50. - 0.40133196508563567532183743765019866603278057521536026696322070\
707188771149576`50.*eps - 0.9766464056021544314115999031732556379699462225396\
8877125132630103777054305702`50.*eps^2, 
  PLAx124[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.49531331299509355609008554179057384813684417310562100382194701656045544\
018795`50. + 2.14179972669925163264748958995649757339974227250023642153232746\
52082882997494`50.*eps - 5.12435081143352157312039809606131386027880865704361\
253969217031067077089407385`50.*eps^2, PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   0.556619750644818520571663423547564402963128311327488737054805823453253551\
12886`50. - 0.418084624208283150519277249089814749917299856899532660557491713\
87725901517387`50./eps - 0.37135519117724535919267210350416671294300578155271\
539040130836379484259767763`50.*eps + 1.5057091900499027729018635623074752431\
8909156694925549818053126323202775515243`50.*eps^2, 
  PLAx124[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -4.30788052970109218303347398199649978209936732014599943373049442169330309\
303969`50. + 0.49688503253249994841780554477464458808725725337298854058355612\
965663296219878`50./eps^2 - 1.59169486220649260950795984484176680425843741148\
75366725101059497743920935898`50./eps - 10.5690175629930269478454838709170334\
2751192391088582770579106488065116645791342`50.*eps - 
    30.9587025024449465088033291564289572913624855130942270522872055657506881\
3285322`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   4.031702391595708018486013431008442397929380147488529251569203620513907418\
5487`50. + 1.`50./eps^2 + 1.7502584903926094187430236965544300456950759628115\
0860320322572206726353220879`50./eps + 5.063786189437623249980894858467870698\
70980756192260819504964976999739040784852`50.*eps + 
    7.98865298326334811348113204722360019613023655441048675783165325242168346\
061219`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, PLAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   1.762121134515926662993212358985262349096930962377165718407946081029007042\
38281`50. + 1.`50./eps^2 + 0.194735336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps - 2.05620939984206853997619879132693044\
089769155847122006196437598671672228816166`50.*eps - 
    2.06053699762106434659370265538268988427003013491585205680718576079041791\
185247`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.198752737022231627949634754922473562793201580111738246754858142294642452\
89401`50. + 1.`50./eps^2 - 0.320282082652148106208624707647019919696093258888\
52898641915851966015313129376`50./eps - 1.16126436989307029433307644698726999\
974056165947643956698016744907054175897579`50.*eps + 
    3.35743111515591409733182257708045483253167627052580542075858463398778079\
289682`50.*eps^2, PLAx124[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLAx124[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   -7.75506153911717503311377581888837957197447929789472652356207813136164650\
115058`50. - 0.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 - 0.50093685479374152861877614615895891122603073639\
642363162001757148818341833352`50./eps - 4.5502935906976413936433333247457672\
6751234996053474433929303850254137357851414`50.*eps - 
    41.3955657533029275474809379938498117574988234708602782315591906818196595\
9884047`50.*eps^2, PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.335053537524490437396808669133217600082256945807670238386955035696344522\
18156`50. + 0.5`50./eps^2 - 0.24306641775061524560211261756461748865393392294\
860538761339128477528540451609`50./eps - 1.2299169891802696605071921666616362\
5861782344916556825830708055943218313501645`50.*eps + 
    3.17399447741214605274029504528343346780407796610090856400583313905468317\
645987`50.*eps^2, PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.836303923606130832519308063949889751802598111262586485207057872867976421\
77652`50. + 0.862499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.184688817770728913668043737816750110316261430077\
66250482547591634694964505184`50./eps - 0.64654606341531054587681160342213661\
975388480139388670355059935965323553273051`50.*eps + 
    2.43008425150321204839315510995675194308509095425885867567683926593599731\
617314`50.*eps^2, PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   8.163226385482416490380923621119435401203484637959493860715744419012568971\
47625`50. + 1.775`50./eps^2 + 1.331315722683480648103701262610038030502083747\
54981445158770903882857216944473`50./eps + 8.17850043458867304072048468283216\
818184174196815984543678249902143361427435787`50.*eps + 
    31.5156064010046353632404316130388220762006402306101699954003684240505525\
7144354`50.*eps^2, PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.173294565790378464474080586364869479643787427753415325252928780486539095\
64178`50. + 1.`50./eps^2 + 0.584407737543527033747423169072214988083301375802\
82681439560167217684585447036`50./eps + 0.66478345266568362644255856097576413\
794243180563465746425460656149018056738609`50.*eps + 
    2.79004934096828556049702410215616541265526799990361136605487560704538228\
186628`50.*eps^2, PLAx124[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLAx124[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.65253741689796167509211045991325493651662454041882769220970590705851290\
156189`50. + 0.5`50./eps^2 + 1.8274741552941422793495357866368324767372352987\
5143220200899295695213125898645`50./eps + 7.455590378487601786675516380435045\
52341401124982725982975064338770893900353212`50.*eps - 
    10.8236861118295918412958222809633153660070908282460032692276475352729899\
6564082`50.*eps^2, PLAx124[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   4.075012411118668367685896370240890004822005175484843397680131186349857799\
85555`50. + 0.862499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.316453097686720291921901355229301114592336255654\
86474765075265890542743598751`50./eps + 3.40972271841814889648816450411078781\
672197739425149343638199782792274139253982`50.*eps + 
    10.1227369176823309655606814372659810056335925133611807976138711163723873\
6116772`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.39336744240640650998036116127201415525260756112112847472273172663291237\
773215`50. + 2.13184158787639139712498677993086352652757747991317846558320581\
449165608879346`50.*eps - 7.2643871580250596732235147621890703403719401244819\
1391949241474968221044616752`50.*eps^2, PLAx124[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.52751204531637955122014584401567931394718937384261945350931029559610564\
975187`50. + 2.08340727974783200573592009491861302575604860324496595359180312\
026244687702658`50.*eps - 7.5588726352927616952848307319493811547067069876006\
4337585317904807331237646014`50.*eps^2, PLAx124[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   -5.04142496896575255147342801535913630492957873943625053235695134285963389\
962933`50. - 0.90909090909090909090909090909090909090909090909090909090909090\
909090909090909`50./eps^3 + 0.01852408999940884011063678762047314617485656244\
16069035997977887318745612615`50./eps^2 - 3.695103236041289569784457966721369\
86012188574274669117983225382696842353437001`50./eps - 
    20.9060629928079255378224498154607315709223005791694046445282578142349739\
5308153`50.*eps - 31.87384039975989600500149968210158782638107005328692426043\
319672572630249485446`50.*eps^2, PLAx124[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   22.16517920635665334793101877085317253871644435165463901789287711043963206\
413908`50. + 0.75757575757575757575757575757575757575757575757575757575757575\
757575757575757`50./eps^3 + 3.02641023767446917003078071067662040259299694205\
871285563986248847586918416412`50./eps^2 + 9.68576125246260537161316738457990\
258161417415007651016388193430486742785228686`50./eps + 
    50.5568464289485073098015572735753474115491283627347645999567453559772959\
878279`50.*eps + 91.140345022768395014636083293267101976642114598459608215457\
8039127282827657216`50.*eps^2, PLAx124[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.8974878781953243796539052958458947\
1249152821325791789284296409312218267972313`50. + 0.5`50./eps^2 - 
    0.37408590800326806380962224588196196864240736819101353723140753537287341\
20599`50./eps - 2.43217530443777779261803324454894450930627842364360995662497\
008301184256968977`50.*eps + 6.6069724899014732201666712113360019153614968407\
3784404264478642975645253784605`50.*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.45774282259798774839858950402487092\
465783448792752374395146392434225182087685`50. - 0.45989308662911146557120497\
399879622490902984258948592661324088526498491669125`50./eps - 
    2.15827435510133059775701486633269983777236109738437000404914023014171493\
856451`50.*eps + 3.2444948352499322743769815369141309413722118813877857650469\
7917000878331827162`50.*eps^2, PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   -0.45689688135327733488335520490572399038693335753866017635567332204641607\
522824`50. - 0.08666622754814053617819734953394580914250312770002679611056740\
36353626563495`50./eps + 0.79076356109361253493640439315831690066298950735551\
457483328448617253202402761`50.*eps - 3.0127368085658568986895688192038522983\
9188151756893595292717095004184445300034`50.*eps^2, 
  PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 2.9797225159825938080170561882397380\
0313929462803854373037334997600360804133997`50. + 0.5`50./eps^2 - 
    1.28356246969258618496373231301089948748424260830832778642435508340909716\
415243`50./eps - 6.9378892293076425916291543558248934207088447092566487506591\
8505517693552462677`50.*eps + 13.98868345368407637594975148099374155111787420\
388602702869139179846247959616303`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -0.30750444754892255851358018209527160655861854271873424246619536473139092\
714077`50. - 0.45989308662911146557120497399879622490902984258948592661324088\
526498491669125`50./eps - 1.0234996053928150121390996780451265973545434451454\
5541437382992963710871172694`50.*eps - 0.390719101730736974086149437552030427\
20108616664672978074907546971898689278621`50.*eps^2, 
  PLAx124[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 4.11321363971275155460759080769979860\
06059114027854206692134935075542854407337`50. + 0.809834027557015882709514868\
9924791398339596323799968380244324579898385778038`50./eps^2 + 
    0.83551152402096375203375276097809089792898329080568957972667886244837357\
559609`50./eps + 7.6313675187086010646521984074531183381587663484684706022445\
1135760612530314947`50.*eps + 18.90948221902279776274102036305452182284875144\
574379150770722500044830072846762`50.*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.34479115442418430607895972474980875\
150240113553426823589486919352292252297578`50. + 0.11522340729343393150360026\
205275371392421900232629311088155262160371287879529`50.*eps + 
    0.75822260367022690619901529409606685514515842150650217063580174745179778\
109319`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -1.77906709319904249553631539278440898510153954059105852527710954243833115\
96876`50. - 0.282570524426692255496239373242184407711684242343263058580158223\
97090457093784`50./eps^2 - 0.623483607090310473234467672435461394504716593749\
36464822011395407729465968626`50./eps - 4.12936631813625541912981348371940160\
168699805121934660104441281613011858247036`50.*eps - 
    8.89688115628334681293225771018525524573514979602009895948635742554210125\
358762`50.*eps^2, PLAx124[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   -0.49199497174768181473211082184253753488524113637651114496392036014852627\
499334`50. + 0.13551409978159089502303787584763034220561561455626960197733348\
990635444423603`50./eps^2 - 0.72907271176410870197513406403904362300073120034\
383648609561312546446788861655`50./eps - 3.3137321130002208506191450778448551\
0370188598089348781405549428688448736153991`50.*eps - 
    4.92235764138041656688602516032737233222173684622307481190126696288127159\
026552`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   -9.26963573937402414000802425686218985978907430487531217525209759424386726\
622329`50. - 1.03609192289787160348621103522134282827617555525863121479391348\
789331676010541`50./eps^2 - 3.56502078775434026483227276735437203616298058716\
287464917772009691260502169264`50./eps - 21.299058295876141490776871766428788\
38527582783684423231714582363164244475985688`50.*eps - 
    42.1407903857379297121345317527187390569028553745578419666086397752507968\
4763937`50.*eps^2, PLAx124[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   4.324285223066698781458893386974903497119396848393864496632325568187501340\
96456`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 2.368321658325630809217761990733145806521076805062\
53831508220815032177799438692`50./eps^2 - 3.476433309778996295358976406702033\
81510073010101010355788299649271165747110545`50./eps - 
    9.16984923562019701096096507855415730836652557757636585821783601070217100\
429279`50.*eps + 5.8031495920646771769236472304649428809462338431117324082474\
2511265590891718048`50.*eps^2, PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.284782130378746041034182706985508685353144792549838662607618134598964148\
2121`50. + 0.1529419064209193528481277757697754305558847543959777819790570121\
6054384005175`50.*eps + 0.915293657174598023091036804893790161819951661313397\
15957455844016292010195229`50.*eps^2, PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.14282734465844774891549157165433335439564555799782800909532619545432660\
615002`50. - 0.37205793668725402602575466087184482157696633007204424828316843\
185654493892642`50.*eps - 0.9193802753901829057581121081390863498501309779098\
4079434980546893448064363315`50.*eps^2, 
  PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.46337168947620339649358342728834333552032685812849514692884428527463744\
713449`50. + 2.08415759776921131257578467965400548127744253492532965678626248\
592215531952087`50.*eps - 5.0390345037335387149174897845766745029444419484460\
5509854675693109610938636353`50.*eps^2, 
  PLAx1234[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -1.41242086972096748978825966493603147044857157054867062566906560640126800\
997997`50. + 0.19080231974328128219394661507239477134200345695654771407891056\
467036200070373`50./eps^2 - 0.82985508232623803502865339606868429305624174657\
599885968607537936628068064493`50./eps - 2.0503464347627307736106818830732442\
4680346189248586071687735692910658667342085`50.*eps - 
    11.2548895440873238092388956386893447087705588885911318659007962592097871\
358437`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx1234[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.907668949669879679118193785054125067940322156866980262474515229891335178\
40216`50. + 1.`50./eps^2 + 0.902960630005405805032916190033776020705481791052\
39686647852990576717796267532`50./eps + 2.17461950379711529349653911010441891\
461721635839805216281320401195191703102674`50.*eps + 
    4.98935673560010096884613775971891650133452950041304677401597938737465392\
008776`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLAx1234[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.374060237235566637974653928094760280656447986331803020389159709940622877\
3273`50. + 1.`50./eps^2 - 0.9867461446178805360278389949796196768991334866946\
6201242634928458455026837014`50./eps - 9.040890658353999721510153989160942053\
12556507467303742803262548952824272226451`50.*eps - 
    10.0749427712248325450589190815176833974069148827002526108751886399371077\
8877283`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.280448088888680212712053859487357944274440461917406274941555520856399505\
44782`50. + 1.`50./eps^2 - 0.500855754156382381674340441902590753410744036400\
61554663386789274819832165204`50./eps - 1.56794902455775898933920384525414535\
815294232111677489671673820125575236358369`50.*eps + 
    3.62035732446790877455309850630707273552563523928537784501466064986312097\
920074`50.*eps^2, PLAx1234[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLAx1234[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   -7.75506153911717503311377581888837957197447929789472652356207813136164650\
115058`50. - 0.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 - 0.50093685479374152861877614615895891122603073639\
642363162001757148818341833352`50./eps - 4.5502935906976413936433333247457672\
6751234996053474433929303850254137357851414`50.*eps - 
    41.3955657533029275474809379938498117574988234708602782315591906818196595\
9884047`50.*eps^2, PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.667796597915239888424986065239941360391859725496875942944893556455420716\
99018`50. + 0.5`50./eps^2 - 0.42364008925484952106782835182018832236858470046\
069194782810065786333059487438`50./eps - 2.2491022782591172807744300004200837\
5415875250548737132156314496464592111633176`50.*eps + 
    5.23681596339200975569917681920056983409123892306386752159859645639095784\
230844`50.*eps^2, PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.172448093383422008378389589085918571611283187313738243957697267871887852\
75657`50. + 0.679166666666666666666666666666666666666666666666666666666666666\
66666666666667`50./eps^2 - 0.068603363551187272322483916151303246557568853605\
00488011083663728589452327431`50./eps + 0.34240500310518712564518367141431419\
019482602719500849878114400133652068863795`50.*eps - 
    0.09039031967977536779376018442445080550152502673942727618803944880935601\
306385`50.*eps^2, PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   10.28020842834844650669906887950505273226871046474330059027448112672625484\
351781`50. + 2.14166666666666666666666666666666666666666666666666666666666666\
666666666666666`50./eps^2 + 0.55742379973169453901543441651243180184074626206\
823952151430236144232635481484`50./eps + 3.7585535844467397258895776375651638\
4320893700981619935118126055996011772727077`50.*eps + 
    41.0429640570366749694543605619964167622978848864046920492796452353057597\
2739539`50.*eps^2, PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.108415847253397588524178176520640734125216921462901396042776182172778696\
52846`50. + 1.`50./eps^2 - 0.443463794347910855428400071704009870620943573468\
37148254380351721128490542139`50./eps - 1.44437046325878755033723015412991596\
748840332531948103549722424497836641104436`50.*eps + 
    3.21128307496440391456559626323446211004069754446547432820590928707569385\
418969`50.*eps^2, PLAx1234[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLAx1234[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.68196238019836338002372946315850449771018281207397422708589430552932449\
673621`50. + 0.5`50./eps^2 + 0.9801762949069386656394282801161784517476411269\
9232046528429714065204568945299`50./eps + 5.020049517773773984439296323221865\
64410215621034999199023326211777784950369753`50.*eps - 
    9.14752902760221905232701273380500900044217178565591937394775969710800314\
067896`50.*eps^2, PLAx1234[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.988201108295663119876020354850416131405609423376244976950335162744568731\
90542`50. + 0.679166666666666666666666666666666666666666666666666666666666666\
66666666666667`50./eps^2 + 0.434430840773453494580949710292561514167412067898\
99123458777257384878197860966`50./eps - 0.05650340139270367711222950499032252\
026183233065319271042304319090399805082214`50.*eps + 
    8.69761706897072813118427898054628915656960296296070758512101556425205112\
637502`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.97266323002895732208876249518372679833860775989733012930510098205576420\
04532`50. + 2.223320295415791295758852807297693963068658874749310045526285628\
48849042314635`50.*eps - 6.40989449326552366540191489470317397495017889346680\
898732470993786481063465777`50.*eps^2, PLAx1234[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.16624345723852282450033857742876158730362234874546453468223220372275615\
858056`50. + 2.27294395695245896915893593593035685878638500442983892300986557\
530631868471528`50.*eps - 6.8114694262596067645427224898446877889877004289400\
6022227416567283870255509462`50.*eps^2, 
  PLAx1234[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.37390679228570486441224681062388391543484837900674427022417906580316919\
698244`50. - 0.38961038961038961038961038961038961038961038961038961038961038\
961038961038961`50./eps^3 + 0.33805494521554026149291219723500304640854664562\
787506390304157814486269620303`50./eps^2 - 1.73019559315251278057373647560788\
78540635874051950251058828102676788187104435`50./eps - 
    7.57118727171157218499998852989784916903980012821004662254280523893613686\
591082`50.*eps - 3.8099763537817516496239396014684784173491794073746891801684\
4447221245711017064`50.*eps^2, PLAx1234[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   4.837481095814924840319477442639417011136452291082521335233775692026256938\
21343`50. + 0.324675324675324675324675324675324675324675324675324675324675324\
67532467532468`50./eps^3 + 0.736221965371134964522897088172884709880896685635\
84065997400086639222784206597`50./eps^2 + 3.068414346052820564254207766692065\
37021825146364047281553787854085191605557576`50./eps + 
    14.0960459858451268957790295910280288109334789561924966619182277945869692\
5991852`50.*eps + 16.33946300330183358129801862867227451222795390548858714985\
632159828812147894084`50.*eps^2, PLAx1234[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -0.90901698955331885535089042720289271902998612652497908098078412837631744\
490936`50. + 0.57300349078870286969035050104281810946372085893271947119376925\
653562631031352`50./eps + 3.6294221285074080296951923588245028089508967885324\
3805693815161424234177605037`50.*eps - 6.225021440152937695327571377145251162\
01984860189242660983665455745575168686982`50.*eps^2, 
  PLAx1234[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 2.310152051604440168766662953735627\
74159497763036785925102400787190537994129574`50. + 0.5`50./eps^2 - 
    0.72514815758117359790630992183719045920268167429618982285295450439620996\
793167`50./eps - 4.2117497894971907737040131394221406038284477892944481969682\
381484592139648033`50.*eps + 9.4883237336573680900530557488688409158014056823\
2614381969818420368383351865859`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.4640118241096588731185315034447041\
8013197421204062842742528927661284764899111`50. - 0.4192163131371923953667457\
7385934304873069353586523941804588978617790661279264`50./eps - 
    2.06267538452638986170821994823884799030379652543105177037823116378230351\
741789`50.*eps + 3.2428594982901622464938076150789115315403948436422422242911\
6529753198259570865`50.*eps^2, PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   -0.60347118081685902494784277757176652731905782984250040081404305154130843\
515857`50. + 0.02766710500053295428201828279293707009151629854698604808893188\
143015903790406`50./eps + 1.3380435153918397478258236042340949258655231566833\
0676080780282810307526897576`50.*eps - 4.009903081319708389975525755781337881\
43221586101797575038380583575403744894667`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 3.296410430485160049628890220483367\
54695060704744177847041239485078640558805299`50. + 0.5`50./eps^2 - 
    1.39019881431417595527078597724630571741727254062961394912130035627890564\
096372`50./eps - 7.7853122390035567912011460410664690028794481177868274106285\
3426938476301406779`50.*eps + 15.97507639383425204091966149273643281204763049\
420111054973876095605584938254244`50.*eps^2, 
  PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.1110146715972764711182890811294429\
3050304231543176763040980979310774877576325`50. - 0.4192163131371923953667457\
7385934304873069353586523941804588978617790661279264`50./eps - 
    0.85658853417073379163345538413227081544585780768908142879718880154706904\
993955`50.*eps + 0.4502112062732867136684644135524827308509166776570376917475\
7462928868784609262`50.*eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.503987595295185845697879160381463597366047793743866878303106939659953244\
8535`50. + 0.3470717260958639497326492295682053456431255567342843591533281962\
8135939048734`50./eps^2 + 0.0928962740776596047872493610768685315666240250940\
0340258822023002733625062072`50./eps + 1.716287926477710119813986420485825972\
52406648872111159652923177578298989630416`50.*eps + 
    5.23528845993345802023624187725809945066619946376360363023300475157817023\
105844`50.*eps^2, PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   0.219479935249300129594991522644346501347682873066834097388261823068827069\
26372`50. - 0.057834377666446637912241597996815608797494127827919001307878124\
93235222769102`50.*eps + 0.45666953255787983176087102705561447205259352788933\
830358909649337679555873896`50.*eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -0.55191587934749070776323710418252966687810896286625500852011940492655152\
653153`50. - 0.11129403479879045370038304284753248394465887636194390319116326\
918518956323378`50./eps^2 - 0.17440500732006998153004776508456052926037087950\
446128575972203758545275249601`50./eps - 1.1231862929868757179696482280810600\
0298894701336433814804128013225040640479674`50.*eps - 
    2.25044976324297023388173193161484350189771478489893810211468649179701187\
051297`50.*eps^2, PLAx1234[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   0.072417173898913647821467114076612088517320614740414645134083488184211611\
2166`50. + 0.0520369962936221678710763495651985740023645791699675583851574267\
2828054564648`50./eps^2 - 0.3366544087252018005089363069309205021959359094739\
7884189264089456799304890457`50./eps - 1.234967083270063837218769783901240622\
9886603883137074570952483120596802820599`50.*eps - 
    0.78440592117099294825190721050474556682283882675410502006671707006701461\
239433`50.*eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   -2.56902069691695678272193661186622206349052992852037421187389795617334630\
396065`50. - 0.40807812759556499690140449044095244113041587999379431170093198\
701236173185718`50./eps^2 - 1.11065463047730157435568250069369456586054507615\
198811095171701880583870818564`50./eps - 5.6702956901939428543818175788485915\
0796241071045159856689139472022211181964502`50.*eps - 
    9.89399987582378445716330918384585350931848544564431999506378352527092207\
995143`50.*eps^2, PLAx1234[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   3.836873223508169575425990324755014054045541736337612695876572825500182316\
39242`50. - 0.389610389610389610389610389610389610389610389610389610389610389\
61038961038961`50./eps^3 + 1.380617198660078254740436491304209196990532662405\
2767079320417964530311761052`50./eps^2 - 2.6608485683639549757597906647608504\
7275980755858360252916171478346379112453735`50./eps - 
    6.81970660462436486028025224697908131253819084677671646337252396952811937\
016614`50.*eps + 8.2480774645165819831656392498904783756502673228982925411092\
5029357955635784108`50.*eps^2, PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.200134671296778172559082984396734050429668089809674974830035228217489524\
96806`50. - 0.087673704580483526618791459792282113427995729911380375100896226\
72497150410186`50.*eps + 0.43153215664906513242371301819306189653325566826024\
481261401091535749134080441`50.*eps^2, PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.06071506113100158944825862707956863219751439490965200834734538222831961\
680992`50. - 0.05316007260239494335754825556191654125785117131660771424122560\
449373104712277`50.*eps - 0.1004639838199451975803719374021919320605226844565\
2387661219069390465779725076`50.*eps^2, 
  PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.79204700334388629141008906016706267808749948281337338321434588774967412\
808966`50. + 2.16159378401887614856835707758698544133370275791073298157545910\
606723839370347`50.*eps - 6.0307333616002312775892862926063726797196132382221\
3318021948445223905004228123`50.*eps^2, 
  PLAx1243[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -2.36668405129618409429248724488936440587669368592279946544756217516982139\
814614`50. - 
    0.78974691685658600224093801295920424119933578979709112314328361521947326\
05`50./eps^2 - 0.185406215921494865457948163747647843958247901525620530503743\
03140224634136605`50./eps + 2.73854260901933739766403313185244947015788644986\
522864643091976524033736989397`50.*eps - 7.6111697859743248579110211664589188\
9638774920042327182119186544132964016526415`50.*eps^2, 
  PLAx1243[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.0024272548575323426831190790269039\
1836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx1243[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 4.0317023915957080184860134310084423\
979293801474885292515692036205139074185487`50. + 1.`50./eps^2 + 
    1.75025849039260941874302369655443004569507596281150860320322572206726353\
220879`50./eps + 5.0637861894376232499808948584678706987098075619226081950496\
4976999739040784852`50.*eps + 7.988652983263348113481132047223600196130236554\
41048675783165325242168346061219`50.*eps^2, 
  PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.3611091842984424659854725958888303\
5051901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLAx1243[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 1.762121134515926662993212358985262\
34909693096237716571840794608102900704238281`50. + 1.`50./eps^2 + 
    0.19473533686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps - 2.0562093998420685399761987913269304408976915584712200619643\
7598671672228816166`50.*eps - 2.060536997621064346593702655382689884270030134\
91585205680718576079041791185247`50.*eps^2, 
  PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 2.1987527370222316279496347549224735\
6279320158011173824675485814229464245289401`50. + 1.`50./eps^2 - 
    0.32028208265214810620862470764701991969609325888852898641915851966015313\
129376`50./eps - 1.1612643698930702943330764469872699997405616594764395669801\
6744907054175897579`50.*eps + 3.357431115155914097331822577080454832531676270\
52580542075858463398778079289682`50.*eps^2, 
  PLAx1243[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 4.6228392011520873096115782555673295\
1962595594249068883178487860005012079721581`50. + 1.`50./eps^2 + 
    2.48723533686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 14.717075510027111605421656732341513845508167683673470255207\
10499262207548171506`50.*eps + 17.2012444044828253887092144153019425658349563\
2290965852491499281915393565098423`50.*eps^2, 
  PLAx1243[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 7.620887387525061537663745264872238\
31636610753833546727539225204128550053709929`50. + 
    2.28333333333333333333333333333333333333333333333333333333333333333333333\
333334`50./eps^2 + 3.12136327843114808471174293677184371305562051402249704693\
514444217391886253015`50./eps + 15.467733471734555890038075242018499222607885\
27612130226694307243598743414007605`50.*eps + 19.7334308715310627790655862925\
7662025992186560237335760244588420072862012213629`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.3350535375244904373968086691332176\
0008225694580767023838695503569634452218156`50. + 0.5`50./eps^2 - 
    0.24306641775061524560211261756461748865393392294860538761339128477528540\
451609`50./eps - 1.2299169891802696605071921666616362586178234491655682583070\
8055943218313501645`50.*eps + 3.173994477412146052740295045283433467804077966\
10090856400583313905468317645987`50.*eps^2, 
  PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.836303923606130832519308063949889\
75180259811126258648520705787286797642177652`50. + 
    0.86249999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 - 0.18468881777072891366804373781675011031626143007766250482\
547591634694964505184`50./eps - 0.6465460634153105458768116034221366197538848\
0139388670355059935965323553273051`50.*eps + 2.430084251503212048393155109956\
75194308509095425885867567683926593599731617314`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 8.163226385482416490380923621119435\
40120348463795949386071574441901256897147625`50. + 1.775`50./eps^2 + 
    1.33131572268348064810370126261003803050208374754981445158770903882857216\
944473`50./eps + 8.1785004345886730407204846828321681818417419681598454367824\
9902143361427435787`50.*eps + 31.51560640100463536324043161303882207620064023\
061016999540036842405055257144354`50.*eps^2, 
  PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.1732945657903784644740805863648694\
7964378742775341532525292878048653909564178`50. + 1.`50./eps^2 + 
    0.58440773754352703374742316907221498808330137580282681439560167217684585\
447036`50./eps + 0.6647834526656836264425585609757641379424318056346574642546\
0656149018056738609`50.*eps + 2.790049340968285560497024102156165412655267999\
90361136605487560704538228186628`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.7834096724037889663518658620709006\
3474870506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, 
  PLAx1243[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.65253741689796167509211045991325493651662454041882769220970590705851290\
156189`50. + 0.5`50./eps^2 + 1.8274741552941422793495357866368324767372352987\
5143220200899295695213125898645`50./eps + 7.455590378487601786675516380435045\
52341401124982725982975064338770893900353212`50.*eps - 
    10.8236861118295918412958222809633153660070908282460032692276475352729899\
6564082`50.*eps^2, PLAx1243[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   4.075012411118668367685896370240890004822005175484843397680131186349857799\
85555`50. + 0.862499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.316453097686720291921901355229301114592336255654\
86474765075265890542743598751`50./eps + 3.40972271841814889648816450411078781\
672197739425149343638199782792274139253982`50.*eps + 
    10.1227369176823309655606814372659810056335925133611807976138711163723873\
6116772`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.39336744240640650998036116127201415525260756112112847472273172663291237\
773215`50. + 2.13184158787639139712498677993086352652757747991317846558320581\
449165608879346`50.*eps - 7.2643871580250596732235147621890703403719401244819\
1391949241474968221044616752`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.52751204531637955122014584401567931394718937384261945350931029559610564\
975187`50. + 2.08340727974783200573592009491861302575604860324496595359180312\
026244687702658`50.*eps - 7.5588726352927616952848307319493811547067069876006\
4337585317904807331237646014`50.*eps^2, 
  PLAx1243[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 4.2623471668036195981309796373688194\
3870955330269894419568493062084413392499101`50. - 0.9090909090909090909090909\
0909090909090909090909090909090909090909090909090909`50./eps^3 + 
    1.45105993996427931065299324107577804148304491064478158710827972810109030\
535266`50./eps^2 - 0.59805516898171916939760052693084324612937637023846200263\
592010177563657643407`50./eps - 1.9697736335397717113978746291003769414353593\
3821377110913550974389764780167991`50.*eps + 8.256522674656135612600812265535\
37429656689567694783870415910339810475775945368`50.*eps^2, 
  PLAx1243[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 2.086403948176965941090662755812316\
00988628196826575201626593502495278548585377`50. - 
    2.07575757575757575757575757575757575757575757575757575757575757575757575\
757576`50./eps^3 - 0.74410200770578950776171051930526367618319172480420478430\
488258111929489498723`50./eps^2 - 2.85237070753664779453774390594447754516924\
471724086878054078247124587712539914`50./eps - 0.4877596810505932082059076601\
6965189584389630221512031980881722551498181386502`50.*eps + 
    8.04982090224032916689548444172458229727827396074360433143493048251233844\
008608`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  PLAx1243[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.136462751242597750075111893393769\
75053404257830226940824152195387656520171578`50. + 0.5`50./eps^2 - 
    0.32126557491032934536615239293480927878361063052622048274573549196553329\
154701`50./eps - 1.0906166789484017599686119857053568404502640327627342607464\
9252621476677983592`50.*eps + 2.143160990138597050312263833634778894567894470\
74002855420574124119146911032686`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.6408447343143553425229067500415609\
5984052252395878826899182878757345552047412`50. - 0.4598930866291114655712049\
7399879622490902984258948592661324088526498491669125`50./eps - 
    2.07629469558551342453555251891470384727088997728946286325401635252943451\
524033`50.*eps + 3.7591637328952409035715691928801451701029102345050518432960\
2867011571618828209`50.*eps^2, PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.331082534484195765663145789973138981672062285335535265755974086974465419\
03662`50. - 0.580178748064071088900049862764308716975590144054727797478631879\
99886547285282`50./eps - 1.57820570155180142341623398490278290664770735538670\
563392809335639027793208652`50.*eps + 1.6225558084759955860170520759990890207\
7034942261028295556666746632534704225562`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.029834201530272829207124675039967\
46372299121728568308646376769350973753978568`50. + 0.5`50./eps^2 - 
    0.29653742866072507952002728655017367181806857559892578368822613068209153\
114579`50./eps - 0.7655274818797684309405639636258031005983431608114695376344\
4300032475068009785`50.*eps + 1.368879341447684298281166808660354816108202111\
50190202868958434019752737416376`50.*eps^2, 
  PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -0.30750444754892255851358018209527160655861854271873424246619536473139092\
714077`50. - 0.45989308662911146557120497399879622490902984258948592661324088\
526498491669125`50./eps - 1.0234996053928150121390996780451265973545434451454\
5541437382992963710871172694`50.*eps - 0.390719101730736974086149437552030427\
20108616664672978074907546971898689278621`50.*eps^2, 
  PLAx1243[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 0.0760608759456555473527821155847777\
8698780848637345036807374628810798650974145`50. + 0.3811057392156294503334052\
4896303913520972139624112674367808162379809692072058`50./eps^2 - 
    0.63451932898533341620469341079785802734439062057406872621458453859552202\
731092`50./eps - 1.5847723434702117446337413047793774184753725088380600990641\
4034884499662284221`50.*eps + 0.021119587380545004123588915581055629999828222\
6037630638855637624657654499749`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.3447911544241843060789597247498087\
5150240113553426823589486919352292252297578`50. + 0.1152234072934339315036002\
6205275371392421900232629311088155262160371287879529`50.*eps + 
    0.75822260367022690619901529409606685514515842150650217063580174745179778\
109319`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   0.168298185740872460197396940359272936179966111602369212428727141670925623\
35222`50. - 0.110391020238184708087742958326488422177298899835730924267900694\
96058112147257`50./eps^2 + 0.067341539732831989890106704426421669779712470537\
71761032871807289561245690773`50./eps + 0.41028349754894957082197425795493973\
528141711008153706367523318666250638912274`50.*eps + 
    0.45662859593582274108276089752204046479731462860646150915422952923161193\
90461`50.*eps^2, PLAx1243[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   0.220631055396153658786253714121848554922958520834839182278417064946770699\
44221`50. + 0.307693603970098442431534290763326327740000957063801736289591018\
9166778937013`50./eps^2 - 0.5777633655751348485232933569525947949902208809799\
4037189659722792650384093477`50./eps - 1.253457560846173539526153377545748094\
88927733220560979308782923302370283119449`50.*eps + 
    0.41005291880987661107793332223609610885397598974474472971554769017476663\
758242`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   0.905254179758315958292428612392985775815237363387863224113222204151083905\
87399`50. + 0.283336951944674084091873593037986950255067176245042705620945117\
06549154511293`50./eps^2 + 0.425352102819871663809004606384240401907349747035\
80690407443977277408829961484`50./eps + 0.51899582273119819745308438618197313\
010789727117154171650335712769674962276975`50.*eps + 
    0.96522846993680192997104757297585484933051787303226518853179573571421443\
250204`50.*eps^2, PLAx1243[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   4.293172965895822967872037492825190138377331600922357211654829186753505635\
05964`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 1.643205670666991897131981108866363777813485754197\
88681054343935867118723202797`50./eps^2 - 1.155618999194029542101764459702860\
71000438111081811058894406117056958720703204`50./eps - 
    3.18003206917214154025584670313346775910678658428707786555103902436831543\
456928`50.*eps + 8.3463541756846499790236279668387583562876480695494867102452\
3904742862515836215`50.*eps^2, PLC[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   0.100029609807578965336991770942404156703643985820806699723942638615236600\
30147`50. + 0.285654689316895497830983143308666708791291115995656018190652390\
90865321230002`50./eps + 0.39094622545247812486674699188841292718351546738110\
735908925001262302669014266`50.*eps + 0.0064469170910467772737028614292862120\
8429963291216622454129359381887400844614`50.*eps^2, 
  PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.280448088888680212712053859487357944274440461917406274941555520856399505\
44782`50. + 1.`50./eps^2 - 0.500855754156382381674340441902590753410744036400\
61554663386789274819832165204`50./eps - 1.56794902455775898933920384525414535\
815294232111677489671673820125575236358369`50.*eps + 
    3.62035732446790877455309850630707273552563523928537784501466064986312097\
920074`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 0.135074317391901830957511143030195207989\
19609722753403593471664291715266643717`50. - 0.419216313137192395366745773859\
34304873069353586523941804588978617790661279264`50./eps - 
    0.92440902400551381726011490821383109185699107175542271448688760032923466\
949383`50.*eps + 0.4894730824292914146416060138723117555266032129894707924394\
2465350832547273479`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.385684299124474463167974914251070865494935101816462717914595029523889812\
6015`50. + 0.2856546893168954978309831433086667087912911159956560181906523909\
0865321230002`50./eps + 0.776630524576952588034721906139483792678450569197570\
07700384504214691650274416`50.*eps + 0.78307744166799936530842476756877000476\
275020210973630154513863596579051119031`50.*eps^2, 
  PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> -0.72315036684244915864347609836532161234\
828251323127042943097732537616508523719`50. - 0.89081743031271747098046635589\
172705381735559561799652182687570378882243558417`50./eps - 
    2.20699135516222671483034246336698438433971903780802099845580547253379669\
352643`50.*eps - 0.9557356496737109164014770357634986256099779891273598150685\
0818328875205820641`50.*eps^2, PLC[1, 2, 0, 1, 0, 1, 1, 0, 0] -> 
   2.059485242877639993730405193274643531441176872752676233097216973528736049\
1181`50. + 2.8558768760952783747580650662260645149462019066474291541819577070\
5829094143781`50.*eps + 6.235686245595808080432049054297081167610774456965668\
21425416561334693040604351`50.*eps^2, PLC[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   5.344904581876304825882798135350362322904133573707979130961254222732934613\
50505`50. + 13.11704731124548947372426944444205002969222144899754437816543681\
8720060179387`50.*eps + 27.35630495002488837420074352360043905601086511326516\
570229529735329075795571797`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 3.120775949251041735341342202909424990385\
82235102362255158333771778215170249814`50. + 1.`50./eps^2 + 
    1.30429869141301599305752749396129412494084496512560040806245895088561344\
725181`50./eps + 2.5499123994232263018572039996820617927480088973229727285717\
4602470407605624601`50.*eps + 4.107868590157479691325305839117821844532973650\
29954044032220784099986702324671`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   -0.72315036684244915864347609836532161234828251323127042943097732537616508\
523719`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2069913551622267148303424633669843843397190378080\
2099845580547253379669352643`50.*eps - 0.955735649673710916401477035763498625\
60997798912735981506850818328875205820641`50.*eps^2, 
  PLC[1, 1, 0, 1, 1, 1, 1, 0, 0] -> 0.793555694148953247727629455370286122116\
5720336053231885670786479648438728251`50. + 0.2533562495987517834352904081968\
2896058970107665423457552624143929000306059099`50.*eps + 
    1.64803743901613204504084325032949588540745116089557096231732520670089229\
955745`50.*eps^2, PLC[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 
   0.127680095371733724477181453967312603674322904324438401435296381577027394\
75918`50. - 0.230428232050570960240509828615818481387990002635916298148483498\
67039517342935`50.*eps + 0.42080565354091753543962318745886296881188674516702\
381148595895321256572139081`50.*eps^2, PLC[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.149795847141998437620934258252792084133016567320123862525580224116909517\
6307`50. - 0.2467671756361113528798820684887851993843721481988917326347371881\
6405965316291`50.*eps + 0.452567958252629728013483594678585204244914792985003\
93787844358141875368616304`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.280448088888680212712053859487357944274440461917406274941555520856399505\
44782`50. + 1.`50./eps^2 - 0.500855754156382381674340441902590753410744036400\
61554663386789274819832165204`50./eps - 1.56794902455775898933920384525414535\
815294232111677489671673820125575236358369`50.*eps + 
    3.62035732446790877455309850630707273552563523928537784501466064986312097\
920074`50.*eps^2, PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 3.371327653414988220968283946491612227523\
32512787705668002697408839064530536153`50. + 1.`50./eps^2 - 
    1.84728017850969904213565670364037664473716940092138389565620131572666118\
974875`50./eps - 4.9271442886660059214059486906523986628085116821914876172490\
4073883934378335662`50.*eps + 6.732610513903225727954955927566799349526136341\
70136746408766251038549886093249`50.*eps^2, PLC[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 
   0.699517400487165842634900331697520178398644686764441315140136995106951886\
08611`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.28088632710021518019238430425867541900627490196012\
983110943778864314195286187`50.*eps + 1.8239723780933100854721612519581681839\
1265162142615970344254952786775877564222`50.*eps^2, 
  PLC[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 0.175742317200340549333392645597756634260\
40714268433737087996856262772845735527`50. - 0.261852912125531829912067571305\
23788663367137263879019121457947597251460263861`50.*eps + 
    0.48706085266663247081929063726607294264899878635062105357126453724659996\
727661`50.*eps^2, PLC[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   -0.50437033516294745277166572787455311011507270428935221556734927787658661\
241883`50. - 0.28565468931689549783098314330866670879129111599565601819065239\
090865321230002`50./eps - 1.5933359331371259734317153216704980867033106546994\
2451723257303082425181245406`50.*eps - 2.713342411946050284410508788064461929\
55504131195430850517362973348402854941225`50.*eps^2, 
  PLC[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.320562259874557127885234462696796799790\
79007775495340987668330737536309947429`50. + 0.157578542728353118795071700644\
86350963732810882031673023191649204556245284964`50.*eps + 
    0.97202335417781567313531794440893396619539476334651786188487252114252402\
449343`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -5.31500143442527605386685641475074441811526426471571577408104698753002216\
658988`50. - 6.77873909364915408190538746268991120387655775734619875633555275\
608987837988864`50.*eps - 29.097333877444230002968335337040304722522702079040\
79815829062704060366624987937`50.*eps^2, PLC[1, 1, 1, 0, 1, 2, 0, 0, 0] -> 
   2.059485242877639993730405193274643531441176872752676233097216973528736049\
1181`50. + 4.4926005419686058619257130002457013614714298823613348461484637560\
7276540410415`50.*eps + 10.43501247567439952797284404298771430678589746797379\
98699041557519468022985593`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   10.75748879397470737579689489791528349034362613584109005237623409719671465\
183463`50. + 1.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 1.34650552499067580740575196599415404914171206451\
657643400848310171844796477819`50./eps + 6.7528240501178331079807188516004888\
9571605519935514597951357271631449084452878`50.*eps + 
    46.7875096294173004863173793279124164224397483295057891667109994873855727\
9435969`50.*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   0.790636066539020382846363836822217485538180951103540283783820958438099802\
62167`50. + 0.5`50./eps^2 + 1.15214934570650799652876374698064706247042248256\
280020403122947544280672362591`50./eps + 4.0234125217145867827406239636185588\
5882119918115462646537002632342419770253899`50.*eps - 
    2.74809998972951072373272247892242071635558469633507749848113963335598841\
543789`50.*eps^2, PLC[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 
   1.712080361123278753659568709713365317637694631501974395179667775875040146\
46858`50. + 0.458333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 + 0.826970233564298996818033434732259807264553942349\
23352036196035248923949665708`50./eps + 2.17516128647619872087999600768459903\
991181746278596776010622784536381778801366`50.*eps + 
    2.73616337572116916595846947067239822650153574080546654579749059309916423\
458197`50.*eps^2, PLC[1, 0, 1, -1, 1, 1, 0, 0, 0] -> 
   3.948698824489401988337860286338069678359373098987944065997652559033238493\
69295`50. + 0.083333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 + 0.191628203068336285150908950370675523386573443421\
68576166454482525178555313051`50./eps + 5.74458942426633913055621878673887216\
96063444814871968435720275652042623453133`50.*eps + 
    26.5378854274274975871173743641856522199958133471363685257720577461424375\
0530899`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLC[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 3.120775949251041735341342202909424990385\
82235102362255158333771778215170249814`50. + 1.`50./eps^2 + 
    1.30429869141301599305752749396129412494084496512560040806245895088561344\
725181`50./eps + 2.5499123994232263018572039996820617927480088973229727285717\
4602470407605624601`50.*eps + 4.107868590157479691325305839117821844532973650\
29954044032220784099986702324671`50.*eps^2, PLC[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -1.88246416113334476104861134144336835196939192640972291710359803853479126\
919116`50. + 1.19649695295091205091111282569574036326233654292601614611977484\
361681019416671`50.*eps - 9.2504265406512006519355357394472783742045953525234\
7295957543797194472051079669`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 0, 0, 0] -> 
   4.490351501440201333990581229780608285194375437610005510408443864114264934\
41186`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 2.6412658164081308786282904584861065\
3126533669728311415766243716112960475487106`50.*eps + 
    18.4490984684152720031221183749881551478110964292504805890223098420273523\
2471214`50.*eps^2, PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   -0.72315036684244915864347609836532161234828251323127042943097732537616508\
523719`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2069913551622267148303424633669843843397190378080\
2099845580547253379669352643`50.*eps - 0.955735649673710916401477035763498625\
60997798912735981506850818328875205820641`50.*eps^2, 
  PLC[1, 1, 1, 0, 1, 0, 0, 1, 0] -> -0.95318853401615068464103104237304059585\
569779431436886926376831907768181691793`50. + 2.17784389613375140521719959735\
661811216091652860478894252209585173153646513202`50.*eps - 
    6.36911677167011505870029258560802314923243685553590070638942018413945337\
270619`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   0.295935811817731754364516178793974678173337748164177309615351989991151728\
41811`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 3.09474895575456567786106403707759991053232409793373\
679828821755320719869788442`50.*eps + 3.2119570612726075426673022974597778483\
0660314389313990906487722829691224687707`50.*eps^2, 
  PLC[1, -1, 1, 0, 1, 1, 0, 1, 0] -> 0.25776268899119205316297183657930656269\
876355374918898687433652629517301954385`50. - 0.89734270011304591633120998931\
510648702975665067588410911042447779678723558564`50./eps - 
    3.58226417205609577806317530507965570670152432308919182799860600254763929\
4217`50.*eps + 3.515002365785413521946846203183373529083883180532549228457905\
06502294167164897`50.*eps^2, PLC[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   -0.20806474673029379927978417218793771622726104126412847751133330809432616\
002235`50. + 0.5`50./eps^2 + 1.7174697353245589720559078885478105430173539654\
1184461941508172070870674439362`50./eps + 6.855899257714966013744168882792217\
01622307923085687685139569401986484116201557`50.*eps - 
    8.53505046287678200340144307787938754250844562881459837002888650432917882\
129325`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.04981383295631620578794422880705148302067059022049710743660730792330412\
333396`50. + 2.06786184584004737430679594612406066309730693808384500176332350\
671966464257315`50.*eps - 6.6609248403851317795204452218617699523972998593209\
2875479230485084744895036417`50.*eps^2, PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.18899535838419515495576183411987005190698127608571675206496642892806982\
319681`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 2.556764990800703760228258454525257\
60352087270597634266297298061152691600431626`50.*eps - 
    6.94603801840974645004220335128613772237858413953625640799384549569315291\
150273`50.*eps^2, PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -2.05956500201416077160765883612594760996174329629314940297431859005048553\
478485`50. + 1.69583333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 0.72352686987563438110957982780385175471534291893\
709246071710612834882362667909`50./eps + 12.865381513475408301793702389051262\
70899643595406905921987624541066221772414796`50.*eps - 
    31.7426090790536848117391546190495685093206887001336764875429103617965905\
5735623`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.570327647488925770592935121829587331489345720325185535455338800815441522\
79513`50. + 0.503896292159422990951334108698594233891844226892747905770017682\
78063958247655`50.*eps + 1.68895140354372755489883778803571885020981625084387\
466984657214242301319598153`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -2.06456919136765763334607502904711177555046711066967948319643795129223460\
598357`50. + 1.26070189717011966287962182504697391326376025653174390894618842\
653636788873381`50.*eps - 9.6097237556198199418532303070843718911116663697159\
9021938169700186992316496161`50.*eps^2, PLC[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   0.793555694148953247727629455370286122116572033605323188567078647964843872\
8251`50. + 0.2533562495987517834352904081968289605897010766542345755262414392\
9000306059099`50.*eps + 1.648037439016132045040843250329495885407451160895570\
96231732520670089229955745`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.65194071899600953931134349649941632667118708519659214199844804985728583\
840182`50. - 2.17299557530394903404647556619008550869437831943013490063124419\
938097964825653`50.*eps - 5.0063043298569562174929320735118265662604449248034\
8410806344254382132507182415`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   1.779182231115368154443702185782595100572976044702499755644926236347896720\
77804`50. + 4.487855134873095143438642852005049064496464534832593237527752926\
17482990661999`50.*eps + 10.8266368187025114277932270758631460377553672063840\
0805270307535453443436927457`50.*eps^2, PLC[1, 1, 1, -2, 1, 1, 1, 1, 0] -> 
   -4.29905086987857952936560823150736525759920159312614855237405306916049849\
039173`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 12.690753716740418005965963528988430670416957832197\
21297367571832588998973961888`50.*eps - 20.6468720013410166677866721149782368\
3856789874500813137184673758669416340405956`50.*eps^2, 
  PLC[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> -0.466716014652794158278171262909829420\
96504726737382059690196101202654686424277`50. + 1.710861398536662439295879429\
53071416495992316881209617840693523157165233007526`50.*eps - 
    5.16742503322520886396672748183403494583868150140012399872753734528515761\
809527`50.*eps^2, PLC[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 
   0.149795847141998437620934258252792084133016567320123862525580224116909517\
6307`50. - 0.0931958168747028516613198542937906364106970798483516859924848806\
3356356871477`50.*eps + 0.348331030983308421589073219248725897042361744573144\
63002560246933122616653937`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   10.75748879397470737579689489791528349034362613584109005237623409719671465\
183463`50. + 1.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 1.34650552499067580740575196599415404914171206451\
657643400848310171844796477819`50./eps + 6.7528240501178331079807188516004888\
9571605519935514597951357271631449084452878`50.*eps + 
    46.7875096294173004863173793279124164224397483295057891667109994873855727\
9435969`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.280448088888680212712053859487357944274440461917406274941555520856399505\
44782`50. + 1.`50./eps^2 - 0.500855754156382381674340441902590753410744036400\
61554663386789274819832165204`50./eps - 1.56794902455775898933920384525414535\
815294232111677489671673820125575236358369`50.*eps + 
    3.62035732446790877455309850630707273552563523928537784501466064986312097\
920074`50.*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, PLC[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.667796597915239888424986065239941360391859725496875942944893556455420716\
99018`50. + 0.5`50./eps^2 - 0.42364008925484952106782835182018832236858470046\
069194782810065786333059487438`50./eps - 2.2491022782591172807744300004200837\
5415875250548737132156314496464592111633176`50.*eps + 
    5.23681596339200975569917681920056983409123892306386752159859645639095784\
230844`50.*eps^2, PLC[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   8.612411830433206618274082814265111371876850739246424647329587570270834126\
52762`50. + 1.641666666666666666666666666666666666666666666666666666666666666\
66666666666666`50./eps^2 + 0.981063888986544060083262768332620124209330962528\
93146934240301930565694968922`50./eps + 6.00765586270585700666400763798524759\
736768951530357067274440552460603884360253`50.*eps + 
    35.8061480936446652137551837427958469282066459633408245276810487789148018\
8508695`50.*eps^2, PLC[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -1.65641590987348179247032364500157294292886529857624028514310782122098977\
670765`50. - 0.32083333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 0.43225239060519510935185652575128750685317518279\
561066652303125546230379837772`50./eps + 2.9780851643027894929460610908983086\
7668875686939171670556933351287040261376386`50.*eps - 
    7.11379692345961461772035675375240870563383661147676856392383160831209994\
414171`50.*eps^2, PLC[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLC[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 3.371327653414988220968283946491612227523\
32512787705668002697408839064530536153`50. + 1.`50./eps^2 - 
    1.84728017850969904213565670364037664473716940092138389565620131572666118\
974875`50./eps - 4.9271442886660059214059486906523986628085116821914876172490\
4073883934378335662`50.*eps + 6.732610513903225727954955927566799349526136341\
70136746408766251038549886093249`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -1.10344709424286032610838337738085565595639456182653551554395531385198433\
293914`50. + 2.02835538342096759121505282173802978517706200780897164885535824\
598632497193268`50.*eps - 6.7879547139226350495113548559618507787668936167194\
5776047206566168381059002914`50.*eps^2, PLC[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.82669438295721550180282027963485636345818225168412907264475370366858007\
320386`50. + 2.09619295357343307864697083854789853681264549522011961729179480\
10594656894394`50.*eps - 6.08100956717946161301319080367997762703259756878304\
873107674417453108633371091`50.*eps^2, PLC[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   0.012032967477018447798340340619729045982104321783740881912877973608800735\
74075`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 2.2919297903776018983353485108072272\
4687608063986048604642547685570021068236562`50.*eps - 
    6.21795158163619932477471542040634395062872371137559002879055539973920184\
768073`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.464011824109658873118531503444704180131974212040628427425289276612847648\
99111`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 2.06267538452638986170821994823884799030379652543105\
177037823116378230351741789`50.*eps + 3.2428594982901622464938076150789115315\
4039484364224222429116529753198259570865`50.*eps^2, 
  PLC[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 2.83239860637550117651035871703866336681\
863283540115004298710557417355793906188`50. + 0.5`50./eps^2 - 
    0.97098250117698355990404020338696266868657900476437453107541057010099902\
817108`50./eps - 5.7226368544771669294929260928276210125756515923557756402503\
031056024594966499`50.*eps + 12.732216895544089794425853877657521280507235650\
55886832544759565852386678683379`50.*eps^2, 
  PLC[0, 1, 1, 1, -1, 1, 0, 1, 0] -> -0.4645784645875198944097966343034462912\
3159519187435532975802848724246345143773`50. + 0.4468834181377253496487640566\
5228011882220983441222546613482166760806565069671`50./eps + 
    2.45791043260577124197226151284731131998784401106027563761470351081899440\
373422`50.*eps - 3.6936522798053947748220239297059619883233302723805231750619\
4078714486931367959`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.04981383295631620578794422880705148302067059022049710743660730792330412\
333396`50. + 2.06786184584004737430679594612406066309730693808384500176332350\
671966464257315`50.*eps - 6.6609248403851317795204452218617699523972998593209\
2875479230485084744895036417`50.*eps^2, PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.18899535838419515495576183411987005190698127608571675206496642892806982\
319681`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 2.556764990800703760228258454525257\
60352087270597634266297298061152691600431626`50.*eps - 
    6.94603801840974645004220335128613772237858413953625640799384549569315291\
150273`50.*eps^2, PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -2.05956500201416077160765883612594760996174329629314940297431859005048553\
478485`50. + 1.69583333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 0.72352686987563438110957982780385175471534291893\
709246071710612834882362667909`50./eps + 12.865381513475408301793702389051262\
70899643595406905921987624541066221772414796`50.*eps - 
    31.7426090790536848117391546190495685093206887001336764875429103617965905\
5735623`50.*eps^2, PLC[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.699517400487165842634900331697520178398644686764441315140136995106951886\
08611`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.28088632710021518019238430425867541900627490196012\
983110943778864314195286187`50.*eps + 1.8239723780933100854721612519581681839\
1265162142615970344254952786775877564222`50.*eps^2, 
  PLC[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 0.221301907368446445202992281416253789158\
01829914358692169687661978757534934701`50. - 0.013718698668546003505984076397\
73731290660624119430172333428149815713804803926`50.*eps + 
    0.54413893258293510999245779245232770971270385028496692967322441885657235\
471889`50.*eps^2, PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.65596938845119533491502881309340656388939552024692007471283282999442329\
30713`50. + 1.987129717701127611046904042983978259181464193423200991269191912\
6784658569329`50.*eps - 5.702765656813782816720738628142921228457866194051372\
7997853548726910897708202`50.*eps^2, PLC[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 
   0.175742317200340549333392645597756634260407142684337370879968562627728457\
35527`50. - 0.261852912125531829912067571305237886633671372638790191214579475\
97251460263861`50.*eps + 0.48706085266663247081929063726607294264899878635062\
105357126453724659996727661`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.05776142953338111711885243525576079369628157391789068225931989288139305\
40997`50. - 0.066235012184697409542392114198049962392703816853732379215406126\
48882949331191`50.*eps - 0.13419778317835587048663523917002050355212459554461\
269810080998965263905686856`50.*eps^2, PLC[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.114663566404891992353342377231716196182508285684153482379795684613760247\
22133`50. - 0.129293637079273845837943710104084525592665066025516337613598956\
40477656164489`50.*eps + 0.30935310626630072953991924262286432413720377568918\
075077850936025428090885106`50.*eps^2, PLC[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   1.106344065632402923586599175256624046740876675883858095276772789134621327\
33872`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 2.41268263935697263460185608034298518599479877512797\
924912954505782791530393348`50.*eps + 4.8432366484175161536019726568417531552\
5855475825059853412774043005933324879584`50.*eps^2, 
  PLCx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 0.111844378772614485383857085636911961\
83889909072587546377559592456415441730127`50. + 0.310827576869361481045863310\
56640284848285266657758936443817404636799502803162`50./eps + 
    0.42083985854035397146793031119678580478878918460112258457272425694732514\
298917`50.*eps + 0.0091266353886795730265838389053382397425822927039608989602\
9974909479199619668`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.198752737022231627949634754922473562793201580111738246754858142294642452\
89401`50. + 1.`50./eps^2 - 0.320282082652148106208624707647019919696093258888\
52898641915851966015313129376`50./eps - 1.16126436989307029433307644698726999\
974056165947643956698016744907054175897579`50.*eps + 
    3.35743111515591409733182257708045483253167627052580542075858463398778079\
289682`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 0.108556146302802344124939679476560456\
23238479392522583756068855687127678410767`50. - 0.459893086629111465571204973\
99879622490902984258948592661324088526498491669125`50./eps - 
    1.00016052931206209026927780214199775595785174345970020700063003801285887\
427559`50.*eps + 0.4493270765049092523603971177681205324339695391418993699699\
3596956518496140152`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.422671955641975966429720396203314810321751757303464828213769970932149445\
3329`50. + 0.3108275768693614810458633105664028484828526665775893644381740463\
6799502803162`50./eps + 0.843511814182329937897650707400100615110540941904587\
41278649422787947458832206`50.*eps + 0.85263844957100951092423454630543885485\
312323460854831174679397697426658451874`50.*eps^2, 
  PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 0.180350230050631947282825479999527931\
33687444807430820651499642559411173203579`50. - 0.266155010237827969844230266\
8062048921184559789471478359436730806583430338892`50.*eps + 
    0.49401244654229221369181370905217992325185179104835715694482077813864904\
58792`50.*eps^2, PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.195305840765833202281813860608575155258448467146569903917896597225719665\
34247`50. - 0.272786514450886189486940245126812621303090835197092676922101586\
79602668581655`50.*eps + 0.51267134612161450778931046029029611447951161246572\
868517503520052517174797843`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.198752737022231627949634754922473562793201580111738246754858142294642452\
89401`50. + 1.`50./eps^2 - 0.320282082652148106208624707647019919696093258888\
52898641915851966015313129376`50./eps - 1.16126436989307029433307644698726999\
974056165947643956698016744907054175897579`50.*eps + 
    3.35743111515591409733182257708045483253167627052580542075858463398778079\
289682`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.754286197105703092051240110641334586\
06581154267250583853536924867622754987793`50. + 1.`50./eps^2 - 
    1.48613283550123049120422523512923497730786784589721077522678256955057080\
903219`50./eps - 3.8004337982883552515831512992806809749121211843617007029931\
3519789910514739944`50.*eps + 5.118532938616441723202362429153496147645801776\
43707353291348084080756603125899`50.*eps^2, 
  PLCx12[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 0.644722847579440210190985394581497523\
14144213378324642092872031745746216066298`50. - 0.459893086629111465571204973\
99879622490902984258948592661324088526498491669125`50./eps - 
    1.21048220415550358039564194260230753455311552932360585500659605262894743\
472173`50.*eps + 1.6431470627261981715638743821860134031310994475296041613500\
5342499852488092364`50.*eps^2, PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.211501651129251423074829652574861733658741932048089811248770064426421048\
59481`50. - 0.278687612281331402602325930386947952567142818866305995899740794\
06285566305217`50.*eps + 0.53234945471922607151349597215903680447755561612001\
487401690255033689969470802`50.*eps^2, PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   -0.55880529883982528202590375231463571856399634648295615727349362138152377\
729943`50. - 0.31082757686936148104586331056640284848285266657758936443817404\
636799502803162`50./eps - 1.7047433598912958326969546966549722082647820960507\
8554567850427114095555206282`50.*eps - 2.887840230103587776094880358266727516\
1374067891601250346197541448375711989759`50.*eps^2, 
  PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.332257712503431695337507134237542535\
86972201826224683058424868816274349662516`50. + 0.180859787066684440186345956\
2171530311254424259943410606915495474854601737405`50.*eps + 
    1.01650317458260329003912277445056505984231092358301096567143138391445577\
164627`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -4.81855234757280759489318317508683786161449779284696490270193300476411828\
29224`50. - 6.266180646808574824720064584517065870127128650151525054021639815\
88963520350396`50.*eps - 27.6952495006937589270513029230407949897433202423145\
1967697746816871802862077936`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 10.7574887939747073757968948979152834\
9034362613584109005237623409719671465183463`50. + 1.8333333333333333333333333\
3333333333333333333333333333333333333333333333333333`50./eps^2 + 
    1.34650552499067580740575196599415404914171206451657643400848310171844796\
477819`50./eps + 6.7528240501178331079807188516004888957160551993551459795135\
7271631449084452878`50.*eps + 46.78750962941730048631737932791241642243974832\
950578916671099948738557279435969`50.*eps^2, 
  PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 5.361109184298442465985472595888830350\
51901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 1.78438155576747309806848164387983873\
871078275195114612548955134203602713395232`50. + 0.275`50./eps^2 + 
    0.74586471763749025999975168378801199626014569856637535399016135414665608\
360561`50./eps + 4.4972378732844705018616483798163760411376017613625743994602\
6552352346538992093`50.*eps + 7.867217187231295066645745230632035935054736244\
72673981419937260247314034740031`50.*eps^2, 
  PLCx12[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 0.790636066539020382846363836822217485\
53818095110354028378382095843809980262167`50. + 0.5`50./eps^2 + 
    1.15214934570650799652876374698064706247042248256280020403122947544280672\
362591`50./eps + 4.0234125217145867827406239636185588588211991811546264653700\
2632342419770253899`50.*eps - 2.748099989729510723732722478922420716355584696\
33507749848113963335598841543789`50.*eps^2, 
  PLCx12[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 1.71208036112327875365956870971336531\
763769463150197439517966777587504014646858`50. + 0.45833333333333333333333333\
333333333333333333333333333333333333333333333333333`50./eps^2 + 
    0.82697023356429899681803343473225980726455394234923352036196035248923949\
665708`50./eps + 2.1751612864761987208799960076845990399118174627859677601062\
2784536381778801366`50.*eps + 2.736163375721169165958469470672398226501535740\
80546654579749059309916423458197`50.*eps^2, 
  PLCx12[1, 0, 1, -1, 1, 1, 0, 0, 0] -> 3.94869882448940198833786028633806967\
835937309898794406599765255903323849369295`50. + 0.08333333333333333333333333\
333333333333333333333333333333333333333333333333333`50./eps^2 + 
    0.19162820306833628515090895037067552338657344342168576166454482525178555\
313051`50./eps + 5.7445894242663391305562187867388721696063444814871968435720\
275652042623453133`50.*eps + 26.537885427427497587117374364185652219995813347\
13636852577205774614243750530899`50.*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 1.629274643579220426195208162133255340\
27878371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 3.120775949251041735341342202909424990\
38582235102362255158333771778215170249814`50. + 1.`50./eps^2 + 
    1.30429869141301599305752749396129412494084496512560040806245895088561344\
725181`50./eps + 2.5499123994232263018572039996820617927480088973229727285717\
4602470407605624601`50.*eps + 4.107868590157479691325305839117821844532973650\
29954044032220784099986702324671`50.*eps^2, 
  PLCx12[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 0.946115112613912474535583030695623113\
13659305737093154068080255026160069378619`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.1677381170061524760000370565082219609942065779910433225971\
748393895337062645`50.*eps + 0.8320500699293186150830069097617888611503204786\
0410971832062413650841723503899`50.*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -1.88246416113334476104861134144336835196939192640972291710359803853479126\
919116`50. + 1.19649695295091205091111282569574036326233654292601614611977484\
361681019416671`50.*eps - 9.2504265406512006519355357394472783742045953525234\
7295957543797194472051079669`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 0, 0, 0] -> 
   4.490351501440201333990581229780608285194375437610005510408443864114264934\
41186`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 2.6412658164081308786282904584861065\
3126533669728311415766243716112960475487106`50.*eps + 
    18.4490984684152720031221183749881551478110964292504805890223098420273523\
2471214`50.*eps^2, PLCx12[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   -0.72315036684244915864347609836532161234828251323127042943097732537616508\
523719`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2069913551622267148303424633669843843397190378080\
2099845580547253379669352643`50.*eps - 0.955735649673710916401477035763498625\
60997798912735981506850818328875205820641`50.*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.97844488070478527040750057253494616161611184498008076216030390374038634\
736152`50. + 2.16723050868847905562195840741682008744341478147677032686245325\
302148389570198`50.*eps - 6.4196002417790763247860954523904585348166745950632\
0108812145155245601344689486`50.*eps^2, PLCx12[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   0.244892483212850166707296926793517320730457549990372181773356561353352344\
06447`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 3.10948501506727711850366665318417696480544264777084\
455359827903246535213106295`50.*eps + 3.0927187907236715415573114528054410066\
7112442376650163588344570650376821320486`50.*eps^2, 
  PLCx12[1, -1, 1, 0, 1, 1, 0, 1, 0] -> 0.07945298790467291020029822287657978\
200028290832704908431763175029713140633891`50. - 0.73582258879360278046631166\
315305977830206194129044284757218097914938722965201`50./eps - 
    2.92308593889665953676087347785256336136471547202379719619815204033294300\
513176`50.*eps + 2.4077093545656747801484524438685524637969734595872614948643\
3197879073430385726`50.*eps^2, PLCx12[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   0.375129871367069477447559280935434028287439613344196314512623963536765313\
13691`50. + 0.5`50./eps^2 + 1.39442951268567270032611123622371712556196454664\
096209633859472341390673252636`50./eps + 5.2291780429058930697148813825580152\
9452210480433902808619906448308391960932774`50.*eps - 
    5.20159903409277245429277326505190418859510315914881359142978764593684041\
086529`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.07874836685271940519236763329235610073258559471279937723057574406102337\
759004`50. + 2.04874542892794229426143155980391826666382361590197841651787353\
795993488765755`50.*eps - 6.7273975522745881367073653829212241128779310284953\
1502862154982576202863011183`50.*eps^2, PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.03918290906929908637982071036909778029995204162752149452474951016215687\
270521`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 2.236220684069066378542388272072695\
15409523913658167002661576421026775741547038`50.*eps - 
    5.98072073063493138695502060414751048145156155212790111689785545558463482\
953445`50.*eps^2, PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -2.36784597208499274131469166637130485165654288294146243734152909408139296\
290172`50. + 1.5125`50./eps^2 + 0.8435059470061964299986342608340659794308013\
421150644469458874478066084598309`50./eps + 12.989286922550764325589395179369\
07359905378953900947206607399323596995276722465`50.*eps - 
    31.7790799304245554320766673530927270532136958464858335434039415696281536\
484789`50.*eps^2, PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.585992070110191257935949429929639034206637685439008457370062194986096538\
38878`50. + 0.536672412904984604961889513629603354189634917087603207614789246\
60246005431007`50.*eps + 1.74947451622476387430828325959080586479603733058165\
703934409735385349563977859`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -1.96306293397744027088167613659240344324074986314130609779215960157806895\
547745`50. + 1.22121936784976978024643950659513870559898626549228107996231725\
235183122193808`50.*eps - 9.4087330247972753145157225116316302200976008664370\
3225392763872205481096219756`50.*eps^2, PLCx12[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   0.793555694148953247727629455370286122116572033605323188567078647964843872\
8251`50. + 0.2533562495987517834352904081968289605897010766542345755262414392\
9000306059099`50.*eps + 1.648037439016132045040843250329495885407451160895570\
96231732520670089229955745`50.*eps^2, PLCx12[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.66684090016841937046255461156711024100752710866674811539096445964060015\
886938`50. - 2.22633862587032182683574761890838221208616764550759878390677698\
910657056603112`50.*eps - 5.1266277528278379479009666426988198587750490716625\
0954121972749165231649471767`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   1.699604573494725447564575289760985979990203712995176826782777463866857823\
69704`50. + 4.327510435949423297751712005417183362761413203994578237816107222\
17718366489454`50.*eps + 10.5553457023141693078594724300802610764448623124774\
1596440899182919104977290307`50.*eps^2, PLCx12[1, 1, 1, -2, 1, 1, 1, 1, 0] -> 
   -3.53509721784280739344783716222477943272505359740115242154141000904694486\
931764`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 11.775364029230039739479673004461511019885576540136\
45771539421343751907186143202`50.*eps - 18.3728890368342631486484070288253684\
3697268038136144490089038824027247073973054`50.*eps^2, 
  PLCx12[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.56448216449631972652947084418506237255147403316766861518450425355781827\
643158`50. + 1.81072646106720227390452441928604293555391800770473241197489306\
523676037138934`50.*eps - 5.4543829187657124039108233034232032308572099030695\
9407297920145261100454060327`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 
   0.195305840765833202281813860608575155258448467146569903917896597225719665\
34247`50. - 0.074957201853140657908574632276722656496291247823227275698744814\
94255996872378`50.*eps + 0.43110922418799478412975499128690765993967714297086\
549465738554658143868401806`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 10.7574887939747073757968948979152834\
9034362613584109005237623409719671465183463`50. + 1.8333333333333333333333333\
3333333333333333333333333333333333333333333333333333`50./eps^2 + 
    1.34650552499067580740575196599415404914171206451657643400848310171844796\
477819`50./eps + 6.7528240501178331079807188516004888957160551993551459795135\
7271631449084452878`50.*eps + 46.78750962941730048631737932791241642243974832\
950578916671099948738557279435969`50.*eps^2, 
  PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.198752737022231627949634754922473562\
79320158011173824675485814229464245289401`50. + 1.`50./eps^2 - 
    0.32028208265214810620862470764701991969609325888852898641915851966015313\
129376`50./eps - 1.1612643698930702943330764469872699997405616594764395669801\
6744907054175897579`50.*eps + 3.357431115155914097331822577080454832531676270\
52580542075858463398778079289682`50.*eps^2, 
  PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 5.361109184298442465985472595888830350\
51901375657762426504726862121640675228003`50. + 1.`50./eps^2 + 
    2.12056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 12.482010576250565230120917455530774632226372952871523541505\
59263054911091409768`50.*eps + 21.8330798865361299828662153937116810827345363\
5031417842258045076685111843839048`50.*eps^2, 
  PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 1.78438155576747309806848164387983873\
871078275195114612548955134203602713395232`50. + 0.275`50./eps^2 + 
    0.74586471763749025999975168378801199626014569856637535399016135414665608\
360561`50./eps + 4.4972378732844705018616483798163760411376017613625743994602\
6552352346538992093`50.*eps + 7.867217187231295066645745230632035935054736244\
72673981419937260247314034740031`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.629274643579220426195208162133255340\
27878371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 1.335053537524490437396808669133217600\
08225694580767023838695503569634452218156`50. + 0.5`50./eps^2 - 
    0.24306641775061524560211261756461748865393392294860538761339128477528540\
451609`50./eps - 1.2299169891802696605071921666616362586178234491655682583070\
8055943218313501645`50.*eps + 3.173994477412146052740295045283433467804077966\
10090856400583313905468317645987`50.*eps^2, 
  PLCx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 6.82817284795792605298411495198621780\
112122769215182362232878938331622444929468`50. + 1.275`50./eps^2 + 
    1.57438214043409589370581388017465551915601767049841983920110032360385757\
396082`50./eps + 9.4084174237689427012276768494938044404595654173254136950895\
7958086579740937432`50.*eps + 28.34161192359248931050013656775538860839656226\
450926143139453528499586939498366`50.*eps^2, 
  PLCx12[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -0.61772810948735863608369336215153493384579605723615552957836761782422572\
104847`50. - 0.1375`50./eps^2 + 0.1355932648814191925405809698302698093798318\
2881086648159368260331320348624192`50./eps + 0.972959324424890164910514552493\
07800195797245759910421529247356978561087396843`50.*eps - 
    2.43266153390242080787350080231977103740432786240306384375827284501386096\
957934`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.754286197105703092051240110641334586\
06581154267250583853536924867622754987793`50. + 1.`50./eps^2 - 
    1.48613283550123049120422523512923497730786784589721077522678256955057080\
903219`50./eps - 3.8004337982883552515831512992806809749121211843617007029931\
3519789910514739944`50.*eps + 5.118532938616441723202362429153496147645801776\
43707353291348084080756603125899`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -1.10344709424286032610838337738085565595639456182653551554395531385198433\
293914`50. + 2.02835538342096759121505282173802978517706200780897164885535824\
598632497193268`50.*eps - 6.7879547139226350495113548559618507787668936167194\
5776047206566168381059002914`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.91352149140920178902639994680311924869985430519957596158697815091882992\
345657`50. + 2.13615727912158888661920725774264697056475738138025605371384474\
845184425404581`50.*eps - 6.2773053665741473677263771091478991774396463925703\
1587909169750419884516033281`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   0.574793855955961462918454137861089802616397294451224034214703097198167536\
02587`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.7751160797170553664293467715213850\
0441374567090075284427639016193245653888191`50.*eps - 
    1.85966894250997091825276173152961219635677014685970007829359540859483586\
780425`50.*eps^2, PLCx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.457742822597987748398589504024870924657834487927523743951463924342251820\
87685`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 2.15827435510133059775701486633269983777236109738437\
000404914023014171493856451`50.*eps + 3.2444948352499322743769815369141309413\
7221188138778576504697917000878331827162`50.*eps^2, 
  PLCx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 2.52197969338460605961846668421486707\
848146014011101998642188605166135622046312`50. + 0.5`50./eps^2 - 
    0.82366938306347471939252733901210326257521276571884185981111419814411224\
746118`50./eps - 4.7796148742063119938721394894921935829364836118722787466100\
4482503522058606225`50.*eps + 10.74418861843414410157276994407961060974566232\
249824126364441262845369627789141`50.*eps^2, 
  PLCx12[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   -0.32725202214930595441496363769932729158335827219037369602520678027102997\
509879`50. + 0.37322685908097092939300762446485041576652671488945913050267348\
162962226034176`50./eps + 1.9864169013265952462317312266594952514503490082002\
9343743522113449867453331297`50.*eps - 2.742936281373682735536105828809728123\
6947249616165073331848813267300323120168`50.*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.07874836685271940519236763329235610073258559471279937723057574406102337\
759004`50. + 2.04874542892794229426143155980391826666382361590197841651787353\
795993488765755`50.*eps - 6.7273975522745881367073653829212241128779310284953\
1502862154982576202863011183`50.*eps^2, PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.03918290906929908637982071036909778029995204162752149452474951016215687\
270521`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 2.236220684069066378542388272072695\
15409523913658167002661576421026775741547038`50.*eps - 
    5.98072073063493138695502060414751048145156155212790111689785545558463482\
953445`50.*eps^2, PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -2.36784597208499274131469166637130485165654288294146243734152909408139296\
290172`50. + 1.5125`50./eps^2 + 0.8435059470061964299986342608340659794308013\
421150644469458874478066084598309`50./eps + 12.989286922550764325589395179369\
07359905378953900947206607399323596995276722465`50.*eps - 
    31.7790799304245554320766673530927270532136958464858335434039415696281536\
484789`50.*eps^2, PLCx12[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.644722847579440210190985394581497523141442133783246420928720317457462160\
66298`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.21048220415550358039564194260230753455311552932360\
585500659605262894743472173`50.*eps + 1.6431470627261981715638743821860134031\
3109944752960416135005342499852488092364`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 0.253231151333035127766979020596748030\
83764074476944667616825401573027461959566`50. + 0.010101534702878186810104684\
74516684084291623669943439720356392589074128462966`50.*eps + 
    0.61417200369400459403428294716809515029684043862942111622715617456342019\
258712`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.72687233261099676287604245948376354815701342009266099437328509579940634\
523638`50. + 2.02967320845814784852611787168726199155339263461330864719290016\
021789569977296`50.*eps - 5.8744784205715088625328739718432983903960177102466\
1303134563828266957988339485`50.*eps^2, PLCx12[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 
   0.211501651129251423074829652574861733658741932048089811248770064426421048\
59481`50. - 0.278687612281331402602325930386947952567142818866305995899740794\
06285566305217`50.*eps + 0.53234945471922607151349597215903680447755561612001\
487401690255033689969470802`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.07611119622995364855618771424111869403206223880598893953617094133032334\
677127`50. - 0.09819338286475656893369047695058389696811570406009773978265961\
321992777279328`50.*eps - 0.1860387821395397073890494166220987910507828248682\
5349655445423904195115131532`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.149199480032190157261259429871449744794392069448101492649490374712784600\
9524`50. - 0.1187614271043035595845571752926188146789372420607522200148306224\
8833472951662`50.*eps + 0.369328159171755934503307913645566182889892466062404\
15571680384306965037179377`50.*eps^2, PLCx12[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   1.075811178814962164347016174006313283227435554008823063586108700324639561\
93711`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 2.39634390386244594530716852008286868556900509755806\
527499097597367104564618536`50.*eps + 4.7161357958976247586547254732890695544\
5665525966864801863997503540785795627197`50.*eps^2, 
  PLCx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.03722038759949737630975968792749850854786255887728970690740564825256196\
682117`50. + 0.12143012226200317889651725415913726439502878981930401669469076\
445663923361982`50./eps + 0.1450966170568412473447172339677712274714984109705\
0827171607027595055287560487`50.*eps - 0.100150569635586137179648321153813511\
52237044012156455953280368495390992716237`50.*eps^2, 
  PLCx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 0.08420973466250580258675756623163875\
584716623094201430978728511620407726679866`50. + 0.12143012226200317889651725\
415913726439502878981930401669469076445663923361982`50./eps + 
    0.22930635171934704993147480019940998331866464191252258150335539215463014\
240353`50.*eps + 0.1291557820837609127518264790455964717962942017909580219705\
5170720072021524116`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   0.037579745331277699320092965778753866482800227807870762355555178930591124\
68573`50. - 0.121430122262003178896517254159137264395028789819304016694690764\
45663923361982`50./eps - 0.20190811970820629948227503383833503163887783585752\
839598080100120369345431876`50.*eps + 0.1061912666511493539850918061241984864\
4580625174623825514037123603570137019506`50.*eps^2, 
  PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.21515409088863452137584214928242895\
039440590344080414037679564800660025886542`50. - 0.08944261948667677189911813\
754354084191522997282316111518864669484150248521478`50.*eps + 
    0.45235991814216075178951467721528181436717168864067268011520734440543839\
938126`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   3.371327653414988220968283946491612227523325127877056680026974088390645305\
36153`50. + 1.`50./eps^2 - 1.847280178509699042135656703640376644737169400921\
38389565620131572666118974875`50./eps - 4.92714428866600592140594869065239866\
280851168219148761724904073883934378335662`50.*eps + 
    6.73261051390322572795495592756679934952613634170136746408766251038549886\
093249`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.699517400487165842634900331697520178398644686764441315140136995106951886\
08611`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.28088632710021518019238430425867541900627490196012\
983110943778864314195286187`50.*eps + 1.8239723780933100854721612519581681839\
1265162142615970344254952786775877564222`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.17574231720034054933339264559775663\
426040714268433737087996856262772845735527`50. - 0.26185291212553182991206757\
130523788663367137263879019121457947597251460263861`50.*eps + 
    0.48706085266663247081929063726607294264899878635062105357126453724659996\
727661`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -0.87060236952647137667712619740208979843637858269260815394232961422231934\
654667`50. + 2.13750511668084504205937763374218192360027099983862578739744189\
680737640864607`50.*eps - 6.1803010745376756536554597392037823599528806492366\
4560850424260152703000809635`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -0.76721993824806173697848749543105866434615784641940443594375890938834422\
853028`50. + 2.09363369664316466457219515037027307707065911498505970700826337\
679904045365603`50.*eps - 5.9473741632501014346228115521688234176363134417720\
3844851472202131722366131166`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.1630873381157285875505412201147027\
7875876037634992302788622347981351640129224`50. - 0.1008138848973989297646190\
6405722837897972803128783502969693395841689097505014`50.*eps + 
    0.37238570643118879953916959006002184250187896908532974820086405492469179\
109259`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.186391187309190043677582342299187861274307798582103603274809953409099977\
63544`50. - 0.082803024311696515330527622211693424154771312576165778527251185\
49616803703321`50.*eps + 0.41189265849855790089524782904263461078739418794286\
105555661532326163841749385`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.04621606569766009557075274293137672405118168410178962196434217389846735\
306639`50. - 0.03551689164232653420389206636531722612472195917880724613124932\
484324323920799`50.*eps - 0.0754370567545896387514923786469603741753969515697\
2549177864125492375053116837`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 1.7843815557674730980684816438798387\
3871078275195114612548955134203602713395232`50. + 0.275`50./eps^2 + 
    0.74586471763749025999975168378801199626014569856637535399016135414665608\
360561`50./eps + 4.4972378732844705018616483798163760411376017613625743994602\
6552352346538992093`50.*eps + 7.867217187231295066645745230632035935054736244\
72673981419937260247314034740031`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -2.32845699119334051644705656771803590814934962833309444057289279926599315\
960339`50. - 0.55`50./eps^2 - 0.840896101941647186666170034242690659186958063\
7994173746469893749599788338779`50./eps - 4.735735887306680749409712441451100\
01317380672543352709673562084655709122566558`50.*eps - 
    8.28195350072715284786134647181877732089851749589211663643975063858994958\
742892`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   1.047252628022381728266205745720799899944309516706538621512021257105828358\
91529`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.5773462973223860005340608414160459\
3887121551995889826501661570795431931502312`50.*eps + 
    1.83418925886631529700704076255688613691276589609132127306254914538533951\
195396`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 
   1.621932675154752426514196604121518315290267911759887024973345274276240329\
5436`50. - 0.4583333333333333333333333333333333333333333333333333333333333333\
3333333333333`50./eps^2 - 0.6167189738402615444440305840911311048780206087217\
3670109471336802220458378714`50./eps - 5.898629451543483084518354608845954825\
86583200795464799421334920468802719429814`50.*eps + 
    14.1085323970466795774292303828366687261582454971169006231448429642259546\
0371962`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 
   1.047252628022381728266205745720799899944309516706538621512021257105828358\
91529`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.5773462973223860005340608414160459\
3887121551995889826501661570795431931502312`50.*eps + 
    1.83418925886631529700704076255688613691276589609132127306254914538533951\
195396`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, -1, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 0, -1] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 1, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 1, 0, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   3.371327653414988220968283946491612227523325127877056680026974088390645305\
36153`50. + 1.`50./eps^2 - 1.847280178509699042135656703640376644737169400921\
38389565620131572666118974875`50./eps - 4.92714428866600592140594869065239866\
280851168219148761724904073883934378335662`50.*eps + 
    6.73261051390322572795495592756679934952613634170136746408766251038549886\
093249`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.699517400487165842634900331697520178398644686764441315140136995106951886\
08611`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.28088632710021518019238430425867541900627490196012\
983110943778864314195286187`50.*eps + 1.8239723780933100854721612519581681839\
1265162142615970344254952786775877564222`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.17574231720034054933339264559775663\
426040714268433737087996856262772845735527`50. - 0.26185291212553182991206757\
130523788663367137263879019121457947597251460263861`50.*eps + 
    0.48706085266663247081929063726607294264899878635062105357126453724659996\
727661`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, -1, 1, 0] -> 
   -0.14603865132634331453019810192840081773577593900926100292584178283767065\
359385`50. + 0.09111085038833822440522635313387679371551353661483178702407022\
465358116905385`50./eps + 0.5132854657351607225344314998696178251759745822213\
4904215902963601250104529336`50.*eps - 0.984913358654542780788201452832241987\
05164865683640124799807387807831985319737`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, -1, 0] -> 9.1473349201939341668385877842751864\
3166753867535406823819903272177458684875178`50. + 1.6416666666666666666666666\
6666666666666666666666666666666666666666666666666666`50./eps^2 + 
    0.70606388898654406008326276833262012420933096252893146934240301930565694\
968923`50./eps + 4.2915776328202554944326389748186812483395813704509647541205\
3722960568721500847`50.*eps + 39.32383159186256770540084533694716203641570904\
297191912688819128287152848975307`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 0, -1] -> 
   -0.41479119210092234086435011890544440249201829926692900711671906534011440\
865406`50. - 0.275`50./eps^2 + 0.09550204909016723658730559350110357730272158\
525338057130545536182483182718091`50./eps - 0.0786319204602191279590365060221\
724504443067034425058653399692642069747266898`50.*eps + 
    0.33704266037703036963406843066715207304292570875269020960482813366603203\
98679`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   1.667796597915239888424986065239941360391859725496875942944893556455420716\
99018`50. + 0.5`50./eps^2 - 0.42364008925484952106782835182018832236858470046\
069194782810065786333059487438`50./eps - 2.2491022782591172807744300004200837\
5415875250548737132156314496464592111633176`50.*eps + 
    5.23681596339200975569917681920056983409123892306386752159859645639095784\
230844`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 1, -1] -> 
   -0.21081506601176584818131101333978362033808076119770144865785696387232267\
832255`50. + 0.14846761043713571162627839788762252485418229908032929243814289\
556219837204144`50./eps + 0.5543315710552401361612758855381782650223692467087\
0313122903083483768170273739`50.*eps - 1.006315932057792699267736592159982436\
3207712162794560368128536728747025931064`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 0.60413370398220674911657196629773164\
998691200249829914370392487885275417169232`50. - 0.41921631313719239536674577\
385934304873069353586523941804588978617790661279264`50./eps - 
    1.98692212451905948315072064841827990252351166077142288238209643166669555\
772726`50.*eps + 3.6550255334890336535210501101460086811317440873315637437047\
029195501058973983`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.280448088888680212712053859487357944274440461917406274941555520856399505\
44782`50. + 1.`50./eps^2 - 0.500855754156382381674340441902590753410744036400\
61554663386789274819832165204`50./eps - 1.56794902455775898933920384525414535\
815294232111677489671673820125575236358369`50.*eps + 
    3.62035732446790877455309850630707273552563523928537784501466064986312097\
920074`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 1, 0] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.97844488070478527040750057253494616161611184498008076216030390374038634\
736152`50. + 2.16723050868847905562195840741682008744341478147677032686245325\
302148389570198`50.*eps - 6.4196002417790763247860954523904585348166745950632\
0108812145155245601344689486`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, -1] -> 1.7757865827306258115032252375879734\
1333789904532780185634288705810161754481228`50. + 0.5`50./eps^2 - 
    0.42364008925484952106782835182018832236858470046069194782810065786333059\
487438`50./eps - 2.6434024738761816369645633587970737810245097964926903212225\
7901080112185594022`50.*eps + 6.260676276652626954148644178575749203802610527\
96981980990871829246821807557325`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -0.82669438295721550180282027963485636345818225168412907264475370366858007\
320386`50. + 2.09619295357343307864697083854789853681264549522011961729179480\
10594656894394`50.*eps - 6.08100956717946161301319080367997762703259756878304\
873107674417453108633371091`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, -1] -> 
   0.581339722297340338207840638725755331657021833626910847765167357413987064\
71501`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.95781303640894060392594875208748158845784823243291\
313859213636869305408534571`50.*eps + 3.6171829340925816486915818138570789698\
8995019173825703591635279520327993846667`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 0.18639118730919004367758234229918786\
127430779858210360327480995340909997763544`50. - 0.08280302431169651533052762\
221169342415477131257616577852725118549616803703321`50.*eps + 
    0.41189265849855790089524782904263461078739418794286105555661532326163841\
749385`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -0.76721993824806173697848749543105866434615784641940443594375890938834422\
853028`50. + 2.09363369664316466457219515037027307707065911498505970700826337\
679904045365603`50.*eps - 5.9473741632501014346228115521688234176363134417720\
3844851472202131722366131166`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.1630873381157285875505412201147027\
7875876037634992302788622347981351640129224`50. - 0.1008138848973989297646190\
6405722837897972803128783502969693395841689097505014`50.*eps + 
    0.37238570643118879953916959006002184250187896908532974820086405492469179\
109259`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.04621606569766009557075274293137672405118168410178962196434217389846735\
306639`50. - 0.03551689164232653420389206636531722612472195917880724613124932\
484324323920799`50.*eps - 0.0754370567545896387514923786469603741753969515697\
2549177864125492375053116837`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -1.05711936959937303220406672468284085135382427864675269901487885300226895\
881903`50. + 2.30615615120244590908320100147151497248302302243466162983388846\
039638592215641`50.*eps - 6.5917287463606201091780944581503402334836698817253\
4204209007898685896576771759`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -1.02184709420375347741337675868573331851274638517639110084622015282742375\
431693`50. + 2.23602537786724944970977912376931601945932489914340855878291612\
951661626143514`50.*eps - 6.5177264694409879085065108848444460342027926065901\
4629787672688023310349625874`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 0.2246015205427474289688314272236608\
0648501600940760543850481377295562506132925`50. - 0.0693141168748569428649815\
7868284674498236987632758927290939478821570603073437`50.*eps + 
    0.46704144063435198059302291775549542496436174842023363268404205801119030\
548041`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   0.206772781706915645211256842618425008760811443739493659656351366966630172\
9883`50. - 0.0794119520830488319049667935789000630450076933038449800612001149\
5149252211435`50.*eps + 0.445683832348592332423711694615841430629280351094371\
53216762123455038596919792`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.05908122379245653665643935422245943951003967732816278117806727041511714\
114479`50. - 0.05321329780420617034735362603407267196115233056467932059517133\
229615022808336`50.*eps - 0.1014975595148392040435649459486342809247576830937\
9195129710952665563291839415`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -1.05711936959937303220406672468284085135382427864675269901487885300226895\
881903`50. + 2.30615615120244590908320100147151497248302302243466162983388846\
039638592215641`50.*eps - 6.5917287463606201091780944581503402334836698817253\
4204209007898685896576771759`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 1.7843815557674730980684816438798387\
3871078275195114612548955134203602713395232`50. + 0.275`50./eps^2 + 
    0.74586471763749025999975168378801199626014569856637535399016135414665608\
360561`50./eps + 4.4972378732844705018616483798163760411376017613625743994602\
6552352346538992093`50.*eps + 7.867217187231295066645745230632035935054736244\
72673981419937260247314034740031`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -2.32845699119334051644705656771803590814934962833309444057289279926599315\
960339`50. - 0.55`50./eps^2 - 0.840896101941647186666170034242690659186958063\
7994173746469893749599788338779`50./eps - 4.735735887306680749409712441451100\
01317380672543352709673562084655709122566558`50.*eps - 
    8.28195350072715284786134647181877732089851749589211663643975063858994958\
742892`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.198752737022231627949634754922473562793201580111738246754858142294642452\
89401`50. + 1.`50./eps^2 - 0.320282082652148106208624707647019919696093258888\
52898641915851966015313129376`50./eps - 1.16126436989307029433307644698726999\
974056165947643956698016744907054175897579`50.*eps + 
    3.35743111515591409733182257708045483253167627052580542075858463398778079\
289682`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 1.0472526280223817282662057457207998\
9994430951670653862151202125710582835891529`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.5773462973223860005340608414160459388712155199588982650166\
1570795431931502312`50.*eps + 1.834189258866315297007040762556886136912765896\
09132127306254914538533951195396`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 3.6234135751447474498445456683887390\
17854829776001832127501546165672438829886`50. + 0.641666666666666666666666666\
66666666666666666666666666666666666666666666666666`50./eps^2 + 
    2.05405471152451431036979096587573169497737700035857952968074686337923456\
545014`50./eps + 12.254312065044277805774114615589720637866725175397169847487\
84896275783843117028`50.*eps + 14.9041868213779476620622526870471518286643902\
4253680510666053642033286395545456`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 3.6234135751447474498445456683887390\
17854829776001832127501546165672438829886`50. + 0.641666666666666666666666666\
66666666666666666666666666666666666666666666666666`50./eps^2 + 
    2.05405471152451431036979096587573169497737700035857952968074686337923456\
545014`50./eps + 12.254312065044277805774114615589720637866725175397169847487\
84896275783843117028`50.*eps + 14.9041868213779476620622526870471518286643902\
4253680510666053642033286395545456`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 4.62283920115208730961157825556732951\
962595594249068883178487860005012079721581`50. + 1.`50./eps^2 + 
    2.48723533686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 14.717075510027111605421656732341513845508167683673470255207\
10499262207548171506`50.*eps + 17.2012444044828253887092144153019425658349563\
2290965852491499281915393565098423`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 1, 0] -> 0.78340967240378896635186586207090063\
474870506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 0.94611511261391247453558303069562311\
313659305737093154068080255026160069378619`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.1677381170061524760000370565082219609942065779910433225971\
748393895337062645`50.*eps + 0.8320500699293186150830069097617888611503204786\
0410971832062413650841723503899`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 1.621932675154752426514196604121518\
3152902679117598870249733452742762403295436`50. - 0.4583333333333333333333333\
3333333333333333333333333333333333333333333333333333`50./eps^2 - 
    0.61671897384026154444403058409113110487802060872173670109471336802220458\
378714`50./eps - 5.8986294515434830845183546088459548258658320079546479942133\
4920468802719429814`50.*eps + 14.10853239704667957742923038283666872615824549\
711690062314484296422595460371962`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 1.0472526280223817282662057457207998\
9994430951670653862151202125710582835891529`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.5773462973223860005340608414160459388712155199588982650166\
1570795431931502312`50.*eps + 1.834189258866315297007040762556886136912765896\
09132127306254914538533951195396`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, -1, 0, 1, 0] -> 7.9756944085278779440643996157901801\
0347996598631023736905772159886643501913648`50. + 1.275`50./eps^2 + 
    0.93271547376742922703914721350798885248935100383175317253443365693719090\
729415`50./eps + 5.6227087517859352341511662289870177218369487970026391907082\
2527379478765491919`50.*eps + 35.87506528682522110692349787559745436633702365\
197697886503298188906185665815072`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 0, 0, 1, -1] -> 
   -0.61772810948735863608369336215153493384579605723615552957836761782422572\
104847`50. - 0.1375`50./eps^2 + 0.1355932648814191925405809698302698093798318\
2881086648159368260331320348624192`50./eps + 0.972959324424890164910514552493\
07800195797245759910421529247356978561087396843`50.*eps - 
    2.43266153390242080787350080231977103740432786240306384375827284501386096\
957934`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.335053537524490437396808669133217600082256945807670238386955035696344522\
18156`50. + 0.5`50./eps^2 - 0.24306641775061524560211261756461748865393392294\
860538761339128477528540451609`50./eps - 1.2299169891802696605071921666616362\
5861782344916556825830708055943218313501645`50.*eps + 
    3.17399447741214605274029504528343346780407796610090856400583313905468317\
645987`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 1, -1, 1, 0] -> 
   -0.52661002266795619102394795314767347070783949415662305884183250698744733\
634882`50. + 0.38698508998119223165640123079183513442747403635359084055112278\
307764124805633`50./eps + 1.3722369443965252064251282137963655701028768351394\
5741453536973906104103244975`50.*eps - 2.438719097108704127201375517502905714\
0784920910279165598928324729186765079055`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 0.78340967240378896635186586207090063\
474870506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 1, -1] -> 0.1718938170064780581294418265759156\
0542655888118545454805511456424705196285686`50. - 0.1202856614349596233288448\
8876551249206656030146524187086539099473388055616156`50./eps - 
    0.58118373204406477707687186916540671463329760108625573315085975714735912\
789033`50.*eps + 1.0627029262253206007943325141705395617151885701712486847136\
1110160464114685198`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.640844734314355342522906750041560959840522523958788268991828787573455520\
47412`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 2.07629469558551342453555251891470384727088997728946\
286325401635252943451524033`50.*eps + 3.7591637328952409035715691928801451701\
0291023450505184329602867011571618828209`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 0, 0, 1, -1] -> 1.7155735842630885961540610262670756\
0006630569660704571191238705343331373255906`50. + 0.5`50./eps^2 - 
    0.24306641775061524560211261756461748865393392294860538761339128477528540\
451609`50./eps - 2.1744752991192120274880072863647779552228682997085228980070\
1870157947871638072`50.*eps + 5.889212364844870435800763232718644698602964413\
39706749552506753895562426118819`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.91352149140920178902639994680311924869985430519957596158697815091882992\
345657`50. + 2.13615727912158888661920725774264697056475738138025605371384474\
845184425404581`50.*eps - 6.2773053665741473677263771091478991774396463925703\
1587909169750419884516033281`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -0.95318853401615068464103104237304059585569779431436886926376831907768181\
691793`50. + 2.17784389613375140521719959735661811216091652860478894252209585\
173153646513202`50.*eps - 6.3691167716701150587002925856080231492324368555359\
0070638942018413945337270619`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 1, 0, 1, -1] -> 0.5624926206900090937084800181142974\
7382136301469966395120905535191922709489313`50. - 0.4598930866291114655712049\
7399879622490902984258948592661324088526498491669125`50./eps - 
    2.03775940794108079730947500174053021822171101894980070504336778537661865\
970216`50.*eps + 3.5959357559199448618475092507893274322028294792847996789966\
9876312413195612856`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   0.206772781706915645211256842618425008760811443739493659656351366966630172\
9883`50. - 0.0794119520830488319049667935789000630450076933038449800612001149\
5149252211435`50.*eps + 0.445683832348592332423711694615841430629280351094371\
53216762123455038596919792`50.*eps^2, PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.224601520542747428968831427223660806485016009407605438504813772955625061\
32925`50. - 0.069314116874856942864981578682846744982369876327589272909394788\
21570603073437`50.*eps + 0.46704144063435198059302291775549542496436174842023\
363268404205801119030548041`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.05908122379245653665643935422245943951003967732816278117806727041511714\
114479`50. - 0.05321329780420617034735362603407267196115233056467932059517133\
229615022808336`50.*eps - 0.1014975595148392040435649459486342809247576830937\
9195129710952665563291839415`50.*eps^2, NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   0.131414655223833418007104283289699543557846525100733182095993836323525966\
2374`50. + 0.0898750436141052695300305906058846847983121957390627741036420823\
6723250091282`50./eps + 0.259736194842616924856276186561457005710770940020882\
21249112733387667460630025`50.*eps + 0.33896844614110800263959569548317188751\
873249530318785544221880538168275917272`50.*eps^2, 
  NPA[1, 2, 1, 0, 0, 1, 1, 1, 0] -> (0.05459080405181200463457156856361420404\
887138256918690939101765189430056973076`49.643883489138624 - 
     0.1665699829253090676125276074432636284868185774666442428366981429554943\
8161778`50.12836073941232*I) + (0.3530157566154455723995176724044685845261202\
6088413595291025065630270661939331`50.11267953859885 - 
      0.154013496599113056377272463052858600114045059218656786257786802894852\
07534668`49.75244422919035*I)*eps + (0.46479275297521749405392713465911891952\
607339963277752728131487281172538429427`50.14959408654129 - 
      0.030300633419053234061833327646927490910946851298258355291111741874365\
61110918`48.96378644590202*I)*eps^2, NPA[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.3293352038265243309091609619959474928935149788029887003145550194084392\
3262871`49.90073132944694 + 0.48392430455423503861750973825246021424343962981\
47457466143516687531060173532`50.067870607560316*I) - 
    0.03369171351683635894898191090519135017894457377830576575082402229051434\
135247`50./eps^2 + (0.0691092727851152852956825231747156304797925935901349424\
5001671951486703860683`49.888271208758965 - 0.1058456396713450419018429051202\
1297498058266117508817466662580995243757721421`50.073407857599406*I)/eps - 
    (0.5122123038132255764828644702542029587821502782542278343576180132729884\
491536`49.84909250531462 + 0.888247114644605516975223361472098466147502518084\
21608540865383260506765127229`50.088176304316264*I)*eps + 
    (0.2558314142979238474647851776324384027138315802058499134488890764998547\
4351361`49.71283309642787 + 0.65250686114825621237715821514653655370184020649\
859192748796655020760487679193`50.11946430737014*I)*eps^2, 
  NPA[1, 2, 1, 1, 0, 1, 1, 1, -1] -> (0.1711862281898534981662354089039301315\
3311094371430448784986217816236164843218`50.1387468456288 - 
     0.0403976826018362018655007138176736382150907409258370039505611365924410\
3630289`49.51163447524649*I) + 0.00116089577495663364171868747134658933028252\
048047236185712132011647091362609`50./eps^2 + 
    (0.0516281072479750632517033493326754247019284266388646735517642910524750\
15408`50.14943409472887 + 0.0036470616381871901210653358668754070091083246036\
7817617601084129945318820416`48.99849099446883*I)/eps + 
    (0.3434608555159776041998495569272105979127504200384123142997976133555599\
5908124`50.135622192995946 + 0.0915118421883326097665550805506639687237889581\
2757109552468232592464327653216`49.5612222436861*I)*eps + 
    (0.4278025091266319637947134751805764547645452961021092839722097091624734\
7075966`50.14818433632994 + 0.04443980493229806657201405685880660714740331573\
838438957354885102664309812687`49.16471315282934*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, -2] -> (1.0849709148497804658498376895904004447\
1782424839942276684759126846815045745398`49.386466788526825 + 
     6.2077234425455993963916793866339415284415712996732815787875283499697135\
9236244`50.14398105307828*I) + 0.27272727272727272727272727272727272727272727\
272727272727272727272727272727272`50./eps^3 - 
    (1.1794894005431202252309635995825103343758570835965275995523226767892738\
0766194`50.0584991181444 - 0.856797996433579974126175468167137150235591654375\
02886026589397972031356535079`49.91968351793911*I)/eps^2 + 
    (1.0319842947019740822146216916701925409336441825830977303387388962412693\
8560666`49.57912270046806 - 3.70547523573329558255998927563068952073803761473\
074187065088235738858431474161`50.13429352761109*I)/eps - 
    (5.1100045560607537227274008226557411123236525705527251618897327034087454\
4897514`49.94200529992333 + 6.48845435314869473378821506108936617111773422130\
751518945287238183263606022237`50.04572526625409*I)*eps + 
    (4.8879853165017746705630949960246338481990984209278949215647437973674433\
449831`49.94363413341074 + 6.168855300292955987243566687599975756744668951238\
22956054277721078044965889882`50.04470882413232*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.2855881751440112730889367260502061954235524004407168810123367964192947\
2703702`50.05342108457383 + 1.71620709810832130756085228361525131544983131659\
282324466826572841477008136508`49.92899279793523*I) + 1.`50./eps^2 + 
    (0.5462856860666734261202774787925915427414650320054850789045921547371852\
1575004`49.38431635717515 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.144046408713486*I)/eps - 
    (1.5084115035745230847689647787951007582748282794021454597718763745798628\
5891556`49.785329178719586 - 3.1550385399358125743966150170300536131514128209\
9511146868642489604468350744994`50.1058140115969*I)*eps - 
    (4.6221124644698747826717249776715178910427266111791583222125914093369056\
8090833`50.14230541576505 - 0.90728054467017234919859145509797777501156805108\
105131633891058759384188711267`49.43520650546741*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 6.882383408985654282594572757090407568602\
36830616130693738504116763289890985992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, NPA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.722855499855516627269429392527831355890578355522308861140172052762268183\
16785`50. + 1.`50./eps^2 + 1.558531633159897241749938782798158100878644291083\
11576535142849319322750940763`50./eps + 10.2131672889042173319523177143516024\
9292828650113158025522794366001375864118373`50.*eps + 
    32.0252921961410180627207929006133847708627278334447537390434889026625194\
4977567`50.*eps^2, NPA[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPA[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.330884246050872859130175646744939826518496466279457969387048765101061310\
28745`50. + 1.549999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.686464772138581465453145854077885797102639391919\
57017703545490519024338032258`50./eps + 6.93826634672687246374709796830582164\
137751196425392873695615506033020849168021`50.*eps + 
    13.6738973768415257866977878058813819858394423545376275715915594441558627\
8294814`50.*eps^2, NPA[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, NPA[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   7.620887387525061537663745264872238316366107538335467275392252041285500537\
09929`50. + 2.283333333333333333333333333333333333333333333333333333333333333\
33333333333334`50./eps^2 + 3.121363278431148084711742936771843713055620514022\
49704693514444217391886253015`50./eps + 15.4677334717345558900380752420184992\
2260788527612130226694307243598743414007605`50.*eps + 
    19.7334308715310627790655862925766202599218656023733576024458842007286201\
2213629`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-6.5703183659998654983802198621016766830842324407966505530282273433911176\
3385999`50.12716969616696 - 2.21353410763375039732099382435242872224529802387\
584989704461194070749923547497`49.65466950054747*I) + 0.5`50./eps^2 + 
    (0.6235013509682062867267895688749939737836243679454086777103593896220529\
4252771`49.439813463963304 + 3.1415926535897932384626433832795028841971693993\
7510582097494459230781640628621`50.142125937836624*I)/eps + 
    (10.370667081857891245473732234939848485034321078533338350326746768949372\
78732221`50.14285577833902 + 1.9650004711259191319371974927066755400987323407\
9863379777161773097842927576009`49.42041174436957*I)*eps - 
    (23.451872895018770748353192923011428314553817740724454452118511444860645\
97049856`50.14770283466734 + 2.6774923002136041406256224671038334700622477188\
8790804924406241332555660065483`49.20525353353237*I)*eps^2, 
  NPA[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   (-8.0197604976372141628993738651159078986234190970654569650334995989249428\
1744073`50.14956190819821 - 0.53189735782946517644823710501933268783270578228\
696229970920593833530592134234`48.9712283424958*I) + 
    1.45833333333333333333333333333333333333333333333333333333333333333333333\
333333`50./eps^2 + (0.8886619244541958556198345835946693520431207026221097001\
3908826189073374640044`49.314876170986295 + 6.0213859193804370403867331512857\
138613779080154689528235353104685899814453819`50.145836060834085*I)/eps + 
    (7.2554519101242567187794951939951630666522599964590125899207328096784671\
1431983`50.066967870638386 + 4.9700910666393498236703283433795872323555342686\
3565808402922511202671739737542`49.90266774908724*I)*eps - 
    (24.249193020842377045311879965208730922801036879118607271385274959228297\
05220447`50.149476918253825 + 1.678628927275461352562069228297770057001033453\
95530296674627587122946410761374`48.98973433068623*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 1.629274643579220426195208162133255340278\
78371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, NPA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-0.7118152263589336701171139226848559995113677057574591595076705526563201\
0794526`49.8102865479044 - 1.386001126092911803445884691444983314797826924967\
03968068491894243195921672857`50.09968285732297*I) + 
    (4.3019611665366267626748876888102940260937675296624936808428870725137818\
6021856`50.14339907666736 + 0.78518603825796397762401997562117749901702871996\
280921230551916313896563093966`49.404705159553544*I)*eps - 
    (6.9853934740548679922728243911194702053730722363867543704044371762875342\
785799`50.14810380620868 + 0.738135836420706606046392191430806636685021745306\
18299882015924907608215871867`49.17204922287199*I)*eps^2, 
  NPA[1, 1, 0, 1, 0, 1, 1, 0, 0] -> (2.22609535865703725245257740153860256660\
495484285645142818932308635570588750955`50.05335127270248 + 
     1.6722802196540348660528949173397259910612787183042844673970283220339931\
0183591`49.92911656134719*I) + 0.27272727272727272727272727272727272727272727\
272727272727272727272727272727272`50./eps^3 - 
    (0.7144268363952024433296335587335336858737207877281445572462814259508815\
8054229`49.95697382209555 - 0.85679799643357997412617546816713715023559165437\
502886026589397972031356535079`50.03589450452963*I)/eps^2 - 
    (0.4955486853104740370288591502695324714881791869956576064158706071154900\
5050149`49.48415810710655 + 2.24443810074656511789417319071195783490001093494\
043756440242247521281396277498`50.140179411329605*I)/eps - 
    (2.9845488996689381369903663600498190171886410199636525534223005991301677\
3577393`50.0849269235357 + 1.772282009928309274037454251492306648130978724406\
92929414949033739448043547755`49.85858105371923*I)*eps + 
    (5.8961401805647293866850403677660316107951460834030996761802026835189627\
5193538`50.126295801328816 + 2.0253153146994807435496378809454759598282906477\
9753972394949057981180301811291`49.662220647714335*I)*eps^2, 
  NPA[1, 1, -1, 1, 0, 1, 1, 0, 0] -> (2.8041165802641196164605720684134046933\
9648381320189251572145011741851656787319`50.099530269973975 + 
     1.4425467003433278975576784423642501577621694792285231895540012796065655\
7774838`49.81086408635278*I) + 0.42272727272727272727272727272727272727272727\
272727272727272727272727272727273`50./eps^3 - 
    (0.9894023001809958639803136903600094701192377881580744849660205602537525\
3773007`49.92680676440332 - 1.32803689447204895989557197565906258286516706428\
129473341213566856648602629371`50.0546439891439*I)/eps^2 - 
    (1.0859977690791865583612782106659058339007744678434562542177864023842422\
9375721`49.668810985060084 + 3.1082989976934599632700787905321376913829419346\
8064047842040040424702806929456`50.12550484033915*I)/eps - 
    (3.0852555297316668870165749502869699629521201668218820922012359178784345\
9296559`50.020688639179696 + 2.7908286314581485190699356051543631951000234702\
9562495205128732236718792668924`49.977130669614496*I)*eps + 
    (7.2082158575072833143697376402397990866811644524122569864876884563905402\
6767809`50.1339560901254 + 2.029077024866021600326042630868700038220163774393\
50197188410101150378929224355`49.58342683996121*I)*eps^2, 
  NPA[0, 1, 1, 1, 0, 1, 1, 0, 0] -> -0.88705069255576856302549544005770499290\
118618399847935513533063782118435085561`50. + 0.60213975168682733461306182132\
80512064154020475814195018802853249700213923363`50./eps + 
    3.70367166414698257427971842325355414085823997704949944188113656656996533\
79998`50.*eps - 6.17116044195122731291206982555823718172054829559597451295586\
663303998198079336`50.*eps^2, NPA[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.623969643508543860970114462427130000493336853685062394677598830617863764\
3433`50. + 0.5`50./eps^2 + 1.141062614277716688964347402121920200480154731021\
64811333647795504519176084795`50./eps + 5.96339899087194510868583844505810037\
351704585638604356741101261795409524484001`50.*eps - 
    3.76464650133238145680987576894469014994857985133840037304034356500921479\
142843`50.*eps^2, NPA[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   (2.34613308682334801796633254850998990567918829099211088363376833165543188\
440443`50.05077496069403 + 1.791371994843727929384163943037992138654417419624\
62814558378480155558028146895`49.93360809686379*I) + 
    0.27272727272727272727272727272727272727272727272727272727272727272727272\
727272`50./eps^3 - (0.7636742013509027002748287589850530041595346361405318009\
4120216406580299609455`49.97358059122555 - 0.85679799643357997412617546816713\
715023559165437502886026589397972031356535079`50.023550914084744*I)/eps^2 - 
    (0.4446616042380980433691260891136443113131030517782380327880268186568884\
9578371`49.4111526022685 + 2.399153260700048478446384804114838935564017448854\
3622937691393001169497437351`50.1431809638699*I)/eps - 
    (3.0274445895454758332731640644717766821551676124416801958770880767199148\
6623924`50.08068253631726 + 1.86457077661493502980143881812430179826971112412\
044043136286301188133213881563`49.8701852064458*I)*eps + 
    (6.0256779549507391815895855239627337240517855911712670565799937472910162\
5758101`50.12399407255907 + 2.17179336979431267315769869796506361861700087457\
721426409372469281614061590239`49.68080665861262*I)*eps^2, 
  NPA[1, -1, 1, 1, 0, 1, 0, 1, 0] -> (3.3380721608655704164737576673582078087\
9435718494111024633702195984068830185536`50.088129109395204 + 
     1.9257547655528364810218413091338190672031898890022099981930437837499375\
3911278`49.8492343698355*I) + 0.622727272727272727272727272727272727272727272\
72727272727272727272727272727273`50./eps^3 - 
    (1.1765160985639596521683788070873839648934274712879441230217752198652148\
4675314`49.86263080589628 - 1.95635542519000760758810065231496315970460094415\
631589760712458702804930755095`50.08348069081194*I)/eps^2 - 
    (1.6196795718509836433375701578503924562477014936635028466348322203364549\
7023107`49.75405327575105 + 3.69613433207866073371608668094280302914955722007\
645576661281897444027266504722`50.1123719178556*I)/eps - 
    (4.1980493332399209781901786793993396110274167480792085550795962004795087\
7728784`50.038807501917624 + 3.4431380912787293882045300333065005635734085598\
1046985777061841656719223037338`49.95271440501095*I)*eps + 
    (8.9959891973966911484836736509709685619130695031078924086237729201802634\
7245859`50.13301902484522 + 2.60583874637747562791306559787701499919677125295\
694439867347606925514429840224`49.59491763693812*I)*eps^2, 
  NPA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> -0.90901698955331885535089042720289271902\
998612652497908098078412837631744490936`50. + 0.57300349078870286969035050104\
281810946372085893271947119376925653562631031352`50./eps + 
    3.62942212850740802969519235882450280895089678853243805693815161424234177\
605037`50.*eps - 6.2250214401529376953275713771452511620198486018924266098366\
5455745575168686982`50.*eps^2, NPA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.388792631619766280626167734911296150096555122922111258785394041905659170\
58518`50. + 0.5`50./eps^2 + 1.09817928797184327497268093980585250152407094916\
15722374087382254914636379614`50./eps + 6.12085062278602789505775758402468214\
623732017158024148988417985571617076079217`50.*eps - 
    4.95850267075939451861312726109983487538821026398794886914518590500275987\
530617`50.*eps^2, NPA[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -1.10344709424286032610838337738085565595639456182653551554395531385198433\
293914`50. + 2.02835538342096759121505282173802978517706200780897164885535824\
598632497193268`50.*eps - 6.7879547139226350495113548559618507787668936167194\
5776047206566168381059002914`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, NPA[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   1.438827524934296092739664193964655688026922659030727930264434527538056664\
76775`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 0.52902321766941268650326917506744682\
724220418408954162912472539697180809821925`50.*eps - 
    2.62854493179610293352934206156521334200259121155121680750884345073058883\
87007`50.*eps^2, NPA[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   14.00447430542204317007608533709040488812190357605413365236135289807870395\
935103`50. + 6.75`50./eps^2 - 5.792411476170693618187913216112432819069151035\
18896858387785767094571431149847`50./eps - 11.8896920786385324537248570624233\
629024606648511635137866224007076599839118552`50.*eps + 
    15.1336857665770105691487754912135224169250936482906914108551497497949325\
6397902`50.*eps^2, NPA[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (0.19015915005718127756810373319135020854218193567727971974597589288951100\
540253`49.43517606669043 + 0.968830381550736792117298105466196166936374843747\
42653509455272122851231659409`50.142306588494336*I) - 
    0.12542538726248494515578317472694442497518995706985979816724751416317770\
455216`50./eps^2 + (0.3958858896981151743196196875466704176031037524279972301\
0308117826482928739373`50.00101496654886 - 0.39403547519747753156348853942512\
356119434324008293340548907821396456389309103`49.99898026711539*I)/eps - 
    (0.4943406980992939631787730999433103145391900903331586441856789336174666\
0625345`49.945453646957624 + 0.6196284295674968844472706648366059557723002627\
5020973586080152622631998393821`50.04355861609942*I)*eps + 
    (0.6088644824361111308494100809366967869202528407655546639310888514889003\
3757173`49.96414464444399 + 0.70980891326606193701130231043602744225228046082\
353783985626513202422839680372`50.030765452431204*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 0, 1, 0] -> (0.14658362975652453445488872953210217763\
707801932306975894110025506597861404697`49.32050819591105 + 
     0.9801420563832780745274818399043212577486376100122128327884480446164665\
9920826`50.14571174876577*I) - 0.11433172176468883510002157468891174056291641\
887233802310342448713942907621618`50./eps^2 + 
    (0.3915842785462644636239201483557385407074112980701515329265553929905053\
2236338`50.01794544502611 - 0.35918369716821871561996201587365208172499434431\
521326594926529506355931097151`49.980436814182205*I)/eps - 
    (0.5294968695414081663035572849813736881155970032578388157767423942879744\
6265775`49.960926457875374 + 0.6252306142361378466358069620623616318275411426\
2146289290776287064566681151174`50.03310329600466*I)*eps + 
    (0.5751226741527631344021880485742892285639539190359437519146348720747187\
4441435`49.95444702705182 + 0.69654250566923693568731093378517174836487303936\
923380381277127154263616826563`50.03763416096835*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 0, 1, 1, 0] -> -0.10882590344686404116281823299829774093\
838056234179631425798558775447496704509`50. - 0.18843222721129415624448242940\
991628789433741892162346634448856282471223899841`50./eps - 
    0.49871883801566772139140201995319105020775307958003320693460515480083051\
160464`50.*eps - 0.3556511423579008357316284271431536908708769745845202262198\
3250719307554240043`50.*eps^2, NPA[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.04410587986169154810445994071797204000604596326268975697294114935558002\
554204`50. + 0.45873005998660061061541070861971596538871093575268518051217226\
562643516257384`50./eps + 3.2799208135455919287964692905156610657008619000798\
3309529215505972058042096676`50.*eps - 6.592877417546279536712250340796879971\
10015483809129025503285833208793905335455`50.*eps^2, 
  NPA[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   (-0.0095761181253422146303527261749940535828996051938020391813441691912035\
0162601`48.54697716411278 + 0.38423107864572511354738219173297067250712911860\
18721154100394615067252888047`50.15038015946643*I) - 
    (0.6924849487434171480069100165389713284329390824759157850081070575658056\
6576329`50.139612104532475 - 0.1571369492759145666406880856975210798455514751\
0568747641298500229111973498071`49.49548008345582*I)*eps - 
    (0.3336111358771909682686641932499587766512378059837725230590696947915623\
9658304`50.14995432043149 + 0.01696290796049103318183356181372432154556218920\
584435976752795746323451033051`48.85621408719652*I)*eps^2, 
  NPA[1, 1, 1, -2, 0, 1, 1, 1, 0] -> (6.2897672200104408350213092824825856626\
8300598537423042759399058273097234107287`50.134842765122364 + 
     1.7207037096175362025795374275893603334510989137329799755886323948002870\
2111882`49.571914287311806*I) + 1.`50./eps^2 - 1.1544313298030657212130241801\
6480486208431867187984719761153446976973545355533`50./eps - 
    (13.561919310267366859040951827041036281886228024273236322272109841232577\
65593388`50.14936820141509 - 0.9868719668020701488569571128523196560512678441\
2388558492990836060628742535181`49.01130785783018*I)*eps + 
    (26.752531906619168618036213126833394438082531747488959056785811128817639\
9438839`50.15049963919193 + 0.22499444386985257940549066860171592652473731004\
31040677413281253092520888257`48.07530654204614*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.1869478713884706304380587502659914152706942493799224680233780152638468\
4062448`50.02043840418761 - 0.16932388234079809306423249669593212746594340135\
985191333042968917485438613617`49.97743609723222*I) + 
    0.03311730607145541242632288749794652665318966995071927728037020848817433\
644177`50./eps^2 - (0.1156192874879908595879738639172021515115196583588197651\
2486545860544258244135`50.02170610450842 - 0.10404108546076897989266313676284\
172727383942255828807225848884105243673887513`49.97588069037374*I)/eps - 
    (0.0108609198506904184934869727709776818821726667785221585016125706919702\
6603674`49.20581288264385 + 0.09500561209351712752214283589133113748339936380\
843725840608208464435474027878`50.147695534192316*I)*eps - 
    (0.1286818653713306515618826258896094974766384376362029710145075640076277\
0862316`50.144503446812564 + 0.0215598715200170193040641180308803356155212597\
2100153830681277843508593476817`49.368632267474275*I)*eps^2, 
  NPA[1, 1, 1, 1, -1, 1, 1, 1, 0] -> (0.0727125630127734595617333924921204707\
2774374390836004706176148920570344249194`48.98271226752563 + 
     1.0675966754057554172693905011510137090434858034917928624061874387990809\
0165191`50.14951002704366*I) - 0.09230808119102953272946028722899789832200028\
711914052088687730567500336811039`50./eps^2 + 
    (0.4121691612580302241027835242164096676176202873143138914193577136366852\
7225127`50.063190593040844 - 0.2899943897367085516708254026622818339205038175\
246453332305893729121271542159`49.91050469462523*I)/eps - 
    (0.6397090077422324308709138922993217529651638776412159346558295757612401\
6366233`50.01105919790144 + 0.60711430185133635847187938447308366855813297320\
891235965981248983166032792583`49.98834719555172*I)*eps + 
    (0.4988613874509838741241232340993164079498753364619538881563756595543613\
1167463`49.92559306631497 + 0.67251434113185939184013475855975034385549348950\
073142658419038792740450683151`50.05531472600808*I)*eps^2, 
  NPA[1, 1, 1, 1, -2, 1, 1, 1, 0] -> (2.3361552162485533198248413236615564596\
9869599507410817812469433232869696467452`50.14523896336927 + 
     0.3663715204821652189877205079522652077576613373225908414464064783241303\
2561417`49.34065897592292*I) + 0.27272727272727272727272727272727272727272727\
272727272727272727272727272727272`50./eps^3 - 
    (0.8213179205617164762185251193222287250586668892064633679717500532368320\
7409714`49.99062229079996 - 0.85679799643357997412617546816713715023559165437\
502886026589397972031356535079`50.00898943413403*I)/eps^2 - 
    (0.7982306849396542156537037774130762900254066736498991699060868319319505\
4790529`49.62113542889322 + 2.58024634549833387093266657822229452642365746289\
462746391821971125951303274273`50.13066818194205*I)/eps - 
    (0.6329888750676590014164357570167675759318166330204827578686227889247007\
1517294`49.82834655734679 + 1.16871198304412187957601402924868014597480371058\
643805879304671616072192345107`50.09465797706622*I)*eps + 
    (2.5943377619795288035290671789454743445981517531226928903512484818658990\
852512`50.087479948299126 + 1.50563543133951333506157151721045248903309008094\
815444277486202028445493172552`49.85117325744077*I)*eps^2, 
  NPA[1, 1, 1, 1, -1, 1, 1, 1, -1] -> (2.478927118946881701636503860592607134\
78540004627633108079326152197868473731109`49.899296400468074 + 
     3.6601539565653999305202468378247425318789264420371109037099976580052597\
5774899`50.06853199532393*I) + 0.27272727272727272727272727272727272727272727\
272727272727272727272727272727272`50./eps^3 - 
    (0.9210478161546667952899780306659182970759599511666021961623484734983867\
3177879`50.01513466225871 - 0.85679799643357997412617546816713715023559165437\
502886026589397972031356535079`49.98373092735427*I)/eps^2 + 
    (0.2082250866770965901842847286691962275703550004535870690342348928763161\
798683`49.00649440921364 - 2.893557052836423690014856301504609529756879920335\
62578993121379234266913765416`50.14939340752871*I)/eps - 
    (4.3139952549219602426713425794071893907504592881758839337865749333025715\
7176668`50.07582103951838 + 2.76415068468864505485287925491596510399687979591\
796901846724871393709173808963`49.88250309088568*I)*eps + 
    (6.7167494367223218002331936289372410591204716690878213441754964794644708\
4777258`50.103071642883364 + 3.3191210666504418026810792352753942936339286766\
9866719038423443271919727517393`49.7969355891234*I)*eps^2, 
  NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 0.36177908153031624138330558900943533\
811204295521179703737745607786392391495428`50. + 0.14548364492500552258600081\
428417127251642891655773265212976660330431638200969`50./eps + 
    0.88628774667999230666747985427508728455224794497648610733743215300042094\
129836`50.*eps + 1.6754572017935164834301014968383811802879223851065042888229\
7722209546735516812`50.*eps^2, NPAx123[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.07676453722992690401915586124780960037875169813558839130199167798706164\
043209`50. - 0.09435947989300147975983510562723501853935207767047681541467289\
615948145462509`50.*eps - 0.1500929258271882156874953408100108022221958655931\
2966785125879712350179342985`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 1.1063278541821778063007876217454727\
8060632041816347027850395052361234758557568`50. + 0.3342242654274556141367191\
2478556090595648488328618713113041695729446784644779`50./eps^2 - 
    0.05184791450002108913329940345623342383262428361187553229481541468566433\
304408`50./eps + 0.7833833016439350600968016841500866150230084058316161332232\
1094059933702984662`50.*eps + 3.427476403282842279291407409094125172171233850\
91505443658633447476438103661038`50.*eps^2, 
  NPAx123[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   -3.38403850485128268225482562719819992097059508666326514863625732325706780\
743632`50. - 0.28446986137389271023919206835016190161298408146575841129037839\
797745506897972`50./eps^2 - 0.99852142989873870684458733285176585743202696076\
487633149879351468280679895164`50./eps - 8.6312667593950415900354941850897055\
9321453150154355678306700740778119716010917`50.*eps - 
    18.9117507232619011363059722275651913770555331195191493411013528912966309\
9923389`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   -0.38048582357740755790913503638053400261907172975098523348081290972825935\
657125`50. - 0.38961038961038961038961038961038961038961038961038961038961038\
961038961038961`50./eps^3 + 0.03318457267712282336236727407030755402095611599\
933864116031260991227666170722`50./eps^2 - 0.80590105423896713596628372160422\
721798234872841415094898274095502149642056015`50./eps - 
    2.74651949547275249156985191094301713397335177820066338982130781587962389\
285888`50.*eps - 2.8960348199502558513755328613548327899892909753378561288041\
6825367207580724459`50.*eps^2, NPAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.907668949669879679118193785054125067940322156866980262474515229891335178\
40216`50. + 1.`50./eps^2 + 0.902960630005405805032916190033776020705481791052\
39686647852990576717796267532`50./eps + 2.17461950379711529349653911010441891\
461721635839805216281320401195191703102674`50.*eps + 
    4.98935673560010096884613775971891650133452950041304677401597938737465392\
008776`50.*eps^2, NPAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, NPAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.374060237235566637974653928094760280656447986331803020389159709940622877\
3273`50. + 1.`50./eps^2 - 0.9867461446178805360278389949796196768991334866946\
6201242634928458455026837014`50./eps - 9.040890658353999721510153989160942053\
12556507467303742803262548952824272226451`50.*eps - 
    10.0749427712248325450589190815176833974069148827002526108751886399371077\
8877283`50.*eps^2, NPAx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  NPAx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   -7.75506153911717503311377581888837957197447929789472652356207813136164650\
115058`50. - 0.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 - 0.50093685479374152861877614615895891122603073639\
642363162001757148818341833352`50./eps - 4.5502935906976413936433333247457672\
6751234996053474433929303850254137357851414`50.*eps - 
    41.3955657533029275474809379938498117574988234708602782315591906818196595\
9884047`50.*eps^2, NPAx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPAx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.330884246050872859130175646744939826518496466279457969387048765101061310\
28745`50. + 1.549999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.686464772138581465453145854077885797102639391919\
57017703545490519024338032258`50./eps + 6.93826634672687246374709796830582164\
137751196425392873695615506033020849168021`50.*eps + 
    13.6738973768415257866977878058813819858394423545376275715915594441558627\
8294814`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, NPAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   -0.68196238019836338002372946315850449771018281207397422708589430552932449\
673621`50. + 0.5`50./eps^2 + 0.9801762949069386656394282801161784517476411269\
9232046528429714065204568945299`50./eps + 5.020049517773773984439296323221865\
64410215621034999199023326211777784950369753`50.*eps - 
    9.14752902760221905232701273380500900044217178565591937394775969710800314\
067896`50.*eps^2, NPAx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   2.988201108295663119876020354850416131405609423376244976950335162744568731\
90542`50. + 0.679166666666666666666666666666666666666666666666666666666666666\
66666666666667`50./eps^2 + 0.434430840773453494580949710292561514167412067898\
99123458777257384878197860966`50./eps - 0.05650340139270367711222950499032252\
026183233065319271042304319090399805082214`50.*eps + 
    8.69761706897072813118427898054628915656960296296070758512101556425205112\
637502`50.*eps^2, NPAx123[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, NPAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.16624345723852282450033857742876158730362234874546453468223220372275615\
858056`50. + 2.27294395695245896915893593593035685878638500442983892300986557\
530631868471528`50.*eps - 6.8114694262596067645427224898446877889877004289400\
6022227416567283870255509462`50.*eps^2, NPAx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   -0.37390679228570486441224681062388391543484837900674427022417906580316919\
698244`50. - 0.38961038961038961038961038961038961038961038961038961038961038\
961038961038961`50./eps^3 + 0.33805494521554026149291219723500304640854664562\
787506390304157814486269620303`50./eps^2 - 1.73019559315251278057373647560788\
78540635874051950251058828102676788187104435`50./eps - 
    7.57118727171157218499998852989784916903980012821004662254280523893613686\
591082`50.*eps - 3.8099763537817516496239396014684784173491794073746891801684\
4447221245711017064`50.*eps^2, NPAx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   4.837481095814924840319477442639417011136452291082521335233775692026256938\
21343`50. + 0.324675324675324675324675324675324675324675324675324675324675324\
67532467532468`50./eps^3 + 0.736221965371134964522897088172884709880896685635\
84065997400086639222784206597`50./eps^2 + 3.068414346052820564254207766692065\
37021825146364047281553787854085191605557576`50./eps + 
    14.0960459858451268957790295910280288109334789561924966619182277945869692\
5991852`50.*eps + 16.33946300330183358129801862867227451222795390548858714985\
632159828812147894084`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.90901698955331885535089042720289271902998612652497908098078412837631744\
490936`50. + 0.57300349078870286969035050104281810946372085893271947119376925\
653562631031352`50./eps + 3.6294221285074080296951923588245028089508967885324\
3805693815161424234177605037`50.*eps - 6.225021440152937695327571377145251162\
01984860189242660983665455745575168686982`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 2.3101520516044401687666629537356277\
4159497763036785925102400787190537994129574`50. + 0.5`50./eps^2 - 
    0.72514815758117359790630992183719045920268167429618982285295450439620996\
793167`50./eps - 4.2117497894971907737040131394221406038284477892944481969682\
381484592139648033`50.*eps + 9.4883237336573680900530557488688409158014056823\
2614381969818420368383351865859`50.*eps^2, 
  NPAx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 2.42592822736432008063078423016710166\
447204661560207329158488660053072045012727`50. - 0.38961038961038961038961038\
961038961038961038961038961038961038961038961038961`50./eps^3 + 
    0.88164550240662723894650039121367754684660758284011100869964706913892456\
43103`50./eps^2 - 0.875480119045965971685577825952703151755302354890510697089\
62950211169232551428`50./eps - 2.84038290553291273470496910362661428961195616\
023707706267309938619007142002377`50.*eps + 6.0596553637828175281504888671706\
3293270554400028710841541934987730882946519862`50.*eps^2, 
  NPAx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 0.5837205009733461953715729775213413\
2078444375205654551147861197240723477151358`50. - 0.6038961038961038961038961\
038961038961038961038961038961038961038961038961039`50./eps^3 - 
    0.01624846588625338417666485887161086379494315062718447760942654279197251\
404829`50./eps^2 - 0.74113842285821929777195872297795997366138453988711512279\
28025203562995436781`50./eps + 0.03870451337156982238455431349127822276523900\
433919315786523867223955758923515`50.*eps + 0.8605733120882023132080671341755\
2322276173428457549428961857673743193325192528`50.*eps^2, 
  NPAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.7843039365404911195318162787993366\
3003427372617516190231477052137196705704651`50. + 0.5`50./eps^2 - 
    0.62944449818236146547117360657397007038780115477132089243954273143514172\
453224`50./eps - 3.0276427959218975274265110195451347076927077136077704235629\
278294242136909016`50.*eps + 6.2183684033215049820018998633227626204474337249\
7787682736398135511239517501715`50.*eps^2, 
  NPAx123[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.95318853401615068464103104237304059585569779431436886926376831907768181\
691793`50. + 2.17784389613375140521719959735661811216091652860478894252209585\
173153646513202`50.*eps - 6.3691167716701150587002925856080231492324368555359\
0070638942018413945337270619`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.07874836685271940519236763329235610073258559471279937723057574406102337\
759004`50. + 2.04874542892794229426143155980391826666382361590197841651787353\
795993488765755`50.*eps - 6.7273975522745881367073653829212241128779310284953\
1502862154982576202863011183`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 3.0164530255774783503872951859893472\
7938503210071137648533606515051893059229807`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 4.6330781259095025655780754608272252470546837340590076006092\
0512982849034196559`50.*eps + 8.787258422219061922571562177712832884545906217\
16371223958601594348635558955563`50.*eps^2, 
  NPAx123[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 3.4548599328802862412205184588921237\
4365460355336559878611850599304344072796186`50. + 2.075`50./eps^2 - 
    0.39544500934136137151702517384197008882496124415068293504393402477220106\
612731`50./eps + 0.8689152859919728534827101448753625828811736919911756854529\
206506333601279511`50.*eps - 0.7861687313947730105404244973007907704256713286\
9419623000937161087699223757565`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.50398759529518584569787916038146359\
73660477937438668783031069396599532448535`50. + 0.347071726095863949732649229\
56820534564312555673428435915332819628135939048734`50./eps^2 + 
    0.09289627407765960478724936107686853156662402509400340258822023002733625\
062072`50./eps + 1.7162879264777101198139864204858259725240664887211115965292\
3177578298989630416`50.*eps + 5.235288459933458020236241877258099450666199463\
76360363023300475157817023105844`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 0.28662411658927029230193315474852938\
840318381568919030386862968666462716586087`50. + 0.17917912466069277879397596\
389563489282169993867122828309606787737596814936023`50./eps^2 - 
    0.38603203804664180979423011510116383314541646611372832111498307247137764\
334194`50./eps - 0.7949949735749100088267775518417599234165014430750650925908\
6631751836228753942`50.*eps + 0.536566259749288568656450841957547239715291379\
83158593409362027066411240866363`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPAx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -0.98744242182026206222967911895576553278691493289921747424909428791251324\
333521`50. + 0.48169813753626274029219903642630703328447420364867963141756700\
278705849094586`50./eps + 3.3463396321541001614113117817523208381389252901553\
2858299194753926196891743864`50.*eps - 6.505024120762632929154552540206647868\
78783360939082155136532750153745427474622`50.*eps^2, 
  NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.20877298891421218855690531980704813\
935671697602339024331189971966893052222416`50. + 0.05871462434654048835590608\
310887650823803407327301957355179201491863742087757`50.*eps + 
    0.36296356680124726953937040649730758355623409470020154689712834582862128\
908894`50.*eps^2, NPAx123[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   0.338544376010282811276281665334327118510826451879771222400613129250531628\
00783`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps + 2.82553652269010672700784219858620054\
609376646878938620136477265732325453511005`50.*eps - 
    11.4698471320264515445042026759869688066833396075101727933977207251651480\
5154228`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.53450018248126190777780550071265681302599811170355009076177948910756319\
369517`50. - 0.12110165332572525235553115996093617473357896100425559653435352\
455895910183051`50./eps^2 - 0.17368757656873022761706784280884791119004155017\
782070670635243242516417800952`50./eps - 1.1079996312257771054566475386784549\
3851156650926021924521030344238593811997492`50.*eps - 
    2.24051243328957636513559760384141359044701672328996970908604695546795915\
999584`50.*eps^2, NPAx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.822420160820066396119609200706750007939262309896498579473743711435987138\
0328`50. + 0.2259700727701386973771180696072691709095465957300287626189746717\
2240028865684`50./eps^2 - 0.1615479712959109755060252371933720744352764189073\
7021826577015789413317267384`50./eps + 0.319507280431673994391018047416628514\
06077667788294877770877716572851081858877`50.*eps + 
    2.54661712041736261347623336080690287965866862866154465383745148740450847\
496428`50.*eps^2, NPAx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   1.448999923385496499706814814130542313930295338211024283896265175949902336\
98389`50. - 0.389610389610389610389610389610389610389610389610389610389610389\
61038961038961`50./eps^3 + 0.816701873829920296733583072030060655263215396503\
29394191922811577027172252885`50./eps^2 - 1.234332819259427224924953560355482\
97420272982141989098516659040278673842682816`50./eps - 
    3.11403404864813618974014229340819897105599625420520592835607223758729546\
585055`50.*eps + 1.0682170415258007554273018055164000563443157289499402534763\
1907506262568501819`50.*eps^2, NPAx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   1.656118732518655901348775848838654028348416959083730069318940734953963987\
44699`50. - 0.389610389610389610389610389610389610389610389610389610389610389\
61038961038961`50./eps^3 + 0.704701369233451119131959136987379605681479080352\
0324083330656304595210904103`50./eps^2 - 1.2044095617613147527541712253444153\
0433368064875512856004044913305363298459438`50./eps - 
    4.11635940313161511467998766048429564737169146401778790954257480789685919\
952327`50.*eps + 3.7570347963253400256538823041452164302851213189847317660549\
3501017999487023811`50.*eps^2, NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   0.121114212094065275066692046271580074678975815287972229520055121336573698\
77892`50. + 0.085443578981424864510671344175932964023305094992559523355837036\
88030716481417`50./eps + 0.24171398043312338829102186573447175397532206870570\
512976825659174015984305759`50.*eps + 0.3137361808830369172365372328560276530\
7482065786285087820095755962297832589806`50.*eps^2, 
  NPAx124[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.12299990170512676528839079657810035996373960030456624026248753940420957\
83789`50. - 0.207300364956818943458173244853889506876823713715063978494629968\
15015425960463`50.*eps - 0.33332233181854204322715130120649622513750676093139\
676214297576920481816487672`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   0.095680391085221631799667441981731473481646191746706206102233923584188171\
24496`50. + 0.312348626295135094845770054657454361407647886351133782479880085\
2959470919748`50./eps^2 - 0.6463193289893376697214569464206587054011373850879\
6514826578555099262759116038`50./eps - 1.455791968667152098471984013492621102\
39486485852696501451827621751818386158528`50.*eps + 
    0.22954543942028543273114267417294371900968845129807140542708744495439660\
677892`50.*eps^2, NPAx124[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   0.250015845940413754533922200524498704186321606548135178582261150250152943\
24948`50. - 0.062887456362598457701817409323002177038372475358611853054876232\
0026867675885`50./eps^2 + 0.1424030672485233564697584249283411073582890070579\
8809208836450540496390630639`50./eps + 0.476231944209968845892406022058341899\
9115805696245246282233529855293904126728`50.*eps + 
    0.51163227221499729965406965645400004330494009349859973232960902933391722\
42329`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   4.008159839402564265977700941648561983253261043855324531314187224197567926\
52137`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 1.981952837048988793263591556120315737714080282949\
02523474075357479685042886913`50./eps^2 - 0.931044103644649053094450722218204\
38867236500701430147065159087459776614705994`50./eps - 
    2.64230139537341306502265617643035965866905231593282474969625007981815358\
932892`50.*eps + 3.8377073368554391753531115654153957873810707350454060090628\
5018278263955588989`50.*eps^2, NPAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   4.031702391595708018486013431008442397929380147488529251569203620513907418\
5487`50. + 1.`50./eps^2 + 1.7502584903926094187430236965544300456950759628115\
0860320322572206726353220879`50./eps + 5.063786189437623249980894858467870698\
70980756192260819504964976999739040784852`50.*eps + 
    7.98865298326334811348113204722360019613023655441048675783165325242168346\
061219`50.*eps^2, NPAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   1.762121134515926662993212358985262349096930962377165718407946081029007042\
38281`50. + 1.`50./eps^2 + 0.194735336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps - 2.05620939984206853997619879132693044\
089769155847122006196437598671672228816166`50.*eps - 
    2.06053699762106434659370265538268988427003013491585205680718576079041791\
185247`50.*eps^2, NPAx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, NPAx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   7.620887387525061537663745264872238316366107538335467275392252041285500537\
09929`50. + 2.283333333333333333333333333333333333333333333333333333333333333\
33333333333334`50./eps^2 + 3.121363278431148084711742936771843713055620514022\
49704693514444217391886253015`50./eps + 15.4677334717345558900380752420184992\
2260788527612130226694307243598743414007605`50.*eps + 
    19.7334308715310627790655862925766202599218656023733576024458842007286201\
2213629`50.*eps^2, NPAx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  NPAx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   -7.75506153911717503311377581888837957197447929789472652356207813136164650\
115058`50. - 0.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 - 0.50093685479374152861877614615895891122603073639\
642363162001757148818341833352`50./eps - 4.5502935906976413936433333247457672\
6751234996053474433929303850254137357851414`50.*eps - 
    41.3955657533029275474809379938498117574988234708602782315591906818196595\
9884047`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, NPAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   -0.65253741689796167509211045991325493651662454041882769220970590705851290\
156189`50. + 0.5`50./eps^2 + 1.8274741552941422793495357866368324767372352987\
5143220200899295695213125898645`50./eps + 7.455590378487601786675516380435045\
52341401124982725982975064338770893900353212`50.*eps - 
    10.8236861118295918412958222809633153660070908282460032692276475352729899\
6564082`50.*eps^2, NPAx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   4.075012411118668367685896370240890004822005175484843397680131186349857799\
85555`50. + 0.862499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 1.316453097686720291921901355229301114592336255654\
86474765075265890542743598751`50./eps + 3.40972271841814889648816450411078781\
672197739425149343638199782792274139253982`50.*eps + 
    10.1227369176823309655606814372659810056335925133611807976138711163723873\
6116772`50.*eps^2, NPAx124[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, NPAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.52751204531637955122014584401567931394718937384261945350931029559610564\
975187`50. + 2.08340727974783200573592009491861302575604860324496595359180312\
026244687702658`50.*eps - 7.5588726352927616952848307319493811547067069876006\
4337585317904807331237646014`50.*eps^2, NPAx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   4.262347166803619598130979637368819438709553302698944195684930620844133924\
99101`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 1.451059939964279310652993241075778041483044910644\
78158710827972810109030535266`50./eps^2 - 0.598055168981719169397600526930843\
24612937637023846200263592010177563657643407`50./eps - 
    1.96977363353977171139787462910037694143535933821377110913550974389764780\
167991`50.*eps + 8.2565226746561356126008122655353742965668956769478387041591\
0339810475775945368`50.*eps^2, NPAx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   2.086403948176965941090662755812316009886281968265752016265935024952785485\
85377`50. - 2.075757575757575757575757575757575757575757575757575757575757575\
75757575757576`50./eps^3 - 0.744102007705789507761710519305263676183191724804\
20478430488258111929489498723`50./eps^2 - 2.852370707536647794537743905944477\
54516924471724086878054078247124587712539914`50./eps - 
    0.48775968105059320820590766016965189584389630221512031980881722551498181\
386502`50.*eps + 8.0498209022403291668954844417245822972782739607436043314349\
3048251233844008608`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.1364627512425977500751118933937697\
5053404257830226940824152195387656520171578`50. + 0.5`50./eps^2 - 
    0.32126557491032934536615239293480927878361063052622048274573549196553329\
154701`50./eps - 1.0906166789484017599686119857053568404502640327627342607464\
9252621476677983592`50.*eps + 2.143160990138597050312263833634778894567894470\
74002855420574124119146911032686`50.*eps^2, 
  NPAx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   -5.04142496896575255147342801535913630492957873943625053235695134285963389\
962933`50. - 0.90909090909090909090909090909090909090909090909090909090909090\
909090909090909`50./eps^3 + 0.01852408999940884011063678762047314617485656244\
16069035997977887318745612615`50./eps^2 - 3.695103236041289569784457966721369\
86012188574274669117983225382696842353437001`50./eps - 
    20.9060629928079255378224498154607315709223005791694046445282578142349739\
5308153`50.*eps - 31.87384039975989600500149968210158782638107005328692426043\
319672572630249485446`50.*eps^2, NPAx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   22.16517920635665334793101877085317253871644435165463901789287711043963206\
413908`50. + 0.75757575757575757575757575757575757575757575757575757575757575\
757575757575757`50./eps^3 + 3.02641023767446917003078071067662040259299694205\
871285563986248847586918416412`50./eps^2 + 9.68576125246260537161316738457990\
258161417415007651016388193430486742785228686`50./eps + 
    50.5568464289485073098015572735753474115491283627347645999567453559772959\
878279`50.*eps + 91.140345022768395014636083293267101976642114598459608215457\
8039127282827657216`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.8974878781953243796539052958458947\
1249152821325791789284296409312218267972313`50. + 0.5`50./eps^2 - 
    0.37408590800326806380962224588196196864240736819101353723140753537287341\
20599`50./eps - 2.43217530443777779261803324454894450930627842364360995662497\
008301184256968977`50.*eps + 6.6069724899014732201666712113360019153614968407\
3784404264478642975645253784605`50.*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.97844488070478527040750057253494616161611184498008076216030390374038634\
736152`50. + 2.16723050868847905562195840741682008744341478147677032686245325\
302148389570198`50.*eps - 6.4196002417790763247860954523904585348166745950632\
0108812145155245601344689486`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.04981383295631620578794422880705148302067059022049710743660730792330412\
333396`50. + 2.06786184584004737430679594612406066309730693808384500176332350\
671966464257315`50.*eps - 6.6609248403851317795204452218617699523972998593209\
2875479230485084744895036417`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 2.6458905654948413026309196181493874\
417036619656236511683061460239027294305125`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 3.6656509375767183722792557592515538582832658319214317722679\
3287878143234648504`50.*eps + 6.104316231715060626219863956635003249019589796\
45255794022810624687190065444744`50.*eps^2, 
  NPAx124[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 6.3253435730230846169136484217423959\
5220827895571112411435540400491167432972773`50. + 3.1749999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 - 
    1.66531947212473366485135177202325543711771178321851485241662194151891006\
503817`50./eps - 3.2293130192970229029877405830375236605362814540602222577234\
0834860459064540962`50.*eps + 5.941594898766836499100944969962632914186132733\
33426245827829473331737919310632`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 0.07606087594565554735278211558477778\
698780848637345036807374628810798650974145`50. + 0.38110573921562945033340524\
896303913520972139624112674367808162379809692072058`50./eps^2 - 
    0.63451932898533341620469341079785802734439062057406872621458453859552202\
731092`50./eps - 1.5847723434702117446337413047793774184753725088380600990641\
4034884499662284221`50.*eps + 0.021119587380545004123588915581055629999828222\
6037630638855637624657654499749`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 4.11321363971275155460759080769979860\
06059114027854206692134935075542854407337`50. + 0.809834027557015882709514868\
9924791398339596323799968380244324579898385778038`50./eps^2 + 
    0.83551152402096375203375276097809089792898329080568957972667886244837357\
559609`50./eps + 7.6313675187086010646521984074531183381587663484684706022445\
1135760612530314947`50.*eps + 18.90948221902279776274102036305452182284875144\
574379150770722500044830072846762`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.14224077691758733576472991264292130898890679485455405253120339412798392\
93225`50. + 0.116973834126740443048575873541646088570409318952043656143397890\
95609046543618`50./eps + 2.44607170606922790482022411202575572945604578297318\
67490390977574645974351276`50.*eps - 7.02156116980730676010979976371601452334\
418032056911826419211069612639262019744`50.*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.31194530440036244566723632899183893\
586745557909289100136978811528905637106654`50. + 0.24273966824292434006890250\
152624869889172324559985315605765630276181249913177`50.*eps + 
    0.65221263294140760198208016261597086085572519506868284287586141120728866\
738873`50.*eps^2, NPAx124[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   1.399849520015889681444142669757338571713750637878579080958587189093324077\
7502`50. + 1.`50./eps^2 - 1.1544313298030657212130241801648048620843186718798\
4719761153446976973545355533`50./eps - 0.462231386300599533969829630923771647\
63265711286986741334895340651596605544921`50.*eps - 
    2.72276775631200595118107496884236332099524180516404554013140598193092972\
897764`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.53613682214286137860138180052869853986584060071248098774562083748040467\
361865`50. - 0.25968608119717772530089376664424246253753737817786910744604762\
809877564754548`50./eps^2 - 0.52824647247269113213315573248182417678567734954\
697571719111008181631609775864`50./eps - 3.7002725643918417566958660916027858\
3884217310758824267839634692695431251786462`50.*eps - 
    8.20055865843899059977174777916594193167572924809502636546794534042726331\
645635`50.*eps^2, NPAx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.038208664435617585358662747358179159801987615499730992121158543684157270\
79918`50. + 0.121419658018451725032511482318796672672184018063257636232033995\
6993212731751`50./eps^2 - 0.5346583774203773608562410452466279111489432403822\
9955559073274432946399507487`50./eps - 2.361485386454258950502021932411627196\
77579779688440921340212225929879608016732`50.*eps - 
    3.51568708533594206873726687337373165562365732430791784573480441245171564\
250997`50.*eps^2, NPAx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   4.279365096876323647320849732412115352116845339513722971300154000231763304\
95965`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 2.451169348036664157688193473781954164199490601588\
8774063341316314509343476999`50./eps^2 - 4.2289780308607023562773274240952343\
9885051526751864807345040583190646422998212`50./eps - 
    8.90112233246843864548944795055524825323792372198135522264996202119664550\
701407`50.*eps + 3.9041036139487616608858348156484094424587907847662370714436\
976336893278741742`50.*eps^2, NPAx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   4.339423428648439106443727681143646855145913511766888469226426911386932763\
76584`50. - 0.909090909090909090909090909090909090909090909090909090909090909\
09090909090909`50./eps^3 + 2.492823113061856426000666995693309758484592386884\
84012078725683589183241196412`50./eps^2 - 3.113888251487062248694178496669355\
54095453352151439635269804770039974174626385`50./eps - 
    7.44302320953679462164764787491659191109692832648725492776292553198098495\
878235`50.*eps + 8.8507656030278886817158303667206474256064142115692958349255\
6672399331197533913`50.*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   4.660082189393421102767594432974856130642688037574501634446396042183189577\
19008`50. - 0.180012786695213895868419154573316874604154613319852566193690329\
72874604974836`50./eps + 6.21328665068052178836060929730984196613463496638043\
395748061637776972601537307`50.*eps + 18.449084761109123723801931058755709695\
69757744962517311076241405018981606743919`50.*eps^2, 
  NPB[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, NPB[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   3.035297448008673691550132685274539276259117577442937063419458230217994664\
32613`50. + 1.`50./eps^2 + 1.074933680804975135922251656898244631428263146622\
87660522546224055793899684824`50./eps + 2.39092412577791370783902506026539386\
111252136986143906186605199322368692915859`50.*eps + 
    4.77269926267069824757009250908408195314550301265476153324512514485793200\
583157`50.*eps^2, NPB[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, NPB[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   10.75748879397470737579689489791528349034362613584109005237623409719671465\
183463`50. + 1.83333333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 1.34650552499067580740575196599415404914171206451\
657643400848310171844796477819`50./eps + 6.7528240501178331079807188516004888\
9571605519935514597951357271631449084452878`50.*eps + 
    46.7875096294173004863173793279124164224397483295057891667109994873855727\
9435969`50.*eps^2, NPB[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPB[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   1.784381555767473098068481643879838738710782751951146125489551342036027133\
95232`50. + 0.275`50./eps^2 + 0.745864717637490259999751683788011996260145698\
56637535399016135414665608360561`50./eps + 4.49723787328447050186164837981637\
604113760176136257439946026552352346538992093`50.*eps + 
    7.86721718723129506664574523063203593505473624472673981419937260247314034\
740031`50.*eps^2, NPB[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, NPB[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   -0.51882801748894501890647814023180906901131920853083265196984061276358799\
935904`50. - 0.89081743031271747098046635589172705381735559561799652182687570\
378882243558417`50./eps - 2.2314775976646995413692234289435050669698738554254\
5584295767733689781816955705`50.*eps - 0.851792618879226388254031889405395313\
10400525459199639919929644623462030939176`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.629274643579220426195208162133255340278\
78371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, NPB[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, NPB[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   0.790636066539020382846363836822217485538180951103540283783820958438099802\
62167`50. + 0.5`50./eps^2 + 1.15214934570650799652876374698064706247042248256\
280020403122947544280672362591`50./eps + 4.0234125217145867827406239636185588\
5882119918115462646537002632342419770253899`50.*eps - 
    2.74809998972951072373272247892242071635558469633507749848113963335598841\
543789`50.*eps^2, NPB[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   1.712080361123278753659568709713365317637694631501974395179667775875040146\
46858`50. + 0.458333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 + 0.826970233564298996818033434732259807264553942349\
23352036196035248923949665708`50./eps + 2.17516128647619872087999600768459903\
991181746278596776010622784536381778801366`50.*eps + 
    2.73616337572116916595846947067239822650153574080546654579749059309916423\
458197`50.*eps^2, NPB[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   4.218577411635518347086200833348048071022647093021193112958430866970585232\
87058`50. + 0.083333333333333333333333333333333333333333333333333333333333333\
33333333333333`50./eps^2 - 0.083371796931663714849091049629324476613426556578\
31423833545517474821444686949`50./eps + 4.40973902862344575996447490204634361\
658174753312903208980875481435631617108525`50.*eps + 
    28.6270262752958807031657254514760724849168579563266831641707869383066972\
2831367`50.*eps^2, NPB[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   0.783409672403788966351865862070900634748705065922658793722339000286522617\
09738`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.1515383094219408833711605033627088\
8134939360346473216554125027667990564944122`50.*eps - 
    0.15435273325114967083941491181828230394313966936351754429610173155338558\
641225`50.*eps^2, NPB[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.97844488070478527040750057253494616161611184498008076216030390374038634\
736152`50. + 2.16723050868847905562195840741682008744341478147677032686245325\
302148389570198`50.*eps - 6.4196002417790763247860954523904585348166745950632\
0108812145155245601344689486`50.*eps^2, NPB[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.88246416113334476104861134144336835196939192640972291710359803853479126\
919116`50. + 1.19649695295091205091111282569574036326233654292601614611977484\
361681019416671`50.*eps - 9.2504265406512006519355357394472783742045953525234\
7295957543797194472051079669`50.*eps^2, NPB[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 
   4.679162358595615608192688905018681420395736235505657104885284171116486926\
31945`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 2.7933196588670693384358181447452994\
5807910912185778886528804320514497229456604`50.*eps + 
    19.3952771301834652665488044879578236228276022937010484676503242093540432\
4662872`50.*eps^2, NPB[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   0.244892483212850166707296926793517320730457549990372181773356561353352344\
06447`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 3.10948501506727711850366665318417696480544264777084\
455359827903246535213106295`50.*eps + 3.0927187907236715415573114528054410066\
7112442376650163588344570650376821320486`50.*eps^2, 
  NPB[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 0.07945298790467291020029822287657978200\
028290832704908431763175029713140633891`50. - 0.73582258879360278046631166315\
305977830206194129044284757218097914938722965201`50./eps - 
    2.92308593889665953676087347785256336136471547202379719619815204033294300\
513176`50.*eps + 2.4077093545656747801484524438685524637969734595872614948643\
3197879073430385726`50.*eps^2, NPB[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 
   -0.50128253670133576285460878322290311408647504520760949967182990291279427\
6503`50. - 0.7660845116806916514520849331006521866606102639565327074131589857\
0883754995368`50./eps - 1.910111705337938696185014484623285323126564319035286\
71620377863765832354384143`50.*eps - 1.07888601229774651744067728639737983681\
542143743457589470020276869656623766996`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 1, 0, 0] -> -1.07874836685271940519236763329235610073\
258559471279937723057574406102337759004`50. + 2.04874542892794229426143155980\
391826666382361590197841651787353795993488765755`50.*eps - 
    6.72739755227458813670736538292122411287793102849531502862154982576202863\
011183`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.03918290906929908637982071036909778029995204162752149452474951016215687\
270521`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 2.236220684069066378542388272072695\
15409523913658167002661576421026775741547038`50.*eps - 
    5.98072073063493138695502060414751048145156155212790111689785545558463482\
953445`50.*eps^2, NPB[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -2.36784597208499274131469166637130485165654288294146243734152909408139296\
290172`50. + 1.5125`50./eps^2 + 0.8435059470061964299986342608340659794308013\
421150644469458874478066084598309`50./eps + 12.989286922550764325589395179369\
07359905378953900947206607399323596995276722465`50.*eps - 
    31.7790799304245554320766673530927270532136958464858335434039415696281536\
484789`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   0.295935811817731754364516178793974678173337748164177309615351989991151728\
41811`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 3.09474895575456567786106403707759991053232409793373\
679828821755320719869788442`50.*eps + 3.2119570612726075426673022974597778483\
0660314389313990906487722829691224687707`50.*eps^2, 
  NPB[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 0.21488371265394569356220005744772271926\
588334490676563238949516932208775821684`50. - 1.78816013042576338731167634520\
683354084711224629388063093730018158560967116981`50./eps - 
    5.35357437390162889367905650329335749514203515972840870081351507753511438\
791439`50.*eps + 4.0139027449609924223611500734723363963774175243265351980755\
8326151823125384027`50.*eps^2, NPB[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   -0.02565647666212163421752185811433551186793098365183804162682823155595061\
190024`50. - 0.03026192288708887098577326994759240835854832266608985984097800\
655945032030167`50./eps + 0.6668750248609355803314206128540240296733491245119\
3542451146423623703438238379`50.*eps - 1.037901111704788498101762177247222668\
8946287078876837493692129084529750169937`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 1, 0] -> -0.90901698955331885535089042720289271902\
998612652497908098078412837631744490936`50. + 0.57300349078870286969035050104\
281810946372085893271947119376925653562631031352`50./eps + 
    3.62942212850740802969519235882450280895089678853243805693815161424234177\
605037`50.*eps - 6.2250214401529376953275713771452511620198486018924266098366\
5455745575168686982`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -4.71731716656147405564873356587606608807404284390394099221918562050913566\
605512`50. - 0.5`50./eps^2 + 1.6072507706643487788246227673589584083051786275\
2783388781732703310526534605841`50./eps + 10.81556847606935634227722199715263\
806916104564026878401629209370183467026214572`50.*eps - 
    24.6845233683753646321140990921057220408574985640089656146420793338385024\
5721367`50.*eps^2, NPB[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   2.310152051604440168766662953735627741594977630367859251024007871905379941\
29574`50. + 0.5`50./eps^2 - 0.72514815758117359790630992183719045920268167429\
618982285295450439620996793167`50./eps - 4.2117497894971907737040131394221406\
038284477892944481969682381484592139648033`50.*eps + 
    9.48832373365736809005305574886884091580140568232614381969818420368383351\
865859`50.*eps^2, NPB[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  NPB[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 0.44347624786147041477016145462028401534\
016210152818056837312011951118056863341`50. - 0.58968265954972841718210713457\
143484301752157783126434087340363037417847742334`50./eps - 
    3.39741198529789563247089578718829877916889874973098450024894406410956311\
296278`50.*eps + 3.9100909212872873281509429158047578555579476700476556016303\
7887922532631130032`50.*eps^2, NPB[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -4.54452678033411030671559013746869720063230823122306559263585581158599791\
348459`50. - 0.5`50./eps^2 + 1.5160384175703905658173862551738014257820583187\
5554711892156586299702231024802`50./eps + 10.27807297423057581333197282506254\
679713758018260591984960404078523096407002845`50.*eps - 
    23.6345875258532377625500842546774217232427489421511880915177341974976846\
3586656`50.*eps^2, NPB[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.04981383295631620578794422880705148302067059022049710743660730792330412\
333396`50. + 2.06786184584004737430679594612406066309730693808384500176332350\
671966464257315`50.*eps - 6.6609248403851317795204452218617699523972998593209\
2875479230485084744895036417`50.*eps^2, NPB[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 
   2.645890565494841302630919618149387441703661965623651168306146023902729430\
5125`50. + 1.`50./eps^2 - 1.1544313298030657212130241801648048620843186718798\
4719761153446976973545355533`50./eps - 3.665650937576718372279255759251553858\
28326583192143177226793287878143234648504`50.*eps + 
    6.10431623171506062621986395663500324901958979645255794022810624687190065\
444744`50.*eps^2, NPB[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 
   6.325343573023084616913648421742395952208278955711124114355404004911674329\
72773`50. + 3.174999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 1.665319472124733664851351772023255437117711783218\
51485241662194151891006503817`50./eps - 3.22931301929702290298774058303752366\
053628145406022225772340834860459064540962`50.*eps + 
    5.94159489876683649910094496996263291418613273333426245827829473331737919\
310632`50.*eps^2, NPB[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  NPB[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> -1.1635298260017762754078351680969425018\
1371858007691772203208852589657203319846`50. + 0.5382055979530352120713524663\
4658829050074367098050789251088411394596801055994`50./eps + 
    3.51778879568676789858480907537279191483548503945572634619347114341736937\
695715`50.*eps - 7.4922106627126212422350816072471723117967796494723129944806\
0119229796603002552`50.*eps^2, NPB[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   1.784303936540491119531816278799336630034273726175161902314770521371967057\
04651`50. + 0.5`50./eps^2 - 0.62944449818236146547117360657397007038780115477\
132089243954273143514172453224`50./eps - 3.0276427959218975274265110195451347\
076927077136077704235629278294242136909016`50.*eps + 
    6.21836840332150498200189986332276262044743372497787682736398135511239517\
501715`50.*eps^2, NPB[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.95318853401615068464103104237304059585569779431436886926376831907768181\
691793`50. + 2.17784389613375140521719959735661811216091652860478894252209585\
173153646513202`50.*eps - 6.3691167716701150587002925856080231492324368555359\
0070638942018413945337270619`50.*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.585992070110191257935949429929639034206637685439008457370062194986096538\
38878`50. + 0.536672412904984604961889513629603354189634917087603207614789246\
60246005431007`50.*eps + 1.74947451622476387430828325959080586479603733058165\
703934409735385349563977859`50.*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.101803292636360957592394877436119985748987460810975624822625064000429593\
99035`50. - 0.890817430312717470980466355891727053817355595617996521826875703\
78882243558417`50./eps - 1.89181311471274191015811679619610501799635735081088\
836288812636687516604751785`50.*eps + 0.7660936431318455186038198236250925269\
3867748704071376208801413988807924652018`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 0, 1, 1, 0] -> -0.10882590344686404116281823299829774093\
838056234179631425798558775447496704509`50. - 0.18843222721129415624448242940\
991628789433741892162346634448856282471223899841`50./eps - 
    0.49871883801566772139140201995319105020775307958003320693460515480083051\
160464`50.*eps - 0.3556511423579008357316284271431536908708769745845202262198\
3250719307554240043`50.*eps^2, NPB[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -0.66372047992943691576101762703632900811043829659554861608455146447334709\
440058`50. + 0.26551875364125316855088685242952253772590443536865447437072471\
311897272366454`50./eps + 3.0452116037679952018355628149702621450559503624588\
7415270250943675948546134834`50.*eps - 5.418586937823240063619384583579685318\
80949934602295067979595730496662406240903`50.*eps^2, 
  NPB[1, 1, 1, 0, 0, 1, 1, 1, 0] -> -1.61261650599690264467461251978522992114\
820222991226771902310343944629628271702`50. - 0.71607069585151396984879184365\
42528097676027759048890868639678740256993529028`50./eps - 
    3.82152774327894234015641225217363627765924904285352497271641644774454915\
11858`50.*eps - 6.12464401503526586749438976879851155447111347376743054653851\
423871020840950284`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   0.570327647488925770592935121829587331489345720325185535455338800815441522\
79513`50. + 0.503896292159422990951334108698594233891844226892747905770017682\
78063958247655`50.*eps + 1.68895140354372755489883778803571885020981625084387\
466984657214242301319598153`50.*eps^2, NPB[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.375737095759608604973713789757748993630938679453969782073793071324989230\
6498`50. - 0.8908174303127174709804663558917270538173555956179965218268757037\
8882243558417`50./eps - 1.810265258069827759008273341873654885626004111798815\
55456991330850073611920636`50.*eps + 1.31353147366281896788491168872716557951\
823954574766219344027168933228852482912`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 1, 1, 0] -> -0.10882590344686404116281823299829774093\
838056234179631425798558775447496704509`50. - 0.18843222721129415624448242940\
991628789433741892162346634448856282471223899841`50./eps - 
    0.49871883801566772139140201995319105020775307958003320693460515480083051\
160464`50.*eps - 0.3556511423579008357316284271431536908708769745845202262198\
3250719307554240043`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.05991169784541383837366784442553561206869763872264625052286528252253743\
47279`50. + 0.275945888654937725626916076376352428850229729565436100557996373\
11037787485182`50./eps + 2.87467251368950486708416114777784482312546603583111\
150883956386039944419755599`50.*eps - 6.7173529829461344249051103987691226427\
7679189363652429626428266643421845400777`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.875336495943032731507413365253048740862\
02572400179926032999906171368851857174`50. + 0.321230802861722911872559852870\
45752489175877525397218352692222388546726092154`50./eps + 
    1.91691586501583169387920003339600293700290877072505309429083759847342421\
843271`50.*eps + 3.2853254515898978277368097418177481953116366887999079351971\
3899498548179075276`50.*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   -0.58448056809341013205891590272867254247175162584100086536098719904838096\
766451`50. - 0.40800741693615424729337305900038712586627249182961490558219714\
200395296272299`50./eps - 2.0288853105811743432536399034099476828010893317257\
9707491739571014220222533942`50.*eps - 2.672122409153471823423263002165707279\
50956708869643130141176549169755572733252`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 1.82619550224751714392212859160484018294\
575940905871465521959632881799849486637`50. + 0.41045509644531874329717656630\
474449431757564010157678502919588633457888982169`50./eps + 
    3.36416510114049246571875451178140432394264717469560977022771737039523428\
717847`50.*eps + 6.8155880228188000726005870566036155083146241807771165852636\
6049127097064963219`50.*eps^2, NPB[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   0.688258702811440225700614183165355372860652472850690226378406335969536706\
0675`50. - 0.1732992632551055619947178834278683271111919211500376299066493814\
9706311679893`50./eps + 1.163584326428225513139426955519252068664678870167978\
30936574512866970857084627`50.*eps + 4.50789644819913547900901466450095289322\
244884325805684305999960088025210063775`50.*eps^2, 
  NPB[1, 1, 1, 1, -1, 1, 1, 1, -1] -> -1.655656361980594821474527964902333832\
3581147282417212125701484889028238744368`50. - 1.5214255653789353707704968791\
8968113905100015384974802617962426069758372432759`50./eps - 
    8.43893749298855975911055308506198573619598995769912919536044034660810757\
853896`50.*eps - 6.3134882895245365166328680268227915424097331254842761055952\
8167727464588335889`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   -0.06220809489346072509397720550667662778391467908847218701462359264411409\
170152`50. + 0.29629561827036218031274344657799912041610305466492646482908666\
464439325899932`50./eps + 0.7979844500553974130477370115332042961163602554213\
3483291459839896925627159783`50.*eps - 0.177331848666544466964308690279259754\
56124760117611900567034469055700023315122`50.*eps^2, 
  NPBx123[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPBx123[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 2.28044808888868021271205385948735794\
427444046191740627494155552085639950544782`50. + 1.`50./eps^2 - 
    0.50085575415638238167434044190259075341074403640061554663386789274819832\
165204`50./eps - 1.5679490245577589893392038452541453581529423211167748967167\
3820125575236358369`50.*eps + 3.620357324467908774553098506307072735525635239\
28537784501466064986312097920074`50.*eps^2, 
  NPBx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 4.62283920115208730961157825556732951\
962595594249068883178487860005012079721581`50. + 1.`50./eps^2 + 
    2.48723533686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 14.717075510027111605421656732341513845508167683673470255207\
10499262207548171506`50.*eps + 17.2012444044828253887092144153019425658349563\
2290965852491499281915393565098423`50.*eps^2, 
  NPBx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -4.61846013266752919498062618584533439799696070038910374657809607545043238\
641524`50. - 1.28333333333333333333333333333333333333333333333333333333333333\
333333333333334`50./eps^2 - 2.27579460823421380592476711693664857513993918590\
234424454667891194365431608548`50./eps - 13.265203012314364175700689715163777\
59440418003730090062672253822221431687406141`50.*eps - 
    14.3414869954166898402291449585140155949809407437278466672940753951627069\
2661707`50.*eps^2, NPBx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  NPBx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   -7.23895851948634583019160260570810546393252882670851769235112509206195734\
215921`50. - 0.91666666666666666666666666666666666666666666666666666666666666\
666666666666667`50./eps^2 - 1.02973424397681938518435746447855850605233751373\
976969848572303234070546387058`50./eps - 7.3817304398009293627978255195486848\
8022031823083316229726049108127756610984893`50.*eps - 
    36.7104289747219728051008654472315982641807756521525159853013397922410895\
2430807`50.*eps^2, NPBx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPBx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   1.784381555767473098068481643879838738710782751951146125489551342036027133\
95232`50. + 0.275`50./eps^2 + 0.745864717637490259999751683788011996260145698\
56637535399016135414665608360561`50./eps + 4.49723787328447050186164837981637\
604113760176136257439946026552352346538992093`50.*eps + 
    7.86721718723129506664574523063203593505473624472673981419937260247314034\
740031`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   0.135074317391901830957511143030195207989196097227534035934716642917152666\
43717`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 0.92440902400551381726011490821383109185699107175542\
271448688760032923466949383`50.*eps + 0.4894730824292914146416060138723117555\
2660321298947079243942465350832547273479`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 0.78340967240378896635186586207090063\
474870506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, 
  NPBx123[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 1.62927464357922042619520816213325534\
027878371645676027648031739247263338602842`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.0022738824740421224347260675323836748652933528567705273409\
0916635115515444608`50.*eps + 4.539188451989695214986698178297909655225086304\
17089860756242438211663455147275`50.*eps^2, 
  NPBx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 1.66779659791523988842498606523994136\
039185972549687594294489355645542071699018`50. + 0.5`50./eps^2 - 
    0.42364008925484952106782835182018832236858470046069194782810065786333059\
487438`50./eps - 2.2491022782591172807744300004200837541587525054873713215631\
4496464592111633176`50.*eps + 5.236815963392009755699176819200569834091238923\
06386752159859645639095784230844`50.*eps^2, 
  NPBx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -1.65641590987348179247032364500157294292886529857624028514310782122098977\
670765`50. - 0.32083333333333333333333333333333333333333333333333333333333333\
333333333333333`50./eps^2 + 0.43225239060519510935185652575128750685317518279\
561066652303125546230379837772`50./eps + 2.9780851643027894929460610908983086\
7668875686939171670556933351287040261376386`50.*eps - 
    7.11379692345961461772035675375240870563383661147676856392383160831209994\
414171`50.*eps^2, NPBx123[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   6.829334864564114789725732914231527839241224285554279344431437065258325052\
44714`50. + 1.641666666666666666666666666666666666666666666666666666666666666\
66666666666666`50./eps^2 + 1.897730555653210726749929434999286790875997629195\
59813600906968597232361635589`50./eps + 11.7279166289911953807685698485404687\
6079471666481225706815729984127387760558274`50.*eps + 
    24.0805364329183235749363117622914632341764356979038425303239070990590465\
3619989`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   0.946115112613912474535583030695623113136593057370931540680802550261600693\
78619`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.1677381170061524760000370565082219\
609942065779910433225971748393895337062645`50.*eps + 
    0.83205006992931861508300690976178886115032047860410971832062413650841723\
503899`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -1.10344709424286032610838337738085565595639456182653551554395531385198433\
293914`50. + 2.02835538342096759121505282173802978517706200780897164885535824\
598632497193268`50.*eps - 6.7879547139226350495113548559618507787668936167194\
5776047206566168381059002914`50.*eps^2, NPBx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.82669438295721550180282027963485636345818225168412907264475370366858007\
320386`50. + 2.09619295357343307864697083854789853681264549522011961729179480\
10594656894394`50.*eps - 6.08100956717946161301319080367997762703259756878304\
873107674417453108633371091`50.*eps^2, NPBx123[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 
   -0.39378972748984157875972905076432009668185558591290039429489283859791246\
447972`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 3.074728235786951909366046403095469\
3711622258235448948265813230632732641756081`50.*eps - 
    8.69176217791088296635706670161624222734408018267502990833293209137020972\
790429`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   0.464011824109658873118531503444704180131974212040628427425289276612847648\
99111`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 2.06267538452638986170821994823884799030379652543105\
177037823116378230351741789`50.*eps + 3.2428594982901622464938076150789115315\
4039484364224222429116529753198259570865`50.*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   -0.46457846458751989440979663430344629123159519187435532975802848724246345\
143773`50. + 0.44688341813772534964876405665228011882220983441222546613482166\
760806565069671`50./eps + 2.4579104326057712419722615128473113199878440110602\
7563761470351081899440373422`50.*eps - 3.693652279805394774822023929705961988\
32333027238052317506194078714486931367959`50.*eps^2, 
  NPBx123[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 
   -0.87385218136379621696990539681109143425126243901854483529490845851320530\
969318`50. + 0.17613471543766866590829668068055959494569859762731534052707477\
699235740994552`50./eps + 2.1185270711923982817435042668840930403872542691171\
3276440165548571165195219677`50.*eps - 5.614702452313282363416562876016979239\
9790981252840851905818092099906661133234`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.04981383295631620578794422880705148302067059022049710743660730792330412\
333396`50. + 2.06786184584004737430679594612406066309730693808384500176332350\
671966464257315`50.*eps - 6.6609248403851317795204452218617699523972998593209\
2875479230485084744895036417`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 2.2670790233360270299810836795311522\
2776859227454754257799870170315903545360481`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 2.6986050063740253192544450708072696093724137323991218675240\
1881008348765174488`50.*eps + 9.215867717564753220814412020510827151543602196\
84215071455695824323924803628979`50.*eps^2, 
  NPBx123[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -2.77981267939659231415631944504482847287143070984701478119933400317589921\
666621`50. - 1.42083333333333333333333333333333333333333333333333333333333333\
333333333333334`50./eps^2 - 0.35349548557147745444316147734917309178853055370\
40504400602781075355008764068`50./eps - 0.63171131736808232980082908241725620\
319053833045647664689912566307771597180862`50.*eps - 
    3.47116361829188549735193457610360687032132750125972054853971202553378042\
205108`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   0.604133703982206749116571966297731649986912002498299143703924878852754171\
69232`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.98692212451905948315072064841827990252351166077142\
288238209643166669555772726`50.*eps + 3.6550255334890336535210501101460086811\
317440873315637437047029195501058973983`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.05333771113364715721124000890051064386715338415845168776233323568660645\
269612`50. - 0.32810546274885417096151942072546625501517999925040763102181956\
152432544373879`50./eps - 0.4141772989312089362577312529876796228787912739789\
6268165163799519082983315777`50.*eps - 0.593741285709107742816220033293229220\
36520441239531219455368795469789148814957`50.*eps^2, 
  NPBx123[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 0.0685731144726753663010467741276855\
9100481490340780410215945558480383600637503`50. - 0.2707487027000566837404673\
759717205238765112367849101256077468906157082407512`50./eps - 
    0.35097322853328772319317586930799396311386903911407959906730324443903278\
716907`50.*eps - 0.1881009056811037025936701056873173474000819045572197205361\
0905152408462810922`50.*eps^2, NPBx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -2.56646362124002565013663561867301249336513622899230269751853702942080983\
592787`50. - 0.5`50./eps^2 + 0.9679170275849955844896077360446929770706793957\
9695977534896437335384137466907`50./eps + 5.244576908186629588465562919567597\
12548956599809064031458824374195095572665542`50.*eps - 
    11.0117425207845222695040832768728487161122301659165186463162398940260619\
6250334`50.*eps^2, NPBx123[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   1.136462751242597750075111893393769750534042578302269408241521953876565201\
71578`50. + 0.5`50./eps^2 - 0.32126557491032934536615239293480927878361063052\
622048274573549196553329154701`50./eps - 1.0906166789484017599686119857053568\
4045026403276273426074649252621476677983592`50.*eps + 
    2.14316099013859705031226383363477889456789447074002855420574124119146911\
032686`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -0.90901698955331885535089042720289271902998612652497908098078412837631744\
490936`50. + 0.57300349078870286969035050104281810946372085893271947119376925\
653562631031352`50./eps + 3.6294221285074080296951923588245028089508967885324\
3805693815161424234177605037`50.*eps - 6.225021440152937695327571377145251162\
01984860189242660983665455745575168686982`50.*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 0.0408970204695948664068300565131973\
9529055930565084186281694259967604298294252`50. - 0.3298327630657810960926559\
7080136333498036758049837482414761783145908495736196`50./eps - 
    1.83605657564916982095896750453426311432659466028723493845530379919645855\
426079`50.*eps + 1.0922727168730510419061513941201480076393283023495060850846\
0037357696033038366`50.*eps^2, NPBx123[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -2.34006081712325737084273155336304656288973600025407539711192540081148612\
869602`50. - 0.5`50./eps^2 + 0.4165105257216392723147828404519828222441090675\
8804977185299260130189741308255`50./eps + 2.552419212320248006548280918720451\
4540929747186248986438626119756722246690637`50.*eps - 
    8.78742385741182638481623391496943447151746755744357141328871406809854202\
084573`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 1.4388275249342960927396641939646556\
8802692265903072793026443452753805666476775`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 0.5290232176694126865032691750674468272422041840895416291247\
2539697180809821925`50.*eps - 2.628544931796102933529342061565213342002591211\
5512168075088434507305888387007`50.*eps^2, 
  NPBx123[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 14.004474305422043170076085337090404\
88812190357605413365236135289807870395935103`50. + 6.75`50./eps^2 - 
    5.79241147617069361818791321611243281906915103518896858387785767094571431\
149847`50./eps - 11.889692078638532453724857062423362902460664851163513786622\
4007076599839118552`50.*eps + 15.13368576657701056914877549121352241692509364\
829069141085514974979493256397902`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 0.4434762478614704147701614546202840\
1534016210152818056837312011951118056863341`50. - 0.5896826595497284171821071\
3457143484301752157783126434087340363037417847742334`50./eps - 
    3.39741198529789563247089578718829877916889874973098450024894406410956311\
296278`50.*eps + 3.9100909212872873281509429158047578555579476700476556016303\
7887922532631130032`50.*eps^2, NPBx123[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   1.897487878195324379653905295845894712491528213257917892842964093122182679\
72313`50. + 0.5`50./eps^2 - 0.37408590800326806380962224588196196864240736819\
10135372314075353728734120599`50./eps - 2.43217530443777779261803324454894450\
930627842364360995662497008301184256968977`50.*eps + 
    6.60697248990147322016667121133600191536149684073784404264478642975645253\
784605`50.*eps^2, NPBx123[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.97844488070478527040750057253494616161611184498008076216030390374038634\
736152`50. + 2.16723050868847905562195840741682008744341478147677032686245325\
302148389570198`50.*eps - 6.4196002417790763247860954523904585348166745950632\
0108812145155245601344689486`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.221301907368446445202992281416253789158018299143586921696876619787575349\
34701`50. - 0.013718698668546003505984076397737312906606241194301723334281498\
15713804803926`50.*eps + 0.54413893258293510999245779245232770971270385028496\
692967322441885657235471889`50.*eps^2, NPBx123[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.434486361857777461833437254343519975250411704784510082221735392784797440\
89596`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.00264977220032349711830784165173203296142513990097\
740890872441559981433808806`50.*eps + 1.1617076250592071045674548570811305162\
7546276127732911241502666944748721686791`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.04235930541298518342669211116582112587798768763296500692574152835025157\
871994`50. + 0.08691293340915180997171504652857006840449105991310757798642536\
203657238799137`50./eps + 2.2377841097538912766728406565762350904340972033063\
9245914381102625315722404464`50.*eps - 6.653242947477212523194980515813368669\
01967908212834572893497039511432286796759`50.*eps^2, 
  NPBx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.02852992996127500107565841088477622\
779906693977523781159699613080509232165386`50. - 0.10961171638283657011721572\
433655291958977458663702531188533254923761919038087`50./eps - 
    0.20469816366995247005495580466467896184786695434880028705904625723118473\
093484`50.*eps + 0.0802108520588547162631827276805033848808386647957117678730\
0759415914001160392`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   0.186391187309190043677582342299187861274307798582103603274809953409099977\
63544`50. - 0.082803024311696515330527622211693424154771312576165778527251185\
49616803703321`50.*eps + 0.41189265849855790089524782904263461078739418794286\
105555661532326163841749385`50.*eps^2, NPBx123[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.634089102584171253709464585390558370513877254584335446298214391570903998\
80815`50. - 0.419216313137192395366745773859343048730693535865239418045889786\
17790661279264`50./eps - 1.13012745670201849875208587098055605876333577439195\
166217256210605119304947635`50.*eps + 1.5842580316615171641395948120159246159\
6884307102502421564416067951948170944411`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.89821853727780996621606242412278442254630924142122764881921308119105566\
545469`50. + 0.71488998143783103648435390145020003824088528403091151044251552\
644870969327176`50./eps + 3.9160830473432667606985479341112899721094618363683\
623837829356245546689641652`50.*eps - 6.2010877139497886429152777889421599097\
8999893193722342561553852097274132914707`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.09966174157049889772798888884092765\
051239501297149400417147407528456373109077`50. + 0.07068110916170506268764849\
028971872409639505690684372907591213829144520077246`50./eps + 
    0.20763975291154101051337698430362249400445467677285856634465752484996749\
862487`50.*eps + 0.2744345560570279016152070085257857534804126701663581296999\
624748500253363089`50.*eps^2, NPBx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.173478274882032271684677659730116571742787066966620701956864442777277605\
62737`50. - 0.033320493804031815810252090855448417486078615665477765341938653\
92956942618015`50./eps - 0.10268186931204554776288068547128948601196518870954\
685079307430327210298866809`50.*eps + 0.4405477576299642083705964762481397153\
4799887948084817654315233889575381757295`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   -0.01494863217452416161373927799483591238678950780179645189106039136657723\
285019`50. - 0.17197607098733491559720063175726800220483652760174157883006906\
255826264247631`50./eps - 0.4833525379205266685661771078206436822648684713241\
1455181778100627575009048833`50.*eps - 0.035478657714330843073002911105080436\
88760339273502144122424048073374966034162`50.*eps^2, 
  NPBx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 0.2317361308330121337920453182270360\
003262306795277858046919838210801529637051`50. - 0.39629107883154727664537683\
241791172114158370712852309089485519776046688384823`50./eps - 
    0.97336898013029898315064019974049305883245129772011853699896252286592157\
412864`50.*eps + 0.6713669223222772671586618479933133309650411293858971385781\
7326703561086056932`50.*eps^2, NPBx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   0.495211185425947486276973318593325876437692309640830354370578243207230793\
03885`50. - 0.328411354268091315774068288857826781011827284710140927020527926\
55704294486368`50./eps - 1.77301928861166850206789904181211096309356734911698\
041161822079441688038750628`50.*eps + 3.3238546004610748938431900044707539692\
977446940810770251192266416138159147821`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 0.1009350343282614210251776979514898\
1778330399852584549790392775939032876019978`50. - 0.1424886104067830649118812\
2704280369040680938021283809730670789654333548918425`50./eps - 
    0.34616836636599473674076207031587120738554833778482522207374721183937569\
221418`50.*eps + 0.3203796724541328814730483203686110290365350373090441160231\
4124677994658219521`50.*eps^2, NPBx124[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPBx124[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   2.198752737022231627949634754922473562793201580111738246754858142294642452\
89401`50. + 1.`50./eps^2 - 0.320282082652148106208624707647019919696093258888\
52898641915851966015313129376`50./eps - 1.16126436989307029433307644698726999\
974056165947643956698016744907054175897579`50.*eps + 
    3.35743111515591409733182257708045483253167627052580542075858463398778079\
289682`50.*eps^2, NPBx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.361109184298442465985472595888830350519013756577624265047268621216406752\
28003`50. + 1.`50./eps^2 + 2.120568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 12.4820105762505652301209174555307746\
3222637295287152354150559263054911091409768`50.*eps + 
    21.8330798865361299828662153937116810827345363503141784225804507668511184\
3839048`50.*eps^2, NPBx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -2.32845699119334051644705656771803590814934962833309444057289279926599315\
960339`50. - 0.55`50./eps^2 - 0.840896101941647186666170034242690659186958063\
7994173746469893749599788338779`50./eps - 4.735735887306680749409712441451100\
01317380672543352709673562084655709122566558`50.*eps - 
    8.28195350072715284786134647181877732089851749589211663643975063858994958\
742892`50.*eps^2, NPBx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   4.622839201152087309611578255567329519625955942490688831784878600050120797\
21581`50. + 1.`50./eps^2 + 2.487235336863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 14.7170755100271116054216567323415138\
4550816768367347025520710499262207548171506`50.*eps + 
    17.2012444044828253887092144153019425658349563229096585249149928191539356\
5098423`50.*eps^2, NPBx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   3.623413575144747449844545668388739017854829776001832127501546165672438829\
886`50. + 0.64166666666666666666666666666666666666666666666666666666666666666\
666666666666`50./eps^2 + 2.05405471152451431036979096587573169497737700035857\
952968074686337923456545014`50./eps + 12.254312065044277805774114615589720637\
86672517539716984748784896275783843117028`50.*eps + 
    14.9041868213779476620622526870471518286643902425368051066605364203328639\
5545456`50.*eps^2, NPBx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   6.882383408985654282594572757090407568602368306161306937385041167632898909\
85992`50. + 1.`50./eps^2 + 
    0.92890200353026761212030915316852847124901466145348613572179886356359787\
9778`50./eps + 5.868077708105370500066282697463052360770006816642219247463969\
51241898810842545`50.*eps + 32.7841002487803398445052118788297126229458089910\
3931485563100338323665959353886`50.*eps^2, 
  NPBx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   -7.23895851948634583019160260570810546393252882670851769235112509206195734\
215921`50. - 0.91666666666666666666666666666666666666666666666666666666666666\
666666666666667`50./eps^2 - 1.02973424397681938518435746447855850605233751373\
976969848572303234070546387058`50./eps - 7.3817304398009293627978255195486848\
8022031823083316229726049108127756610984893`50.*eps - 
    36.7104289747219728051008654472315982641807756521525159853013397922410895\
2430807`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   0.108556146302802344124939679476560456232384793925225837560688556871276784\
10767`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.00016052931206209026927780214199775595785174345970\
020700063003801285887427559`50.*eps + 0.4493270765049092523603971177681205324\
3396953914189936996993596956518496140152`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 0.94611511261391247453558303069562311\
313659305737093154068080255026160069378619`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.1677381170061524760000370565082219609942065779910433225971\
748393895337062645`50.*eps + 0.8320500699293186150830069097617888611503204786\
0410971832062413650841723503899`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 0.78340967240378896635186586207090063\
474870506592265879372233900028652261709738`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.1515383094219408833711605033627088813493936034647321655412\
5027667990564944122`50.*eps - 0.154352733251149670839414911818282303943139669\
36351754429610173155338558641225`50.*eps^2, 
  NPBx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 1.33505353752449043739680866913321760\
008225694580767023838695503569634452218156`50. + 0.5`50./eps^2 - 
    0.24306641775061524560211261756461748865393392294860538761339128477528540\
451609`50./eps - 1.2299169891802696605071921666616362586178234491655682583070\
8055943218313501645`50.*eps + 3.173994477412146052740295045283433467804077966\
10090856400583313905468317645987`50.*eps^2, 
  NPBx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -0.61772810948735863608369336215153493384579605723615552957836761782422572\
104847`50. - 0.1375`50./eps^2 + 0.1355932648814191925405809698302698093798318\
2881086648159368260331320348624192`50./eps + 0.972959324424890164910514552493\
07800195797245759910421529247356978561087396843`50.*eps - 
    2.43266153390242080787350080231977103740432786240306384375827284501386096\
957934`50.*eps^2, NPBx124[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   7.975694408527877944064399615790180103479965986310237369057721598866435019\
13648`50. + 1.275`50./eps^2 + 0.932715473767429227039147213507988852489351003\
83175317253443365693719090729415`50./eps + 5.62270875178593523415116622898701\
772183694879700263919070822527379478765491919`50.*eps + 
    35.8750652868252211069234978755974543663370236519769788650329818890618566\
5815072`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   1.629274643579220426195208162133255340278783716456760276480317392472633386\
02842`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.0022738824740421224347260675323836\
7486529335285677052734090916635115515444608`50.*eps + 
    4.53918845198969521498669817829790965522508630417089860756242438211663455\
147275`50.*eps^2, NPBx124[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.95318853401615068464103104237304059585569779431436886926376831907768181\
691793`50. + 2.17784389613375140521719959735661811216091652860478894252209585\
173153646513202`50.*eps - 6.3691167716701150587002925856080231492324368555359\
0070638942018413945337270619`50.*eps^2, NPBx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.91352149140920178902639994680311924869985430519957596158697815091882992\
345657`50. + 2.13615727912158888661920725774264697056475738138025605371384474\
845184425404581`50.*eps - 6.2773053665741473677263771091478991774396463925703\
1587909169750419884516033281`50.*eps^2, 
  NPBx124[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 0.8779334001642393665771391039940674\
4530811715657309505287138334599860701723806`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.2341226363424887778471086864684517147411787371876655357866\
4273257204148167806`50.*eps - 0.088806049327811823377196463041565442804109097\
81337320749629373020493613888286`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 0.64084473431435534252290675004156095\
984052252395878826899182878757345552047412`50. - 0.45989308662911146557120497\
399879622490902984258948592661324088526498491669125`50./eps - 
    2.07629469558551342453555251891470384727088997728946286325401635252943451\
524033`50.*eps + 3.7591637328952409035715691928801451701029102345050518432960\
2867011571618828209`50.*eps^2, NPBx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   0.171893817006478058129441826575915605426558881185454548055114564247051962\
85686`50. - 0.120285661434959623328844888765512492066560301465241870865390994\
73388055616156`50./eps - 0.58118373204406477707687186916540671463329760108625\
573315085975714735912789033`50.*eps + 1.0627029262253206007943325141705395617\
1518857017124868471361110160464114685198`50.*eps^2, 
  NPBx124[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 1.3587038510979380643232722662624664\
9770033504915231488912225166351559798839754`50. - 1.1330145908943457055520516\
2103835890901483876741700042683737871296692439864758`50./eps - 
    4.33503650435486261764963055512811518066124323231571377853519037033334781\
907334`50.*eps + 7.2790963105022297039358151065432815799748678358054907228783\
1441469657137903113`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.93306062472731396391891455435694901968108883517820737000162559723983093\
409186`50. + 2.18789037468229198780671725250786098130691374712181954022300349\
740681311109729`50.*eps - 6.3277342603348658469433515707499821100055178677188\
8703988819729374304728910033`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.0472526280223817282662057457207998\
9994430951670653862151202125710582835891529`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.5773462973223860005340608414160459388712155199588982650166\
1570795431931502312`50.*eps + 1.834189258866315297007040762556886136912765896\
09132127306254914538533951195396`50.*eps^2, 
  NPBx124[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.4391506205076950245584315698126718\
2138999323682869638814942281917090543134048`50. - 0.0916666666666666666666666\
6666666666666666666666666666666666666666666666666666`50./eps^2 - 
    0.49001046143471897555547278348489288764227078841101400688560934027110758\
342409`50./eps - 3.9635551133724549638749180281145913993940642809824456390636\
973735610806037869`50.*eps + 9.4207493276086519408494502804020831624065361541\
2217784262928800312023751527953`50.*eps^2, 
  NPBx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 0.45774282259798774839858950402487092\
465783448792752374395146392434225182087685`50. - 0.45989308662911146557120497\
399879622490902984258948592661324088526498491669125`50./eps - 
    2.15827435510133059775701486633269983777236109738437000404914023014171493\
856451`50.*eps + 3.2444948352499322743769815369141309413722118813877857650469\
7917000878331827162`50.*eps^2, NPBx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.45689688135327733488335520490572399038693335753866017635567332204641607\
522824`50. - 0.08666622754814053617819734953394580914250312770002679611056740\
36353626563495`50./eps + 0.79076356109361253493640439315831690066298950735551\
457483328448617253202402761`50.*eps - 3.0127368085658568986895688192038522983\
9188151756893595292717095004184445300034`50.*eps^2, 
  NPBx124[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 0.0081965797887649867335004765709561\
9165166355678415567341554145861813692861936`50. - 1.0127289294593860822232067\
3227284641694827846595175855597198771823304384248602`50./eps - 
    3.43294381686639283147262561421800485264781486538844300986156237697327551\
650552`50.*eps + 1.6140794738302954704711530656506578808909110986191358998442\
9050583644064908823`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -0.88705069255576856302549544005770499290118618399847935513533063782118435\
085561`50. + 0.60213975168682733461306182132805120641540204758141950188028532\
49700213923363`50./eps + 3.70367166414698257427971842325355414085823997704949\
94418811365665699653379998`50.*eps - 6.17116044195122731291206982555823718172\
054829559597451295586663303998198079336`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -2.79801984995197074730530848340760803136984217642464978753742713648873331\
419586`50. - 0.5`50./eps^2 + 0.5342569713793170443557702079293221499672011189\
9726986957103149574937422769633`50./eps + 3.728590747831323803116565288993766\
31297209891345501290000057115956149824843947`50.*eps - 
    11.7245495981940553379692410510209659551286811432464528489197954519080620\
3407874`50.*eps^2, NPBx124[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   0.623969643508543860970114462427130000493336853685062394677598830617863764\
3433`50. + 0.5`50./eps^2 + 1.141062614277716688964347402121920200480154731021\
64811333647795504519176084795`50./eps + 5.96339899087194510868583844505810037\
351704585638604356741101261795409524484001`50.*eps - 
    3.76464650133238145680987576894469014994857985133840037304034356500921479\
142843`50.*eps^2, NPBx124[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -1.10360335623236893746249282614864427122334886399748738221709110732745782\
185255`50. + 0.43701764544208587115733333369370790288663435306471039850403951\
807993259047392`50./eps + 3.1068597306662852481730966063497890698368568110387\
0676191082613113993102394472`50.*eps - 6.903554736133833628542080547180870408\
35995931791627727029172321238136019105088`50.*eps^2, 
  NPBx124[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 
   -1.16352982600177627540783516809694250181371858007691772203208852589657203\
319846`50. + 0.53820559795303521207135246634658829050074367098050789251088411\
394596801055994`50./eps + 3.5177887956867678985848090753727919148354850394557\
2634619347114341736937695715`50.*eps - 7.492210662712621242235081607247172311\
79677964947231299448060119229796603002552`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -3.19721304029610277553235597712494284928697701784375248752736857402119477\
399823`50. - 0.5`50./eps^2 + 1.1768758263366315695378316157071892873168917559\
7846664196276443790956122509324`50./eps + 6.958243945536485913979096461931003\
25639215565058361873741425584244393549814846`50.*eps - 
    14.9988041040888780922211052503526805173381933735771776050716664141763997\
9708345`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.07874836685271940519236763329235610073258559471279937723057574406102337\
759004`50. + 2.04874542892794229426143155980391826666382361590197841651787353\
795993488765755`50.*eps - 6.7273975522745881367073653829212241128779310284953\
1502862154982576202863011183`50.*eps^2, 
  NPBx124[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 3.0164530255774783503872951859893472\
7938503210071137648533606515051893059229807`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 4.6330781259095025655780754608272252470546837340590076006092\
0512982849034196559`50.*eps + 8.787258422219061922571562177712832884545906217\
16371223958601594348635558955563`50.*eps^2, 
  NPBx124[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 3.4548599328802862412205184588921237\
4365460355336559878611850599304344072796186`50. + 2.075`50./eps^2 - 
    0.39544500934136137151702517384197008882496124415068293504393402477220106\
612731`50./eps + 0.8689152859919728534827101448753625828811736919911756854529\
206506333601279511`50.*eps - 0.7861687313947730105404244973007907704256713286\
9419623000937161087699223757565`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.90901698955331885535089042720289271902998612652497908098078412837631744\
490936`50. + 0.57300349078870286969035050104281810946372085893271947119376925\
653562631031352`50./eps + 3.6294221285074080296951923588245028089508967885324\
3805693815161424234177605037`50.*eps - 6.225021440152937695327571377145251162\
01984860189242660983665455745575168686982`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 0.0408970204695948664068300565131973\
9529055930565084186281694259967604298294252`50. - 0.3298327630657810960926559\
7080136333498036758049837482414761783145908495736196`50./eps - 
    1.83605657564916982095896750453426311432659466028723493845530379919645855\
426079`50.*eps + 1.0922727168730510419061513941201480076393283023495060850846\
0037357696033038366`50.*eps^2, NPBx124[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   0.388792631619766280626167734911296150096555122922111258785394041905659170\
58518`50. + 0.5`50./eps^2 + 1.09817928797184327497268093980585250152407094916\
15722374087382254914636379614`50./eps + 6.12085062278602789505775758402468214\
623732017158024148988417985571617076079217`50.*eps - 
    4.95850267075939451861312726109983487538821026398794886914518590500275987\
530617`50.*eps^2, NPBx124[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.10344709424286032610838337738085565595639456182653551554395531385198433\
293914`50. + 2.02835538342096759121505282173802978517706200780897164885535824\
598632497193268`50.*eps - 6.7879547139226350495113548559618507787668936167194\
5776047206566168381059002914`50.*eps^2, NPBx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.206772781706915645211256842618425008760811443739493659656351366966630172\
9883`50. - 0.0794119520830488319049667935789000630450076933038449800612001149\
5149252211435`50.*eps + 0.445683832348592332423711694615841430629280351094371\
53216762123455038596919792`50.*eps^2, NPBx124[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.741500816880877890921184360443485672731110753430074167622290703803771497\
62617`50. - 0.459893086629111465571204973998796224909029842589485926613240885\
26498491669125`50./eps - 1.25495307553794738648226084821079000144133871747502\
111006592566232863116223717`50.*eps + 1.8130013117262810610459287779047698833\
3694610979239461131584262864384574310845`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.47627194483359657000444967875270263025374230368695213495934340382802601\
494244`50. - 0.39067053607623124737267192818631416695749814628492041014980523\
095976847049024`50./eps + 0.7498943350875246350793354184516905897060372275274\
6349932981636952242820984901`50.*eps - 8.123077702404761331678898955310193972\
07158142117145426789691427374520391446814`50.*eps^2, 
  NPBx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.00486354839730459643890219516413878\
916997112157281644335985888356102941850929`50. - 0.13648816497248057131981652\
64712053117782704073070445406038973917097813725569`50./eps - 
    0.25189943606532342466592258429508837340476193975031037873686878505672919\
871453`50.*eps + 0.0423313160358604829117308842099437998205522946009702220293\
8013325544458496186`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   0.253231151333035127766979020596748030837640744769446676168254015730274619\
59566`50. + 0.010101534702878186810104684745166840842916236699434397203563925\
89074128462966`50.*eps + 0.61417200369400459403428294716809515029684043862942\
111622715617456342019258712`50.*eps^2, NPBx124[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.428846324904832623126870979872185886121336476039382223911192395848885499\
7257`50. - 0.4598930866291114655712049739987962249090298425894859266132408852\
6498491669125`50./eps - 1.047565967413808540133964312976090284782618765701783\
50529376745195659787429088`50.*eps + 1.16372353243658489486976904070909589494\
090851513036183024928224598800080964676`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.10882590344686404116281823299829774093838056234179631425798558775447496\
704509`50. - 0.18843222721129415624448242940991628789433741892162346634448856\
282471223899841`50./eps - 0.4987188380156677213914020199531910502077530795800\
3320693460515480083051160464`50.*eps - 0.355651142357900835731628427143153690\
87087697458452022621983250719307554240043`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.91499848764567925750683700069340775853337347538655321129034639725726057\
963766`50. + 0.62132501782484731334947567823802475167464224598250176057758220\
002649272500014`50./eps + 3.7181301010808206200445643746143392981244147212040\
5832784332163565105766771243`50.*eps - 6.241910995719316238787914280600432487\
0688217016143594028853086433968866156131`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.11941975448371291238388902300298356\
656545367343539208280478226313861278222839`50. + 0.08196974667997467504682240\
484674145115831837500407112953655910483477865096761`50./eps + 
    0.24112509129505518700106118632095644256816975059293802911071613637209750\
139851`50.*eps + 0.3176555624406007773335042086551562113685470063165427741079\
3290026651505947163`50.*eps^2, NPBx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.565177766017745201708265076159468211009467914426073620878650826386549181\
62069`50. + 0.173291883741650043369557233630128569224449802371201213439286410\
44053000521861`50./eps + 0.66705652877624736779085578998180554939654706918122\
89459610778775902025021755`50.*eps + 1.59115435796557046939754528154070993414\
038644275037335187299163645017960896272`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 0.1185775602071886740338749402060240\
3561883429759895918389497302843075871992228`50. - 0.0982025444712647175055330\
111877376955394333702964211139062588525558432661004`50./eps - 
    0.24211588577778767812716788636543924113518056615463463001599555716115917\
988116`50.*eps + 0.3196238001281985582829441034660852680262562252449086982979\
6261923385081879361`50.*eps^2, NPBx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   2.762609800014221457222341250779955579488506720499542774018343458629932806\
07321`50. - 0.001593426936189863441858435904765049563136160122784899050070580\
49263476444846`50./eps + 1.40786165840974166378207575170826729853049803652947\
288397888904077881416136041`50.*eps + 7.9913553411304747230267824863276789365\
8303127846882952528293876906386925481363`50.*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 1.021943790927192868341695690221852\
06603699218226239216120149293580856858726747`50. - 
    0.65324681041075598344905256031246783313587295798005091374311730199703810\
962802`50./eps - 2.5697288955172354163889341796827039303662074101101566305692\
0013365916240861103`50.*eps + 4.731965136947323760170126417015023049686252804\
88111674634737704584950839978743`50.*eps^2}}


==> anc/example/notebooks/arXiv_2509.15315/amfpt2C.m <==
{{s -> 1/40, t -> -1249/50000, mt2 -> 1}, 
 {PLA[2, 2, 0, 0, 0, 1, 0, 0, 0] -> 
   (
     68.9235421253293703570431674752693864090520958090815382538715`49.4758506\
8844657 - 
     318.4881443295784829706062113677975593625649418446400000033769`50.140576\
37022248*I) - 40.`50./eps^2 - 
    (
      101.3779249724348232655772606974364992667113234187774514665262`49.94839\
745305182 + 125.6637061435917295385057353311801153678867759750042328389977703\
25547561254912`50.04166391933868*I)/eps + 
    (
      519.9671218509073317613394776161800977342510540307737639209595`50.12142\
0003744 - 
      196.8873288036762081044669672746789812691352835784562206308145`49.69966\
188709176*I)*eps + 
    (
      857.6952277357832975931370359339543061503274848062738245174407`50.06739\
0909004054 + 
      585.7408931250424439711209301609756991934091079703522471644555`49.90176\
346043577*I)*eps^2, PLA[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 
   2.3354732938233752901907254486278940694423998840186216956017489611`50.*^6 \
+ 50000.`50./eps^2 + 
    483267.3477303608694729850485899419803922844318451881214217212512`50./
     eps + 
    7.3641123089194698858373927143329638465718267614884305863650457722`50.*^6*
     eps + 
    1.64699969317215931116451504402027002975498920528938040409292948035`50.*^7\
*eps^2, PLA[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (
     3.495510463251714059453554749368944526072223125480562615511328825891`49.\
859543036812745*^8 - 
     5.868866879902676538116762077649464793042486346566680702774432500919`50.\
08458668913058*^8*I) - 8.`50.*^6/eps^3 - 
    (
      4.8799180315672351884396529956939008358053886889492794860390313903`50.1\
3657277029701*^7 + 
      1.25663706143591729538505735331180115367886775975004232838997783692`49.\
54737010713955*^7*I)/eps^2 - 
    (
      7.82460730374934719587388990720887177226715982186996753267211289359`49.\
88416873425002*^7 + 
      1.214583319479620597308930991621170466098300419099946289277101773565`50\
.07513349600054*^8*I)/eps + 
    (
      2.5464190517347823505793503366380074142925423010180949004092035518911`5\
0.05845219179369*^9 - 
      1.8503338896718081535895548694598455664143724275473357817084945282928`4\
9.91977242006613*^9*I)*eps + 
    (
      8.5322548035140239157342246860600208824199000617651729726761096817123`5\
0.10464815917346*^9 - 
      4.1378334597813930562963568592835356730570812999830831499917892684082`4\
9.79035734974649*^9*I)*eps^2, PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (12.8802558197993774859922153654260027847770468611812704036426725345714015\
8190161`49.92522001689599 + 17.3869815690088417896530854340334476366556317442\
4131746300925527666612936800541`50.05551972184457*I) + 1.`50./eps^2 + 
    (5.5344481243108705816394315174359124816677830854694362866631534501846244\
0006141`50.08986330618253 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.84393885782018*I)/eps + 
    (14.572693164503708000664296121001680947639298061835594539577723876522802\
37172547`49.591019540681216 + 50.79994261993884409464564371740831167330093852\
343514626284824018573177352880131`50.13334294171076*I)*eps - 
    (3.4848128394822134098199682661958203803943866570126028014881499933106065\
7946624`48.67968318283355 - 102.982342393672787605352737030133647266756324382\
56399768341477421062938402226176`50.150266490521446*I)*eps^2, 
  PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 82.70550674028915797219361188795440021238\
50635910837211973382827573075863667938`50. + 1.`50./eps^2 + 
    12.6653469546072173894597009717988396078456886369037624284344250255747339\
7286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, PLA[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (
     2.145057929720055821022200459078667265264968274398637913640214397502`49.\
60565096592137*^8 - 
     7.209113905525888864964198804601815374508673541641631224890532058178`50.\
132093828150175*^8*I) - 8.`50.*^6/eps^3 - 
    (
      5.6799180315672351884396529956939008358053886889492794860390313903`50.1\
40138003279574*^7 + 
      1.25663706143591729538505735331180115367886775975004232838997783692`49.\
485005798966505*^7*I)/eps^2 - 
    (
      1.350452533531658238431354290290277260807254851081924701871114428389`50\
.00164098819944*^8 + 
      1.340247025623212326847436726952350581466187195074950522116099557259`49\
.99834651631494*^8*I)/eps + 
    (
      2.7609248447067879326815703825458741408190391284579586917732249916413`5\
0.0149059754757*^9 - 
      2.5712452802243970400859747499200271038652397817114989041975477341104`4\
9.98399489814342*^9*I)*eps + 
    (
      1.12931796482208118484157950686058950232389391902231316644493346733537`\
50.08487671764624*^10 - 
      6.7090787400057900963823316092035627769223210816945820541893370025188`4\
9.85872336976763*^9*I)*eps^2, PLA[0, 0, 2, 1, 0, 0, 0, 0, 2] -> 
   -0.99999833333777776349211428552188628302603218189005363676563067442125005\
980718`50. + 2.15443246129701726966753587380078511379311963760403472909319831\
330672971150516`50.*eps - 6.4657175399328988867242336432710385046164758496814\
0890546053940333395188274344`50.*eps^2, PLA[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.07721679639079059670689332933813402415630456514555140054281670501722007\
61827`50. + 0.499998333339999971428698412121214785202353260856513147616051521\
53342402856583`50./eps + 3.23285691780783067165879784895637621139270276188294\
466743972256498986759923007`50.*eps - 6.8656716633316317190600432517482188362\
2286748827507062339918781570931953043077`50.*eps^2, 
  PLA[0, 1, 2, 1, 0, 1, 0, 0, 1] -> -0.03056184370369088611391897776409585426\
097329599822377147976406885579408696944`50. - 0.16708449372801123240145387517\
745910120797201285029833360244466341718222035681`50./eps - 
    0.31512898920482440222158698720783031469643246788441277649360258405903271\
184049`50.*eps - 0.0184615800727582456803202439897175191012256359003364784186\
9795160843824656049`50.*eps^2, PLA[0, 1, 3, 0, 0, 1, 0, 0, 1] -> 
   0.250522576451040376448052866473538239591830608614168598626680228437109140\
8716`50. - 0.0377285547624131523744271907866250479792109087192447646161298712\
4882803996686`50.*eps + 0.540734830019110656015961831579720835768725065541504\
72263973310703492559766082`50.*eps^2, PLA[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 
   0.249999583334444440873028571380471570756508045472513409191407668605312514\
95179`50. - 0.038608531990180245128519100741361848580030684987344373862628435\
16143390997009`50.*eps + 0.53921343720742167007065344776551159265824658834376\
777107863441890855758417945`50.*eps^2, PLA[0, 2, 1, 0, 0, 2, 0, 0, 0] -> 
   -1.07577911040803418985655352802556524879110212491763647733102510143113015\
829581`50. + 0.50209380611536296820703963229368049573515459371516563186488474\
280421422586701`50./eps + 3.2375302896863068321427813484539480418149818969781\
936649369498623977520400617`50.*eps - 6.8630911657335605580685065549197914768\
5312829090041349005803159401263795777871`50.*eps^2, 
  PLA[0, 2, 1, 1, 0, 0, 0, 1, 0] -> -6.90989996427086705001370264363474823419\
506200077576000020279311723261142171569`50. - 31.7872852390686328108679585522\
3654768997543772998115222274115700029677700332038`50.*eps - 
    150.5472514624525194049554985595284581097383037245600844255957`50.*eps^2, 
  PLA[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 
   -7.3934411886831846700084623104267039413789008046191221009754615008`50.*^6 \
- 50000.`50./eps^3 - 
    483685.5843764687763625398849009410314384379157158155152750638829`50./
     eps^2 - 
    2.3403551510420345858408421269083683613144891238973324229499400624`50.*^6/
     eps - 
    1.6590421025319634162102870942388646774076217330042009253758669692`50.*^7*
     eps - 
    2.61379168787852468281228344962197614107607142517656634144595864077`50.*^7\
*eps^2, PLA[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 
   1.1763000672792987122237584477435810055873556528964043155021122167`50.*^6 \
+ 25104.6903057681484103519816146840247867577296857582815932442371`50./
     eps^2 + 
    242960.4011866839131574199630506334563998046881463593818070806204`50./
     eps + 
    3.7195413555566056082808424712381245137867581507801192983625981099`50.*^6*
     eps + 
    8.3600627176591561784986097353408983110724858471858271264983056857`50.*^6*
     eps^2, PLA[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 
   -241634.7144063885237596385993734378218911518794842203677912402009`50. - 
    25000.`50./eps - 
    1.1677421749300139819591479178397931652276420613322458699174966189`50.*^6*
     eps - 
    3.6820793462405045709406893660705774227640571106166304689414755658`50.*^6*
     eps^2, PLA[0, 2, 2, 0, 0, 0, 0, 0, 0] -> 2.31128991446366378510916743935\
651364253778418170605792403722490537453905779471`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9567553800979386922418768113638910706189071089521726150193\
121876667544889088`50.*eps + 3.9893102121315218528447893593800653269026612189\
5107118352489634385474681417401`50.*eps^2, PLA[0, 2, 2, 0, 0, 1, 0, 0, 0] -> 
   -1.00209030580416150579221146589415295836732243445667439450672091374843656\
348638`50. + 2.15300219601330815710650473995936332725168271035910558194912667\
148805703114278`50.*eps - 6.4703777785314684161027606330346031127848915121618\
1921297156407658179806558993`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.031763369748789733315923738419658892069821637077657821052342725984959358\
14911`50. + 1.`50./eps^2 + 0.858016586863600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 2.29008833440176551644178508938780435\
599149173157673792106418214224613227010548`50.*eps + 
    5.57223143140779811718183777645269550794722189137746143226242227851114462\
31946`50.*eps^2, PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   82.70550674028915797219361188795440021238506359108372119733828275730758636\
67938`50. + 1.`50./eps^2 + 12.66534695460721738945970097179883960784568863690\
376242843442502557473397286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.84798765288670650614146978616\
447854559829108125983030215821858693830050511914`50. + 1.`50./eps^2 + 
    1.84557367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.896123247210464618637321067230577497415060030953567604230\
9887159039375667269`50.*eps + 24.98154896555450003048470472615281838332905112\
161981825273706271423737086893359`50.*eps^2, 
  PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.00247400689606191390677098765953394815\
678539138211186579083697383656417504933`50. + 1.00001`50./eps^2 + 
    0.84558212591696958146309702292672682320039381826676733724982274821890018\
242347`50./eps + 2.2026043166867456813709562571264402165846735809086886890655\
5819187151255948213`50.*eps + 5.392121659244458860111103691599811160574880520\
78592316424927557229781992982834`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   66.80732247431953830443316495049325384134481105362750375390854943265346134\
756727`50. + 0.5`50./eps^2 + 12.742562619508750250066213061881242038887847972\
8436860272401922604596016996394`50./eps + 
    294.2283401490117482862763392968367422631709147966619649973867`50.*eps + 
    888.7995292512102413247204586463605469898702378607524408196855`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 5.84866813443153323687317905878911079154\
101016440088560846167510897329494523077`50. + 1.000005`50./eps^2 + 
    1.84569359582312936628947648196581395033607020659988123924873793215286914\
246167`50./eps + 10.899023242218723912578773234967600603803054380550062211190\
74766958976161942426`50.*eps + 24.9905188034713513315951234177969751046089169\
6586263965946248485676027577672217`50.*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.078426792332150881022151417941533441837\
63822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -7.3787514704544573236726552026131596347862656432341092261020362492`50.*^6 \
- 50000.`50./eps^3 - 
    483476.2037649324795418359216715729818649224563442989520885754087`50./
     eps^2 - 
    2.3379107195184268963558932031771397351809803143685119000888877138`50.*^6/
     eps - 
    1.65300907064968530222507194129165173034740025029366814146128016008`50.*^7\
*eps - 
    2.59478803256999974164545350393367345778308930139244851370416406421`50.*^7\
*eps^2, PLA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -359568.4690193965248492085584971763848459454255137189441275046611`50. - 
    1250.`50./eps^3 - 
    14586.4050941233119885458980417893245466230614086074738022143852`50./
     eps^2 - 
    87603.6098490773838712585312852098788348134367423132154343569207`50./
     eps - 
    1.1317960626083401642598677866694779088710249848253591303955784016`50.*^6*
     eps - 
    2.9100525588039603671151751464665308242016504459964579850595072406`50.*^6*
     eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.07122332904992174601963813869682387663\
577732300717413727066733107286041542772`50. + 0.5`50./eps^2 - 
    0.07095696605259316350401059766629319743213010519221529139142931363375261\
582557`50./eps - 0.3698484512588032820813406055430446751665792215472063351240\
4154688597911091819`50.*eps + 1.544137888707786822654524372717067805339584974\
17533793363020316702177401683055`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -6.90989496989995991876018880970991175449025694320795239630233340333784698\
240331`50. - 31.7872521210643136682764575231327801397197290244758386922137672\
370780249673249`50.*eps - 
    150.5471030493824061334436142911565196914789801223748259931747`50.*eps^2, 
  PLA[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   1.1720093698004258247551396752790927943730729591477322268735698546`50.*^6 \
+ 25052.2576451040376448052866473538239591830608614168598626680229`50./
     eps^2 + 
    242295.8389783566683160574755349680827984927756881277215657016718`50./
     eps + 
    3.7007550016390643106947828213778664950007130050398089389386552315`50.*^6*
     eps + 
    8.29736641587367094896884558199609506060708581677707497955663018`50.*^6*
     eps^2, PLA[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.07789731569055761001932646963958639211253596923183326859475814091917223\
031353`50. + 0.50104515290208075289610573294707647918366121722833719725336045\
687421828174319`50./eps + 3.2352801568016717541649492459270300053042175163620\
4247497190468929370858218511`50.*eps - 6.867829031388038142228970536259837374\
42311462325197860113760611874897650637786`50.*eps^2, 
  PLA[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.577375321449643723117127475436370608278\
8262003613016377236063442959860124947`50. - 0.5010451529020807528961057329470\
7647918366121722833719725336045687421828174319`50./eps - 
    1.15685378377170362474144644793290664161144344034846301474363174170186842\
358469`50.*eps + 1.4790502785511152023643191711821586114150835020351323167724\
6093021537632247825`50.*eps^2, PLA[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.75113261795074712714908269678437562773673047435808805261113580220467434\
299763`50. + 2.11670697402664209159012097080693083824669483412876658453144317\
011128221700687`50.*eps - 5.9291175724477518727947611778117522326466428352995\
6163099613672840215226300461`50.*eps^2, PLA[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -1.00174157221089575111761172858950887272613574392862464032749644314616537\
434092`50. + 2.15498648433859698767636095322510624152706901359218044492889886\
849527324029362`50.*eps - 6.4694525252686046926123945761336990324191506856730\
453731729563811574102874859`50.*eps^2, PLA[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.250609510720319265725580040974427188802871767294980074621663120487239784\
2416`50. - 0.0382805230560803739370142170958263406666309797107969619221847674\
7641417722065`50.*eps + 0.540336078519722041074109251219998950581019189541361\
17172081882282842792440768`50.*eps^2, PLA[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08354224686400561620072693758872955060398600642514916680122233170859111\
017841`50. - 0.09859619191289381147476382287186423907689836156951252601527915\
413986010899441`50.*eps - 0.1723620971871654524808185351378746623167764408296\
0894872301551917554946484379`50.*eps^2, PLA[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.577533758989838411372319147611807873260964967088655142458765511209393393\
95926`50. - 0.502093806115362968207039632293680495735154593715165631864884742\
80421422586701`50./eps - 1.15806639266533045640527946505389338817120994358115\
861377429476267547919634673`50.*eps + 1.4797230915357995885563877559445372619\
6459049788030586633454509813021400714161`50.*eps^2, 
  PLA[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.251221736998900601099061845112973749255\
42009336295784889980911517921410432023`50. - 0.037950212557263448374878253299\
02032072019821786167415543989653733670068788134`50.*eps + 
    0.54146338516866348457624246706395396092367968889316112253880971212889020\
813987`50.*eps^2, PLA[1, 0, 2, 0, 0, 1, 0, 0, 1] -> 
   (-3.3383595298683376387031713214585354173887694518714040157192006783369450\
7148973`50.107249762554865 - 1.5675346991210831468050333501958474423954444871\
4387558782150208426555465285568`49.77893381886685*I) - 
    (0.4303641282378734228816563348068685570393551168439316925771979824327122\
7231497`48.93201302559788 + 7.10465036992394101540787633036260572093652316133\
198983807060099805059087137748`50.149719671328896*I)*eps - 
    (7.7011459157842226217214000859628866458794398113134652526254347107018311\
4791135`49.77340704350302 + 16.6570432877729600711306706451191993966629760661\
1504035025025091068612668481987`50.10844960570575*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (-3.3354106627069898666964878229764142579850801510517547393441803379394673\
8250845`50.10746591437808 - 1.56183134800276418624133829364109760189018261616\
872752225969005885040185117259`49.77795073703243*I) + 
    0.00039999866667199997714295872969697182816188260868521051809284121722673\
922286`50./eps^2 + (0.0018137705371679215686413769876224222138132505981410745\
0207147370404401376456`50.0653823710157 + 0.001256632872662467598005705362809\
71543160087994527464973590309355716627431459`49.906008444440175*I)/eps - 
    (0.4296605396986959291451276739479385452234346011626581777931865597114351\
3060624`48.93212187447245 + 7.09125114967941544242001526411874309199261450727\
311485774647877880212567480443`50.149719271826015*I)*eps - 
    (7.7083231871039872853838979601909190956891065473708592469815486788586099\
6482327`49.77419114361849 + 16.6360571807914372847880676543764654826097455366\
7948923547009048508327720322713`50.10828163301032*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   (
     33.9341312765403510705062835917847800749262814079944365714544`49.4687674\
93673425 - 
     159.5040592113080344003475569416693015053132251660046435348833`50.140902\
497940196*I) - 19.99993333359999885714793648484859140809413043426052590464206\
086133696114263314`50./eps^2 - (50.688593524884967892384277960245659369621242\
6314515796329484582253506858358214`49.9483964150476 + 
      62.83164363312337990028526814048577158004399726373248679515467785831371\
572925708`50.04166459489953*I)/eps + 
    (
      259.2221037368585598237730463110404447285276287626820609621328`50.12045\
376217634 - 
      99.8854606532092646355880431759115945304241079749254906836777`49.706284\
008167806*I)*eps + 
    (
      427.8794807908764223634820197860444285898438438923856314156915`50.06894\
4261660334 + 
      288.9163406156900574114358288043075449375061104245779008065506`49.89839\
490701563*I)*eps^2, PLA[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (-2.3717023075262716936100887157614137708499587171178054209937855373481704\
1065768`50.11189064305892 - 1.04643437239392279307859632543983935715132487530\
51472228111222427929910394013`49.75654246348345*I) + 
    0.00026716852733925561639572148621569390238055136350243109092073263476562\
884911`50./eps^2 + (0.0010779616962008296273646270316053072032420439347147706\
2031597984267922188385`50.04760617632991 + 0.00083933468275940927391249980762\
721878274606495114208206390700259148615726366`49.93893801650933*I)/eps + 
    (1.1494086241440158704173381159704687740687677882601880798980865982976567\
591042`49.56898580456647 - 4.232032594576790931970612051325763397163551052648\
43626912515351660276310016267`50.1350603571164*I)*eps - 
    (6.0086790080824156536281013110156912547517247147030439522999749998262136\
3432544`49.901983034847625 + 8.7919335270845560376836951514427827719036371950\
6232418272895960711128779852552`50.067288426694965*I)*eps^2, 
  PLA[2, 0, 2, 0, 0, 1, 0, 0, 1] -> (50.2448452260751392184193392822866729011\
5242895050564529181928656604479078006784`49.94717305112215 + 
     62.571355707190267534379797952321229432663559247081826826375598830261879\
16175776`50.042457103112014*I) + 20.`50./eps - 
    (
      34.7612965627621411999104364147168485297564444265856324218624`49.482521\
446188656 - 
      158.0641577717768559170302020476404393131302994111107812049348`50.14025\
888092438*I)*eps - 
    (
      259.9606196341927434832604341490120211041407553030327960691319`50.12278\
6930657746 - 
      95.9404487877878537006142726011312846210259504013805687289549`49.689881\
11285671*I)*eps^2, PLA[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (50.8367939469687068949589761552268038749187208937435251532621191927689065\
6866304`49.94861417718889 + 62.9631908589580626022897108736080822106360701074\
4586226566541962465416349953149`50.04152275264241*I) + 
    20.0418061160832301158442293178830591673464486891334878901344182749687312\
697277`50./eps - 
    (
      34.4276040753437492828298043229311127314960652414540264861498`49.474230\
71581982 - 
      159.7084983958549585371543424966220507104067949519635273840891`50.14065\
19423716*I)*eps - 
    (
      260.5989846558619818003971515440975169595808941650653669432881`50.12125\
070913299 - 
      98.983087158935973605668173477634984381482683749263233301136`49.7008389\
84637734*I)*eps^2, PLA[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   (50.9851906570796123101194695143355890625155044225416606219636259035570861\
210109`49.94883076304991 + 63.09496850819849213073291181770653686747133089414\
662291426619219860817706845444`50.041381443306115*I) + 
    20.0837522446145187282815852917472198294061837486066252745953897121685690\
3468023`50./eps - 
    (
      34.393074535015300337819727173118449804998927511471607854805`49.4726043\
0423121 - 
      160.1747004101562731808339762494059994464065834717038144632686`50.14072\
722370919*I)*eps - 
    (
      261.2164119135154626435796763972187210892774646180706643852361`50.12108\
0814410604 - 
      99.5250959981331789908712923829606148769340413181646640104874`49.702012\
95990984*I)*eps^2, PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (12.8802558197993774859922153654260027847770468611812704036426725345714015\
8190161`49.92522001689599 + 17.3869815690088417896530854340334476366556317442\
4131746300925527666612936800541`50.05551972184457*I) + 1.`50./eps^2 + 
    (5.5344481243108705816394315174359124816677830854694362866631534501846244\
0006141`50.08986330618253 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.84393885782018*I)/eps + 
    (14.572693164503708000664296121001680947639298061835594539577723876522802\
37172547`49.591019540681216 + 50.79994261993884409464564371740831167330093852\
343514626284824018573177352880131`50.13334294171076*I)*eps - 
    (3.4848128394822134098199682661958203803943866570126028014881499933106065\
7946624`48.67968318283355 - 102.982342393672787605352737030133647266756324382\
56399768341477421062938402226176`50.150266490521446*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.858318738006603210186039940838302172443\
79578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.03176336974878973331592373841965889206\
982163707765782105234272598495935814911`50. + 1.`50./eps^2 + 
    0.85801658686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 2.2900883344017655164417850893878043559914917315767379210641\
8214224613227010548`50.*eps + 5.572231431407798117181837776452695507947221891\
3774614322624222785111446231946`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.002474006896061913906770987659533948156785391382111865790836973836564175\
04933`50. + 1.00001`50./eps^2 + 0.8455821259169695814630970229267268232003938\
1826676733724982274821890018242347`50./eps + 2.202604316686745681370956257126\
44021658467358090868868906555819187151255948213`50.*eps + 
    5.39212165924445886011110369159981116057488052078592316424927557229781992\
982834`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.072577937507279906833047117491318936486123636456996999573416614104303693\
66514`50. + 0.5`50./eps^2 - 0.07303854421010065922949462844978240158939884595\
770698546868408753161927459902`50./eps - 0.3802399178567585264137305090778275\
9726282587022259429899443996441199594855831`50.*eps + 
    1.55855525894476166622913572655329124121983561584729738389466694450679308\
937089`50.*eps^2, PLA[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   2.162376763165843827242179751418050653259658302330602734957506957186720502\
77374`50. + 1.003124999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.152273200012946648956191059959995972641491924684\
86625293363059796355962184292`50./eps - 0.79689769581550560942530001506279144\
034427072605488238334361657697790757119724`50.*eps + 
    3.19522198725591701278326657021928561343508203001106773405767534206200450\
125609`50.*eps^2, PLA[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   6.902006683344904367449387727750100192751418531068787789690715576324964929\
50232`50. + 1.49375`50./eps^2 + 1.7765681077894598777978498742410350163461499\
6773691715423813999379279051277815`50./eps + 10.53820977982828119577292977223\
106782403234203073398809759754933108022316520434`50.*eps + 
    26.4866369047871107714832206050457636131731413892279072704020799776639438\
9330266`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (7.36475910532869039982159444640529622116839365458949561934652325000303435\
740217`49.81224712293367 + 14.25851172709640987262414570542836341964783763601\
060263187899701923725817811396`50.09916277406002*I) + 1.`50./eps^2 + 
    (4.5386252450023027830164489790685325111205435754516529000002365975378728\
5224006`50.06551219235337 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.90573774058769*I)/eps + 
    (1.7231691769500126442579303167711983462068923872345178099324133662809223\
4980763`48.861580058985474 + 33.472498660859092091912307080677695478544400803\
50282619709926289597973604169327`50.14994027422701*I)*eps - 
    (18.050359473003694361877352074911638745357244143155984577309622341201290\
34860164`49.663897608879935 - 52.32211899211018311565678756641622465235570461\
47174745957274913042193964093382`50.126097077728346*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.078426792332150881022151417941533441837\
63822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, PLA[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (4.09868577385779513454805531025274600165382422692110093485827232775105345\
284681`49.59239862683004 + 14.23885480991024130232133833124843480859731091946\
616910491209566045555128421458`50.13322906411668*I) + 0.5`50./eps^2 + 
    (5.6116637892124034422459436075183149127099424214093598854689206850694921\
2683908`50.09131440790434 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.83937263728417*I)/eps + 
    (8.5578091744851396930894691657144309528077076877820609532541769074936164\
3713717`49.54552717378611 + 33.3833451614777296345255963636915942052970294260\
3151954118388344755101241924602`50.136694428391515*I)*eps - 
    (33.419745954391696691542962342413825047631101379819209443126379730869840\
8073675`49.88276909389199 - 52.1129656054317318747825845194070931274720450890\
2743607481449539126955939268894`50.075711738055446*I)*eps^2, 
  PLA[1, -1, 1, 0, 0, 1, 0, 0, 1] -> (12.908430856542119631541982360187830372\
35576739607564982155521627014595236918269`49.92440052489879 + 
     17.475960810165295663970332412267887029389335701416856345179130013018246\
13109566`50.05596813421298*I) + 1.0031249999999999999999999999999999999999999\
9999999999999999999999999999999999`50./eps^2 + 
    (5.5679585229934481031534686649829019498722202256032447859473342044663087\
2585415`50.08984277840138 + 3.16122760767472944620303490442499977722340170812\
12002323560379960097402588255`49.844002553016594*I)/eps + 
    (14.617342205037125464012443984624385989261000023898977318683145638109975\
58489497`49.59060290193748 + 51.008517818644436356011814256657112080190437772\
75113028430148848341539508366193`50.13337719182531*I)*eps - 
    (3.6767049455768335665632448684935922900093629366816153134080702298142424\
0132096`48.70156555345098 - 103.307856783260899391850437950658670629066600192\
49329268761609577302475925356544`50.15024012597926*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.081557191288158874212041361247859675633\
3837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, PLA[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-3.3498611528466030561976988619266880566529235293164846591686131849723130\
1188614`50.107192665759186 - 1.5740797714739515650572427718402020552659017526\
8614655664163549061635408748828`49.77919259708837*I) - 
    (0.4503810852370612813592488920122453230108957334019938883603641972593420\
6273639`48.94948180799316 + 7.14087200284427709354334410609595537829197337917\
138129788549761878753844029268`50.14965291353374*I)*eps - 
    (7.7208545807615820135682863371867750204806344911428781040849497174818326\
6568813`49.7721945928462 + 16.75632118466195352722839254913278536612101385207\
434342829939497319368706799427`50.10870789639186*I)*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-3.3408755780163824980053633973892861014739893634686494390907433742441469\
691635`50.10722737545747 - 1.569163705805559802093208943310256366387758529463\
40876779073306863985382058665`49.77903532815351*I) - 
    (0.4353626066675586368482015758549623295157334929653079516559502666057895\
3250508`48.93646112742411 + 7.11366121288335481815118145540040975094638714913\
827180618992501463606595670759`50.14970318083685*I)*eps - 
    (7.7051821381684218225292562004212368653406026246921218383139979626585698\
8561616`49.77306461719219 + 16.6817275079198514169655746416711566952400093835\
980801839463339720857289588435`50.1085227308093*I)*eps^2, 
  PLA[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     -518.7434795153791339608822096152941091460360482222096080663732`50.12114\
656470346 + 
     197.4083742092383546470752853273466609752343732501528617155766`49.701559\
48574693*I) + 40.`50./eps^3 + 
    (
      101.3777916393681558370083717993124366625066397991266626374398`49.94839\
7107051 + 125.663706143591729538505735331180115367886775975004232838997770325\
547561254912`50.04166414452584*I)/eps^2 - 
    (
      68.9241467166700981741321770946147729847375999872326725852878`49.475854\
873225224 - 
      318.4877254513957599788786037628518940627309038597732438510178`50.14057\
617423628*I)/eps - 
    (
      857.8641112794086302906641422464328069830656315988021386238623`50.06797\
551967813 + 
      583.374736169723377776902516945810012272644178862475371610267`49.900504\
63765335*I)*eps - 
    (
      459.4572456445036794602845166195245449914482666517718197899107`49.55080\
4809340946 + 
      1769.2262326229096040926527152325251385323434603891295052475526`50.1363\
4307470177*I)*eps^2, PLA[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     -451.177824098731706015686860850586605405725827822698132154015`49.913829\
830532684 + 
     633.9331222625769429650609153716649234522262705002637381955065`50.061525\
5288411*I) + 40.0003999999999999999999999999999999999999999999999999999999999\
9999999999999999`50./eps^3 + 
    (
      140.8797387503512169471356307811544923910779484851754427331525`50.02340\
209877826 + 125.6649627806531654558011203885334271690404548427639828813260425\
6690676627931136`49.97376776812615*I)/eps^2 + 
    (
      70.1900979339811902822417508716732731328678926342024549116869`49.345398\
52074895 + 
      442.5867522977527016820711839080821754096011181645147777489825`50.14512\
108267066*I)/eps - 
    (
      1306.0612440768183508683369336095158502150245342030565284479408`50.1503\
2513895541 - 
      38.6275154009867898281038082383295383105573734430010516096182`48.621258\
37087179*I)*eps - 
    (
      1759.1354244167643194245530544093193987761613301042023237460118`50.0016\
8161893215 + 
      1745.5122940369197392053404940463529003723780124755888602170676`49.9983\
052566698*I)*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.07122332904992174601963813869682387663\
577732300717413727066733107286041542772`50. + 0.5`50./eps^2 - 
    0.07095696605259316350401059766629319743213010519221529139142931363375261\
582557`50./eps - 0.3698484512588032820813406055430446751665792215472063351240\
4154688597911091819`50.*eps + 1.544137888707786822654524372717067805339584974\
17533793363020316702177401683055`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.577027144316548610199578747301020466451106007557695370449684353239463576\
24755`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15778699222132886986942414123362288762255723907263\
582029789097281063766531708`50.*eps + 3.6329299450759313764943413177466640193\
9763104873078347889363453582468117925636`50.*eps^2, 
  PLA[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.07978103597599346183582742385983126238\
200255862386857264340518882305913686269`50. - 0.50313538200277272863104181085\
140986865127109043963201400320489763752865125359`50./eps - 
    1.09020384130271191318715186726091032005595424412576937720385744238327644\
69644`50.*eps + 0.41783512712177414936735739821050054138726953339826739662275\
236212572666321781`50.*eps^2, PLA[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   1.649597897656619038048328638562622747178700168179578538975331969772489583\
13147`50. + 0.5`50./eps^2 - 0.57408035960222966203274566722081213129060080674\
567116255943881023246526950006`50./eps - 2.5380070158263406103829365753722729\
9439399957733636058809558557136808581982492`50.*eps + 
    5.19144218161752034787081904195354367899960653505998292273982375425370304\
513937`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-2.2730101544783791781661858697748230552402904568002625233382723645552049\
0942133`50.06544744741673 - 1.57407977147395156505724277184020205526590175268\
614655664163549061635408748828`49.90587280934204*I) - 
    0.50104515290208075289610573294707647918366121722833719725336045687421828\
174319`50./eps - (3.685330207073164624261626631476368292193179282564174384522\
79732976137723720046`49.81196352954878 + 7.1408720028442770935433441060959553\
7829197337917138129788549761878753844029268`50.09923837124641*I)*eps - 
    (0.8556857977497797035133244743502986603968362110017145954633947492669804\
5941784`48.85808510975834 + 16.7563211846619535272283925491327853661210138520\
7434342829939497319368706799427`50.1499494622271*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     34.1636635144966787443367081608205810842367951151110751684773`49.4719058\
59668205 - 
     159.3741743625119144952531267105131465937600613938547801526188`50.140759\
37183774*I) - 19.999966666755555269842285710437725660520643637801072735312613\
48842500119614361`50./eps^2 - (50.6470417631231429604046450315496478998498253\
166401323977978721643990706290688`49.948180161541444 + 
      62.83174835231999689220263539791136187889016179569931727785898236579698\
626949162`50.041805222293014*I)/eps + 
    (
      259.7152525529401951080540256073851276593179001583345308963979`50.12096\
2732381024 - 
      99.1652182046813312010844558038659079862549839371087610420696`49.702824\
6486098*I)*eps + 
    (
      428.2548412698411556199492692420498906892339941435990518126145`50.06813\
3643774914 + 
      290.8914448681999080638552737163359134341817947637054172408251`49.90016\
231137641*I)*eps^2, PLA[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   (0.97680129753363581684742518981725748728357669487596941251429297521850671\
061486`50.095547476062265 + 0.52425835226135654243921218385836380544614420120\
597596647979049330231843563736`49.82528660641783*I) + 
    (1.6003175336192114150428028702134813681823935138024203254289642164318868\
9810756`49.83438970756956 + 2.90181239728101877896523199876034348238334663676\
313146532488013318761079634181`50.09285287581744*I)*eps + 
    (1.7172237079433255928451542528395309422606182837717636589934904220789363\
4978019`49.47481674469487 + 7.95490143824086173939607715179690500283588962381\
261425560244053670908780499939`50.14062467206675*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 1, 0, 1] -> (5.54684840927851888553809169661334169858\
091516478680249733964182690221598441472`49.022426768367254 + 
     74.289478880863152013125765556055558957525651458227773927104675238575047\
71506176`50.14930778314033*I) + 6.6833797491204492960581550070983640483188805\
1401193334409778653668728881427236`50./eps^2 + 
    (23.596896053073009266940713486251454015301117100430215243453665531135818\
56664132`50.02387757464862 + 20.996456720987598906664720492247143073332822550\
34175907031529005034630031645172`49.97316870632201*I)/eps - 
    (98.239233246418395707929521667341455283079984873898202918980398454062278\
770688`50.02583745229646 - 
      86.5197506201620510153653253330510884129328645171422365605289`49.970667\
747120494*I)*eps - 
    (
      230.0589405339704183461252745264257383739032276249612373099406`50.13436\
4854240516 + 
      63.9256671522939735396789075053840898197225535688979118001566`49.578201\
007973384*I)*eps^2, PLA[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (39.9065504039449147667796865953819702888727661742191348652815770402971147\
30496`49.77713503363015 - 85.418809725757217392135009864100588231157724191416\
2486774736654497824876373804`50.10764436086906*I) - 
    13.3584263669627808197860743107846951190275681751215545460366317382814424\
5545534`50./eps^2 - (27.15607905938945262571256224421500456125655354703884230\
064795171253756537951975`49.88552853177322 + 41.96673413797046369562499038136\
093913730324755710410319535012957430786318307977`50.07456664102749*I)/eps + 
    (
      162.5867252831776817388859137316100341844433350563709179241878`50.14924\
296248661 - 
      12.462174947175472273780483334155218853536608803598901586901`49.0337517\
2231626*I)*eps + 
    (
      200.0134937215723916718087105578338021551007391158960396598919`49.96824\
907009499 + 
      229.3534749745167187148868363177077764933215325386427435155025`50.02769\
509876465*I)*eps^2, PLA[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (0.97521059930335666988312533066909523587554593218890747984459706390034156\
866576`50.09582039388839 + 0.521932703575644764106416278935975064172498145028\
78622833510033152041027231928`49.82433649101664*I) - 
    0.00013366759498240898592116310014196728096637761028023866688195573073374\
577629`50./eps^2 - (0.0007396087061162936210312554009004064832763584279679313\
998230989118631591213`50.089839312570824 + 0.00041992913441975197813329440984\
494286146665645100683518140630580100692600633`49.84401330462802*I)/eps + 
    (1.5991017750353710851187390453501735914852892283144246451069388534226497\
9196505`49.83486951139002 + 2.89543174557274565941060464644542021695409529891\
070696101493465917992596827415`50.09270673774077*I)*eps + 
    (1.7193985425200050970370424851346718634615871578124841401768918490707168\
1335524`49.47594084766282 + 7.94342598994055152182986766715914700001319493183\
939008110496994575211997807549`50.14057214691064*I)*eps^2, 
  PLA[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (
     -446.2751141809607531780090851829043394565118590113724143987346`50.14807\
576902541 - 
     47.4321202287629939093254170690606557556600786690012085875766`49.1745456\
37415925*I) + 40.`50./eps^3 + 
    (
      68.1449108174441703887418433011154161377460964114259943703426`49.828760\
085127016 + 125.6637061435917295385057353311801153678867759750042328389977703\
25547561254912`50.094536521647974*I)/eps^2 - 
    (
      146.7432271930292492467098114667512753608521020189167311278717`49.90285\
4805468685 - 
      214.083551203614237566719945060123594069144728528634582030044`50.066880\
03976864*I)/eps - 
    (
      439.079542337673851286158991693676520120360331600406760279897`49.876475\
47015015 + 
      698.7402440940666720033352532599409173556088693651334254349321`50.07824\
8024548856*I)*eps + 
    (
      166.4735828262176257188006698012837855398971276316192706522736`49.26767\
0987734704 - 
      1260.1798760130055143785671354370644043560585997941045446240049`50.1467\
5820128775*I)*eps^2, PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 
   128.6526155974094036554690068907950595427215806295729284853332`50. + 
    40.0320256204963971176941553242594075260208166533226581265012009607686148\
9191353`50./eps^2 + 101.49113068381263866636584591953464192989279006303803321\
72133601106931591675904`50./eps - 19.5999461282696498987304500129808798372735\
4027526248581705274214597524621219189`50.*eps - 
    386.4016859940522676650534490029322557771298265320626559772231`50.*eps^2, 
  PLAx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (
     43211.3213586089913652423490145772836371208121309191387112716823`50.1232\
9238851382 - 
     15792.0586559306186681847270776143662156051915008434214109509557`49.6861\
335901269*I) - 
    6405.1240992794235388310648518815052041633306645316253002401921`50./
     eps^3 - 
    (
      16236.0178344035557903130515564640122884755964171148962575793165`50.079\
946316347666 + 
      10061.1454078135892344680332530968867388219996777425326532424166`49.872\
11422230068*I)/eps^2 - 
    (
      4773.9102137193427523491949665056405259769937678429433164870927`49.4152\
4529110853 + 
      25507.503244862994744323189613417697636859994194424868864954234`50.1430\
3899501412*I)/eps + 
    (
      99627.4015721945932190109851559981123025405928339199593778506623`50.107\
123207231155 + 
      46855.7065930884249550866174446717123461829299196567276740079002`49.779\
50689530735*I)*eps + 
    (
      114953.6684139816549352115179375773745870499460946406096311331728`49.94\
913476466452 + 
      142092.3763275011133795636922648453082440199583254033006212641128`50.04\
1182706965856*I)*eps^2, PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (12.8802558197993774859922153654260027847770468611812704036426725345714015\
8190161`49.92522001689599 + 17.3869815690088417896530854340334476366556317442\
4131746300925527666612936800541`50.05551972184457*I) + 1.`50./eps^2 + 
    (5.5344481243108705816394315174359124816677830854694362866631534501846244\
0006141`50.08986330618253 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.84393885782018*I)/eps + 
    (14.572693164503708000664296121001680947639298061835594539577723876522802\
37172547`49.591019540681216 + 50.79994261993884409464564371740831167330093852\
343514626284824018573177352880131`50.13334294171076*I)*eps - 
    (3.4848128394822134098199682661958203803943866570126028014881499933106065\
7946624`48.67968318283355 - 102.982342393672787605352737030133647266756324382\
56399768341477421062938402226176`50.150266490521446*I)*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 17.81948767106820604497107228534198665\
360335077145080196286158655861172897492222`50. + 1.`50./eps^2 + 
    5.53524844448163971388581883106997535540872189577469006976598810252863877\
029886`50./eps + 41.898359469957162852671292552561746871657515486726968853342\
80597197144773378837`50.*eps + 80.4037889516036508217986979309080195584531418\
5050837748799411077748051926843392`50.*eps^2, 
  PLAx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (
     15796.2692112066692837490376397261256185048912814296738369650812`49.6188\
1271115062 - 
     51360.7073086072026469759499441289505912871853730108229291476063`50.1308\
8918041192*I) - 
    6405.1240992794235388310648518815052041633306645316253002401921`50./
     eps^3 - 
    (
      22641.1419336829793291441164083455174926389270816465215578195086`50.111\
382918404885 + 
      10061.1454078135892344680332530968867388219996777425326532424166`49.759\
132016810874*I)/eps^2 - 
    (
      27415.0521474023220814933113748511580186159208494894648743066013`49.936\
18193357714 + 
      35568.6486526765839787912228665145843756819938721674015181966505`50.049\
2602227655*I)/eps + 
    (
      115423.6707834012625027600227957242379210454841153496332148157434`50.15\
018445807863 - 
      4505.000715518777691889332499457238245104255453354095255139706`48.74158\
4440445976*I)*eps + 
    (
      230377.3391973829174379715407333016125080954302099902428459489162`50.08\
427643109064 + 
      137587.3756119823356876743597653880699989157028720492053661244068`49.86\
0415259970104*I)*eps^2, PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2] -> 
   -0.99792523895926577349719758003565130586483544701308624065945201222837401\
680922`50. + 2.15583001779956751120821047072176170808865084990774471819055173\
15256335856357`50.*eps - 6.46112022927626452501034050791596316620570897677212\
628969687860453513292461571`50.*eps^2, PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.07860711541180072114111539516231118186558816813200594928393696782187075\
923598`50. + 0.49792867797753460953775398214290055750144141024180950946374282\
058643659481397`50./eps + 3.2282723836039273257043699576335247466278238073997\
6809880360659662976684161766`50.*eps - 6.868143691275391028160217357511344093\
50951764298803509088358285024440468111106`50.*eps^2, 
  PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   -0.02982389795549084023579629914783950770810968307523894204989819344334044\
420145`50. - 0.16666923041821148686736193014712030102502297119747504246519789\
976805880920469`50./eps - 0.3138726182779741605514844166247834918416718188067\
9550054167723083112926811992`50.*eps - 0.016938599781212163100945482290595895\
08239536605079568548083039908517755716052`50.*eps^2, 
  PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 0.249481309739816443374299395008912826\
4662088617532715601648630030570935042023`50. - 0.0394767690273089916895924124\
560390858975844746164386675443789910707977444184`50.*eps + 
    0.53771351064919578398641529822236324058409635450888003861115743664341397\
746177`50.*eps^2, PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0] -> 
   -3.35095482160425249956221476153551038962103641879003163640025730183041768\
504201`50. - 2.92418174312078111668165640657043055453668165817363507539680862\
015066149956576`50.*eps - 18.944504666217540983365804530842638070615168309955\
66489881438598370235357395689`50.*eps^2, 
  PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 17.4665682698539720198629381008658667\
1578306846634890091219453985049560161623733`50. - 40.032025620496397117694155\
32425940752602081665332265812650120096076861489191353`50./eps^3 - 
    101.825987886461082933423360980382561102153385635998316526534933468262751\
70287616`50./eps^2 - 
    130.006712367985140051853511585205968574081104251534009031762`50./eps + 
    381.0336763562236689219157319353777269645045789219413380150762`50.*eps + 
    971.0007393558647091955511774065649042074632127504060866035003`50.*eps^2, 
  PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 65.20670756481059223610503704875192236\
028820637290381765109968385836002844125547`50. + 20.0998321103027609370312102\
5995518397658745371157588598338209538847935251669358`50./eps^2 + 
    51.2101571179843115426019966235317523444194599213853089736505091497814799\
9445223`50./eps - 7.927456906706384634620457559371145416430617601465541193622\
69189955102977308916`50.*eps - 
    191.2031958888772342067172159610093983148185581356235313640049`50.*eps^2, 
  PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 
   -51.1941276100408526504078458916366629181817055710414666439608507268641084\
9672712`50. - 20.016012810248198558847077662129703763010408326661329063250600\
48038430744595676`50./eps - 65.0473665424764219545638814471111220040878052773\
5120843691197740955180682421868`50.*eps + 7.939930084528880036016396747188384\
78873687141064215636349338653191352772178658`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.858318738006603210186039940838302172\
44379578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.03176336974878973331592373841965889\
206982163707765782105234272598495935814911`50. + 1.`50./eps^2 + 
    0.85801658686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 2.2900883344017655164417850893878043559914917315767379210641\
8214224613227010548`50.*eps + 5.572231431407798117181837776452695507947221891\
3774614322624222785111446231946`50.*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 17.81948767106820604497107228534198665\
360335077145080196286158655861172897492222`50. + 1.`50./eps^2 + 
    5.53524844448163971388581883106997535540872189577469006976598810252863877\
029886`50./eps + 41.898359469957162852671292552561746871657515486726968853342\
80597197144773378837`50.*eps + 80.4037889516036508217986979309080195584531418\
5050837748799411077748051926843392`50.*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.837646689658523140733042120219721167\
11263163280026746019566473684250756025468`50. + 1.`50./eps^2 + 
    1.85181367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.931324672650837015075478339730220244709868975778485826155\
18858150150393215446`50.*eps + 24.9133789934994329652408711691609344070120443\
5935422949608526912299854318909718`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.06069984230412796926521095014204722\
255944010691564740609307315465085380952955`50. + 1.01248999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.86242682292102732126235848115827005852158152124170684422363079803617388\
39631`50./eps + 2.29511710266751997836101635567855279861978718607121168922257\
16203279802206808`50.*eps + 5.61324742235732176386979763758117458111707461470\
457237907662476570892530832475`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 9.065672397112956271769603061332504883\
21031664160934151441622103154283511258575`50. + 0.5`50./eps^2 + 
    5.61246410938317257449233092115237778645088123171461366857175533741350649\
707653`50./eps + 30.955207176956327931138002265537652014153398119606980267576\
84040829110244810453`50.*eps + 23.2623395039179511473367334931226037011256921\
00562747037284758361259156797891`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 5.96644590586762993811923831874506853\
170766902479230004164374158631007473728593`50. + 1.006245`50./eps^2 + 
    1.91254584692313010424238503304038833646845283470426832710892675439455924\
259316`50./eps + 11.265216968388884857601653390388565589722378607479723870615\
02865368142292255224`50.*eps + 25.3065846267229232684275807068076384175878172\
6393657723014077429439469517954058`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.075309675822566535606709267463470195\
03162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.081557191288158874212041361247859675\
6333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 18.77133971026763747670320313222144460\
217754305407923599870987008731780264610154`50. - 40.0320256204963971176941553\
2425940752602081665332265812650120096076861489191353`50./eps^3 - 
    101.658349286351958177055095784731600674999294866169202686271914596128751\
6684288`50./eps^2 - 
    129.4118322460257631987853125881788657383518988742212583042161`50./eps + 
    383.0282662803255002511676289889346956979896659715580143346611`50.*eps + 
    973.4468776485126628326834922209950621278621686561560723461465`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -15.0763252898536386294056950451892422280998988031242713422288821753098683\
9986078`50. - 1.0008006405124099279423538831064851881505204163330664531625300\
2401921537229784`50./eps^3 - 4.0430600131836188103110851608312603931760232043\
2036297348185673527010330512161`50./eps^2 - 6.7047677643593658398860785685089\
4419026284008181472140912241931692803913368903`50./eps - 
    7.70708337324212108031115363458860442694149841963444390250303515037256402\
275304`50.*eps - 29.604720357822376125283494259872233320824362514613136296536\
60422033919103783857`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.06810038166210850071175136752173579\
47379551428612491870230314781359564593606`50. + 0.5`50./eps^2 - 
    0.07096129940912718834056337298638311254804132584270127303917093564269140\
505145`50./eps - 0.3646962697310348919430171748046403485185619851688027179788\
9620952635032535129`50.*eps + 1.526540472130343107214711907802565335614424544\
16044822832275076343500424286846`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -3.34841452409166779912659238092862970402686056254322916354165776238298949\
063387`50. - 2.91654198901013887421574079268771073371060386673639690584705134\
537092509236061`50.*eps - 18.926100817675153700642315209597313889752091784242\
11300178539373486375618932395`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   64.73099711680139850238847343029927388980322034381488083911051946023638581\
448855`50. + 20.0578523980016314209810141291864082939816339963305523320000182\
8960041159900689`50./eps^2 + 51.019034760410637620975765871336957523443329495\
91485099113006320542555271267862`50./eps - 8.75374932604801999417211300030255\
06283083713533310397884586666793158783756461`50.*eps - 
    192.3148410931943472075191145987656051543306060689459167981747`50.*eps^2, 
  PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.75217262491143972638311315739962877201559209552640374638776178639392202\
678827`50. + 2.11738991300687285392362052114524859686222784826885269618923697\
498880419113736`50.*eps - 5.9315263802728466468178234573066929875132146106681\
2300767802102485384023259666`50.*eps^2, PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.250263100795296603211808735617414897358233594343572944186269481426781596\
90899`50. - 0.038861440229655479182652221504791785683873646861278975807549203\
86122516408069`50.*eps + 0.53933251239918965371911049012766893890281368698448\
200735045037748117610644936`50.*eps^2, PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08333461520910574343368096507356015051251148559873752123259894988402940\
460234`50. - 0.09808893550436876840413090095530217740912529945427363346273015\
718658501255424`50.*eps - 0.1714884021879263280575821374736873901973091572834\
0105773650449572596685255227`50.*eps^2, PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (0.30671591166354734775976677527933162745922933428032217825685364600014101\
154649`48.89515271394564 + 5.513503118283603140368668331880508969424923359180\
59386001428752288828391687694`50.14984403178949*I) + 
    0.49753033503515258185012377895718623705544025711361606185617182632996744\
553811`50./eps^2 + (2.2518981777549493096521398421034987892687309434735557108\
0461532424928264817812`50.065124334882 + 1.5630376454845038754081166136707843\
961842774089529596090166033694665371159575`49.906545023449205*I)/eps + 
    (0.3916784444406967770439192624962368231329847802143186061882501806442233\
9113317`48.76580944359695 + 9.48998753350979988589853441786526148242407310461\
380462946725395658602739008104`50.15014541419207*I)*eps - 
    (16.688501558698041031389899624870382490757592746137934614683428109777915\
86934999`50.09248845435158 - 9.2366078693538409422941185375277738816125961799\
2838192105385937268170941349393`49.835583617212876*I)*eps^2, 
  PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   (
     34.9161961147491689533588011059861816913505405657936016923026`49.4843599\
4246679 - 
     158.0653033441975589701412758047943530429518699273837750034523`50.140169\
56744893*I) - 19.917147119101384381510159285716022300057656409672380378549712\
82345746379255846`50./eps^2 - (50.2310359882646496706861497250550842453397664\
0584787586620063308741219585097728`49.94709958984671 + 
      62.57156306983602383539297892997535613227691789243233022484400998665080\
528252603`50.042504458515886*I)/eps + 
    (
      259.9669808411404310502873151433752533257140145448572953565897`50.12278\
650464056 - 
      95.9435815335933857593817225307323048358215004643586585197478`49.689884\
24062947*I)*eps + 
    (
      426.5222520573032681999884930446413518993871430970423392695095`50.06515\
080768793 + 
      295.9926658944993586887352766648337541325029359004760833580588`49.90649\
0064296385*I)*eps^2, PLAx12[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (-0.6752713286071821267210493422960615364490374323061124676165719264495622\
28877`49.46713924489246 + 3.1865077021426439599487696367099197898575530114413\
4318914855664768485063891438`50.140975907075855*I) + 
    0.33410842174588217061592080775771621321611133543403746506433202706047454\
496047`50./eps^2 + (1.3482527314375219259619156954655318871709848818153175482\
7067813176001463617484`50.04763102958785 + 1.04963256325934374826981580367418\
900830338697232167189212592580143179657861782`49.938897016354225*I)/eps + 
    (0.4867721503557805029403836224689274049826467916306843325347667960161641\
9883082`49.17746065576676 + 4.54891354167395516776821934462241983232165589997\
004305087629477789155982207065`50.14804261529035*I)*eps - 
    (12.326960618901881406533817743621475247448159389297828007683116636897946\
98845719`50.137579378652944 - 3.054023523193919414476742271304757621518253466\
65583624769554968429935850399485`49.53159574794179*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (12.8802558197993774859922153654260027847770468611812704036426725345714015\
8190161`49.92522001689599 + 17.3869815690088417896530854340334476366556317442\
4131746300925527666612936800541`50.05551972184457*I) + 1.`50./eps^2 + 
    (5.5344481243108705816394315174359124816677830854694362866631534501846244\
0006141`50.08986330618253 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.84393885782018*I)/eps + 
    (14.572693164503708000664296121001680947639298061835594539577723876522802\
37172547`49.591019540681216 + 50.79994261993884409464564371740831167330093852\
343514626284824018573177352880131`50.13334294171076*I)*eps - 
    (3.4848128394822134098199682661958203803943866570126028014881499933106065\
7946624`48.67968318283355 - 102.982342393672787605352737030133647266756324382\
56399768341477421062938402226176`50.150266490521446*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.858318738006603210186039940838302172\
44379578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.03176336974878973331592373841965889\
206982163707765782105234272598495935814911`50. + 1.`50./eps^2 + 
    0.85801658686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 2.2900883344017655164417850893878043559914917315767379210641\
8214224613227010548`50.*eps + 5.572231431407798117181837776452695507947221891\
3774614322624222785111446231946`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 2.156223979113370910806115895516895440\
85544538019057036248746384518241679465274`50. + 1.`50./eps^2 - 
    0.15025420911163351983600671853218483263155818189763058427445132241648700\
137668`50./eps - 0.7908889353792474843625015613380613007700141303203058487608\
3968892155990767549`50.*eps + 3.186094736621840942656694214211626159190975296\
68322873094726635179283418022995`50.*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.837646689658523140733042120219721167\
11263163280026746019566473684250756025468`50. + 1.`50./eps^2 + 
    1.85181367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.931324672650837015075478339730220244709868975778485826155\
18858150150393215446`50.*eps + 24.9133789934994329652408711691609344070120443\
5935422949608526912299854318909718`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.06069984230412796926521095014204722\
255944010691564740609307315465085380952955`50. + 1.01248999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.86242682292102732126235848115827005852158152124170684422363079803617388\
39631`50./eps + 2.29511710266751997836101635567855279861978718607121168922257\
16203279802206808`50.*eps + 5.61324742235732176386979763758117458111707461470\
457237907662476570892530832475`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.072577937507279906833047117491318936\
48612363645699699957341661410430369366514`50. + 0.5`50./eps^2 - 
    0.07303854421010065922949462844978240158939884595770698546868408753161927\
459902`50./eps - 0.3802399178567585264137305090778275972628258702225942989944\
3996441199594855831`50.*eps + 1.558555258944761666229135726553291241219835615\
84729738389466694450679308937089`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 2.16237676316584382724217975141805065\
325965830233060273495750695718672050277374`50. + 1.00312499999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 - 
    0.15227320001294664895619105995999597264149192468486625293363059796355962\
184292`50./eps - 0.7968976958155056094253000150627914403442707260548823833436\
1657697790757119724`50.*eps + 3.195221987255917012783266570219285613435082030\
01106773405767534206200450125609`50.*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 6.90200668334490436744938772775010019\
275141853106878778969071557632496492950232`50. + 1.49375`50./eps^2 + 
    1.77656810778945987779784987424103501634614996773691715423813999379279051\
277815`50./eps + 10.538209779828281195772929772231067824032342030733988097597\
54933108022316520434`50.*eps + 26.4866369047871107714832206050457636131731413\
8922790727040207997766394389330266`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (7.36475910532869039982159444640529622116839365458949561934652325000303435\
740217`49.81224712293367 + 14.25851172709640987262414570542836341964783763601\
060263187899701923725817811396`50.09916277406002*I) + 1.`50./eps^2 + 
    (4.5386252450023027830164489790685325111205435754516529000002365975378728\
5224006`50.06551219235337 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.90573774058769*I)/eps + 
    (1.7231691769500126442579303167711983462068923872345178099324133662809223\
4980763`48.861580058985474 + 33.472498660859092091912307080677695478544400803\
50282619709926289597973604169327`50.14994027422701*I)*eps - 
    (18.050359473003694361877352074911638745357244143155984577309622341201290\
34860164`49.663897608879935 - 52.32211899211018311565678756641622465235570461\
47174745957274913042193964093382`50.126097077728346*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.075309675822566535606709267463470195\
03162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLAx12[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (4.09868577385779513454805531025274600165382422692110093485827232775105345\
284681`49.59239862683004 + 14.23885480991024130232133833124843480859731091946\
616910491209566045555128421458`50.13322906411668*I) + 0.5`50./eps^2 + 
    (5.6116637892124034422459436075183149127099424214093598854689206850694921\
2683908`50.09131440790434 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.83937263728417*I)/eps + 
    (8.5578091744851396930894691657144309528077076877820609532541769074936164\
3713717`49.54552717378611 + 33.3833451614777296345255963636915942052970294260\
3151954118388344755101241924602`50.136694428391515*I)*eps - 
    (33.419745954391696691542962342413825047631101379819209443126379730869840\
8073675`49.88276909389199 - 52.1129656054317318747825845194070931274720450890\
2743607481449539126955939268894`50.075711738055446*I)*eps^2, 
  PLAx12[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   (12.9084308565421196315419823601878303723557673960756498215552162701459523\
6918269`49.92440052489879 + 17.4759608101652956639703324122678870293893357014\
1685634517913001301824613109566`50.05596813421298*I) + 
    1.00312499999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + (5.5679585229934481031534686649829019498722202256032447859\
4733420446630872585415`50.08984277840138 + 3.16122760767472944620303490442499\
97772234017081212002323560379960097402588255`49.844002553016594*I)/eps + 
    (14.617342205037125464012443984624385989261000023898977318683145638109975\
58489497`49.59060290193748 + 51.008517818644436356011814256657112080190437772\
75113028430148848341539508366193`50.13337719182531*I)*eps - 
    (3.6767049455768335665632448684935922900093629366816153134080702298142424\
0132096`48.70156555345098 - 103.307856783260899391850437950658670629066600192\
49329268761609577302475925356544`50.15024012597926*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.081557191288158874212041361247859675\
6333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 0.076330168547562970221021742489294129\
09516498313296444047024588742176773075151`50. - 0.501045152902080752896105732\
94707647918366121722833719725336045687421828174319`50./eps - 
    1.08052361522414065452042470544361251251627845721549857427338585428010069\
283318`50.*eps + 0.3985266633269745478438944657385460988988050448196337424990\
7507593527562964507`50.*eps^2, PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-3.3498611528466030561976988619266880566529235293164846591686131849723130\
1188614`50.107192665759186 - 1.5740797714739515650572427718402020552659017526\
8614655664163549061635408748828`49.77919259708837*I) - 
    (0.4503810852370612813592488920122453230108957334019938883603641972593420\
6273639`48.94948180799316 + 7.14087200284427709354334410609595537829197337917\
138129788549761878753844029268`50.14965291353374*I)*eps - 
    (7.7208545807615820135682863371867750204806344911428781040849497174818326\
6568813`49.7721945928462 + 16.75632118466195352722839254913278536612101385207\
434342829939497319368706799427`50.10870789639186*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-3.3408755780163824980053633973892861014739893634686494390907433742441469\
691635`50.10722737545747 - 1.569163705805559802093208943310256366387758529463\
40876779073306863985382058665`49.77903532815351*I) - 
    (0.4353626066675586368482015758549623295157334929653079516559502666057895\
3250508`48.93646112742411 + 7.11366121288335481815118145540040975094638714913\
827180618992501463606595670759`50.14970318083685*I)*eps - 
    (7.7051821381684218225292562004212368653406026246921218383139979626585698\
8561616`49.77306461719219 + 16.6817275079198514169655746416711566952400093835\
980801839463339720857289588435`50.1085227308093*I)*eps^2, 
  PLAx12[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     -519.9609971718835073637978533002402516379668757618756186270787`50.12192\
713949248 + 
     195.0451456924690547448084951167922224739959701416728971029506`49.696091\
517535436*I) + 40.`50./eps^3 + 
    (
      101.211806160994133157686499775615223829425257522974313890471`49.947965\
74090527 + 125.66370614359172953850573533118011536788677597500423283899777032\
5547561254912`50.041944429859235*I)/eps^2 - 
    (
      69.6759719341546520340669066663627745208293773299979696485362`49.481032\
61680152 - 
      317.9662666919333428306376496965855811730465448159661851729798`50.14033\
062901274*I)/eps - 
    (
      858.1409771594292848966274012234300329465381629308101989514274`50.06671\
39573616 + 
      588.9149154079876774049293644681857350711272426490548916670128`49.90320\
7870669455*I)*eps - 
    (
      456.4597139672435515801791398744518402851516462983940336620667`49.54615\
461822629 + 
      1777.8739550343462764665908050270759867135446277753036863115352`50.1366\
5313223271*I)*eps^2, PLAx12[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     -450.3457577580454843559873915315659908793866278088412820840638`49.90574\
963501666 + 
     650.583334682088866307606278594707925644553263150968093171875`50.0655064\
931745*I) + 40.4996`50./eps^3 + 
    (
      143.1412604313856399887167650796339334123408448852394006470182`50.02407\
867377636 + 127.2332458333251902404416719654665550088316818069320357071568203\
3346210185609216`49.97291444325785*I)/eps^2 + 
    (
      73.8466890192486026123067240431501226653975700455820253577603`49.360153\
07193296 + 
      449.6915321968244847457071625206211564790942961285637033210158`50.14473\
675359265*I)/eps - 
    (
      1315.0864690705573328277937482910201589867243609145959556457225`50.1499\
91528629535 - 
      64.6077336017885281511720058052350719330237662404323140321158`48.841321\
72583073*I)*eps - 
    (
      1782.8879004214410250985674864490007382949764951908618948538336`50.0081\
8474378488 + 
      1715.6706628418607696821314599226496719882835451638999260141406`49.9914\
94631238176*I)*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.06810038166210850071175136752173579\
47379551428612491870230314781359564593606`50. + 0.5`50./eps^2 - 
    0.07096129940912718834056337298638311254804132584270127303917093564269140\
505145`50./eps - 0.3646962697310348919430171748046403485185619851688027179788\
9620952635032535129`50.*eps + 1.526540472130343107214711907802565335614424544\
16044822832275076343500424286846`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.577720741352218546919837902559261319\
28532945577460393379091669836825307270557`50. - 0.501045152902080752896105732\
94707647918366121722833719725336045687421828174319`50./eps - 
    2.15766365430379486400804338546442438558688602392938681915858452381539163\
339159`50.*eps + 3.6345818626155617748851663476876717666573397518289636934837\
6328491960939474109`50.*eps^2, PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.083227276868443899901753176565300323486055315776399019686816395354670927\
32674`50. - 0.505217988212664786572370976704581545705847109232396595469183021\
82183564075458`50./eps - 1.09985850748796937893385498982170631860257079640241\
924428489333833474265620032`50.*eps + 0.4371030180580396246323593477499608466\
9127168734571168356935608554328938976161`50.*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.64132132341283048317243744053421797\
113202634420360903615916245024158675396684`50. + 0.5`50./eps^2 - 
    0.56991514718244554615008733551446877718144876916014199962748256186385129\
049808`50./eps - 2.5130528136538520266536602577437864111816863965805481285102\
1942447863677726316`50.*eps + 5.139392586812997317041789719482635113015996744\
05527526002532567391910744752281`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-2.2730101544783791781661858697748230552402904568002625233382723645552049\
0942133`50.06544744741673 - 1.57407977147395156505724277184020205526590175268\
614655664163549061635408748828`49.90587280934204*I) - 
    0.50104515290208075289610573294707647918366121722833719725336045687421828\
174319`50./eps - (3.685330207073164624261626631476368292193179282564174384522\
79732976137723720046`49.81196352954878 + 7.1408720028442770935433441060959553\
7829197337917138129788549761878753844029268`50.09923837124641*I)*eps - 
    (0.8556857977497797035133244743502986603968362110017145954633947492669804\
5941784`48.85808510975834 + 16.7563211846619535272283925491327853661210138520\
7434342829939497319368706799427`50.1499494622271*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (
     34.6557003043427715260263301774989984919462415067224556464281`49.4797185\
67437935 - 
     158.6534933687062847361782565432366083145607191077152666948224`50.140393\
52737959*I) - 19.958504779185315469943951600713026117296708940261724813189040\
24456748033618448`50./eps^2 - (50.4178489545690579054672619719371836633283088\
5009532999796381386147177999368192`49.94753186150152 + 
      62.70149199092536557445101305989978928757866564328308143013512356965712\
959379068`50.042225423716125*I)/eps + 
    (
      260.0887141795786181968550432168241484241272143480824696713067`50.12213\
152601386 - 
      97.1904082299322154820523119719919913247466519448683451442011`49.694633\
42470152*I)*eps + 
    (
      427.5754032420637115019489116092473715240525366598739033790911`50.06623\
709451483 + 
      294.4371164138631743940974143008476361986051584520465342046059`49.90421\
693633352*I)*eps^2, PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   (0.97680129753363581684742518981725748728357669487596941251429297521850671\
061486`50.095547476062265 + 0.52425835226135654243921218385836380544614420120\
597596647979049330231843563736`49.82528660641783*I) + 
    (1.6003175336192114150428028702134813681823935138024203254289642164318868\
9810756`49.83438970756956 + 2.90181239728101877896523199876034348238334663676\
313146532488013318761079634181`50.09285287581744*I)*eps + 
    (1.7172237079433255928451542528395309422606182837717636589934904220789363\
4978019`49.47481674469487 + 7.95490143824086173939607715179690500283588962381\
261425560244053670908780499939`50.14062467206675*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (5.30377170093516411105991665804300181837224569184124223407472895708999213\
645824`49.00490374828759 + 73.97461063457497039437077320393260218931921526959\
155037738631051136284012148408`50.14940161447741*I) + 
    6.66676921672845947469447720588481204100091884789900169860791599072235236\
818778`50./eps^2 + (23.496789031079693103781001162293492945882947520821162012\
73025894583335170318235`50.02353891614155 + 20.944273194452708388125747555986\
4245523739815437280123006563803359513380944947`49.97359569273463*I)/eps - 
    (98.487566651356569541467798109482437731433082328582455062966564079165671\
79821056`50.02836043627407 - 
      85.5839005981715963557446885728304397939637386547797188828003`49.967371\
105016156*I)*eps - 
    (
      229.8616926658970911293227594606137323262276994268633052481484`50.13344\
1175032836 + 
      65.742720647425691876898544687763626577685395102747053589128`49.5898222\
4721155*I)*eps^2, PLAx12[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (40.1236661732497626400397102932946520196903671813341586578031373506343922\
2505472`49.77884465580148 - 85.4722957138538695214120740713523977964588762908\
3621620383686066424623845605376`50.10726941625337*I) - 
    13.3750368993547706411497521119982471263455298412344861915265022842463789\
0153991`50./eps^2 - (27.17298552452736085014983771895271408836579343318264002\
924127956270021753972826`49.88533861118116 + 42.01891766450535421416396331762\
165765826208856371784996500903928870282540503679`50.0746461152803*I)/eps + 
    (
      163.3266925122406464202100734906243361610545452350250053010973`50.14935\
537002762 - 
      11.9514167708739321223475197698638169870764209582305089540506`49.013717\
59407931*I)*eps + 
    (
      200.9621317318138735670262145743860597867020596265112426067245`49.96711\
4315579316 + 
      231.5016324438380999803149909770220696616228503990265060249499`50.02855\
4144474086*I)*eps^2, PLAx12[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (-1.0009868276623301963251036756799164177320969018630658816430203400212032\
7366267`49.74034817503746 - 2.37130635581856745903945152010370526037915148900\
62178359382079538901499749773`50.114907477897646*I) - 
    0.16653589503387691767786804060300260478420295282051706243122574144824436\
215733`50./eps^2 - (0.9208546807508873663757204559313787494363972409056671205\
2418112891711175156611`50.08976793761667 + 0.52318794439742865553538117394854\
088531830205896232574727039638079206442560047`49.84423456579835*I)/eps + 
    (0.0970467570442336041842429338569582954019133092844904912895327444356807\
5897559`48.43541049064035 - 5.03506267136298900145482932573566256495133988851\
572295056296572171930003345329`50.150434343824216*I)*eps + 
    (4.4438993878671524891890761753120403275767258076883226458678061615248391\
3357801`49.911248702450955 - 6.2999464726568804420152404321084469147025480158\
0113756197822361295792021094983`50.06282134421453*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (
     -447.3966909841883792204837152782757967791508268957417978821731`50.14813\
722670487 - 
     46.9451363581119437128477545852295268996176483232364155300891`49.1690350\
6390317*I) + 40.`50./eps^3 + 
    (
      68.294908781843545202684498768155598294794216248734229242131`49.8294976\
2335581 + 125.663706143591729538505735331180115367886775975004232838997770325\
547561254912`50.09431915807947*I)/eps^2 - 
    (
      146.5885142503558480250448622917722509011558043117127575441459`49.90189\
246022385 - 
      214.5547837066247368251813450011129654944135805776178868416614`50.06733\
071914943*I)/eps - 
    (
      441.973507519861940131388961567270725985990031895541353570914`49.877640\
25848631 + 
      700.7164886263583527321322277546519956359770571522983612598072`50.07778\
635758476*I)*eps + 
    (
      164.0313047935433581220029369790903802151266616739404696630492`49.25883\
1630198635 - 
      1267.6647616018897363444100289899703270881174616049398950600885`50.1469\
09308705695*I)*eps^2, PLAx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -3.499120655227099128689743178854787334102690758479563339513746155449`50.*^\
8 + 8.0064051240992794235388310648518815052041633306645316253002401921`50.*^6/
     eps^3 + 
    4.88414547601635592607907117808999798368871518521955664459584192478`50.*^7\
/eps^2 + 
    7.83396862750145002009783584544600139737943502686124758428380907696`50.*^7\
/eps - 
    2.5497508389420195474942001452731419242533325595964312513605729489306`50.\
*^9*eps - 
    8.5451038744000386600169555394382303270605103249349533210494075435507`50.\
*^9*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 82.7055067402891579721936118\
879544002123850635910837211973382827573075863667938`50. + 1.`50./eps^2 + 
    12.6653469546072173894597009717988396078456886369037624284344250255747339\
7286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   17.81948767106820604497107228534198665360335077145080196286158655861172897\
492222`50. + 1.`50./eps^2 + 5.53524844448163971388581883106997535540872189577\
469006976598810252863877029886`50./eps + 41.898359469957162852671292552561746\
87165751548672696885334280597197144773378837`50.*eps + 
    80.4037889516036508217986979309080195584531418505083774879941107774805192\
6843392`50.*eps^2, PLAx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   -2.147245193634325739836664165852668580943834103964837600372778653353`50.*^\
8 + 8.0064051240992794235388310648518815052041633306645316253002401921`50.*^6/
     eps^3 + 
    5.68478598842628386843295428457518613420913151828600980712586594399`50.*^7\
/eps^2 + 
    1.351875461592773388853079013002118753158856654514725739140967502097`50.*^\
8/eps - 
    2.7644753583054521214778665618584087823477159699929150113978508142659`50.\
*^9*eps - 
    1.13095792327054907814948221012966391094082262949278683324472583578166`50.\
*^10*eps^2, PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   -0.02907997032700303634324332254381835372333632706096166247299678319402632\
387623`50. - 0.16625148015173734770582773959715688323604347296942132622837588\
997959042308252`50./eps - 0.3126053958055842985573431092229871256652700327845\
6302269993986002012538526144`50.*eps - 0.015400615740005346912622042559761057\
7793460583317004787428394041629595309567`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 21.588860421784330589110181442216396\
77306812815739919727880257495876720963231223`50. - 
    40.0320256204963971176941553242594075260208166533226581265012009607686148\
9191353`50./eps^3 - 101.49086380444247281941526952999613133339917241779209945\
039754064368454078562304`50./eps^2 - 
    128.4847389014279804136000745918037131233510514976580826193424`50./eps + 
    389.1206830479948533433160133791444075939772389508860454099231`50.*eps + 
    983.9344166433239123426181061998597028676886776312543639155823`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 63.7942897493941170658370384017298216\
112379971074456253923155141005015474466677`50. + 20.0159460904723767585547803\
0909586810257619138737042224243600966907221891776735`50./eps^2 + 
    50.7451960317713029461910515249553743422248339317874677433708681158229856\
5322081`50./eps - 10.98231335782756464621564514975304893768292857217369773609\
45560749867471338812`50.*eps - 
    196.4614326428845706120372619072711881137366231329418017200133`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.84798765288670650614146978616447854\
559829108125983030215821858693830050511914`50. + 1.`50./eps^2 + 
    1.84557367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.896123247210464618637321067230577497415060030953567604230\
9887159039375667269`50.*eps + 24.98154896555450003048470472615281838332905112\
161981825273706271423737086893359`50.*eps^2, 
  PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.0024037991815337510003000668964406\
8837351197899623500616147481746632143340451`50. + 1.`50./eps^2 + 
    0.84555867016360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 2.2024602514883554391121542409768141934156936217963566665584\
975501955897741983`50.*eps + 5.3917998113952336913851563550424945998411696019\
0390299698168759777544191672009`50.*eps^2, 
  PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 17.8194876710682060449710722853419866\
5360335077145080196286158655861172897492222`50. + 1.`50./eps^2 + 
    5.53524844448163971388581883106997535540872189577469006976598810252863877\
029886`50./eps + 41.898359469957162852671292552561746871657515486726968853342\
80597197144773378837`50.*eps + 80.4037889516036508217986979309080195584531418\
5050837748799411077748051926843392`50.*eps^2, 
  PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.83764668965852314073304212021972116\
711263163280026746019566473684250756025468`50. + 1.`50./eps^2 + 
    1.85181367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.931324672650837015075478339730220244709868975778485826155\
18858150150393215446`50.*eps + 24.9133789934994329652408711691609344070120443\
5935422949608526912299854318909718`50.*eps^2, 
  PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.0606998423041279692652109501420472\
2255944010691564740609307315465085380952955`50. + 1.0124899999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.86242682292102732126235848115827005852158152124170684422363079803617388\
39631`50./eps + 2.29511710266751997836101635567855279861978718607121168922257\
16203279802206808`50.*eps + 5.61324742235732176386979763758117458111707461470\
457237907662476570892530832475`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 9.06567239711295627176960306133250488\
321031664160934151441622103154283511258575`50. + 0.5`50./eps^2 + 
    5.61246410938317257449233092115237778645088123171461366857175533741350649\
707653`50./eps + 30.955207176956327931138002265537652014153398119606980267576\
84040829110244810453`50.*eps + 23.2623395039179511473367334931226037011256921\
00562747037284758361259156797891`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 5.9664459058676299381192383187450685\
3170766902479230004164374158631007473728593`50. + 1.006245`50./eps^2 + 
    1.91254584692313010424238503304038833646845283470426832710892675439455924\
259316`50./eps + 11.265216968388884857601653390388565589722378607479723870615\
02865368142292255224`50.*eps + 25.3065846267229232684275807068076384175878172\
6393657723014077429439469517954058`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 20.8289460977356876488702940240086234\
4971887735649982732016653449569855326191666`50. - 40.032025620496397117694155\
32425940752602081665332265812650120096076861489191353`50./eps^3 - 
    101.490997243994116419999864236063802654267606296373913092026808700401012\
46205952`50./eps^2 - 
    128.6520104152137766523289584330350223490235144939430965825479`50./eps + 
    387.064110639331343832182772872909173909867064759088030398609`50.*eps + 
    979.9005271720809146924533963607009846631373716672821352277663`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 9.0849263225964274930234551034506172\
4060633886288011698414747176367279767671827`50. + 0.0008006405124099279423538\
8310648518815052041633306645316253002401921537229784`50./eps^3 + 
    0.50363110096969973821310776349769165235412618479206038458690058422367054\
602687`50./eps^2 + 5.62229935419967091770300677545810011621295789515644347800\
104152047260107568181`50./eps + 30.985996681587239904050723487706148094385722\
21343461666473125535914021723420301`50.*eps + 23.3043638992089750406470925116\
0574786854461318895621147699811674626925773563184`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.075315452640009882097969074100992737802468423489794014539446533569228431\
41954`50. + 0.5`50./eps^2 - 0.07722066143230139533160995482092329955238992460\
009667028476970852548916226934`50./eps - 0.3948035708031929841708806736843079\
3874772243700511078533951498250253419112398`50.*eps + 
    1.57714832126191879568696514631923008616687734642974018110450963140828108\
735504`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -3.34841452409166779912659238092862970402686056254322916354165776238298949\
063387`50. - 2.91654198901013887421574079268771073371060386673639690584705134\
537092509236061`50.*eps - 18.926100817675153700642315209597313889752091784242\
11300178539373486375618932395`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 64.0261637058302901353650154930525323\
7491846745508489728276169342221089833807556`50. + 20.015979450315807916175225\
89115064617746261372878410001532487338713470896331426`50./eps^2 + 
    50.7869780939205906646495854074108483596829347816225621965019141917369526\
795415`50./eps - 10.278031887477756855468903305816850982324807269797362476208\
2978999422700641574`50.*eps - 
    194.9382826784965944231558429930557093407567069834897236827967`50.*eps^2, 
  PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.07721511954206417147783697159214068663911854508937761362861547955537318\
083548`50. + 0.49999916666888888174605714276094314151301609094502681838281533\
721062502990359`50./eps + 3.2328586909639296335627356015032473083937479921003\
3401349919509850250102111886`50.*eps - 6.865667915527143391866350526675005272\
01706675571638797693831690451286676239081`50.*eps^2, 
  PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.57721553620799009918947210388330625\
677086932067571330521794433639012466292928`50. - 0.49999916666888888174605714\
276094314151301609094502681838281533721062502990359`50./eps - 
    1.15564399318541054001006758385584106447386004729532480343124512886177038\
575655`50.*eps + 1.4783771521612302889242581779505660509848211209290199208009\
8265779321921319094`50.*eps^2, PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.75103820046105306487068693979675705287640792208599041602585315642148977\
358909`50. + 2.11650629422476782697039259511043475798293595406207310075762240\
565457882062156`50.*eps - 5.9289124820202290362674235058881128367709091619679\
1416013817957125486577673632`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.99999861111459258174229032991623845177026960087063108171779439473705317\
65227`50. + 2.154430883832161370004440644854409798425085805192478016284611584\
07152292360568`50.*eps - 6.46571826690025537786705558915645465446689837523233\
997080259110130815675794856`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.249653433824583352897306892581478680432546957073141617286110181322606044\
30439`50. - 0.039188179243945255331326065094871155884411960066082584026163992\
71538304515663`50.*eps + 0.53821152504573848418850110301865618017453395008097\
026025966856514891015599939`50.*eps^2, PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08312574007586867385291386979857844161802173648471066311418794498979521\
154126`50. - 0.09773492479403872950790754990644080745178254190095957360872178\
118139705451704`50.*eps - 0.1709654586541435741571792013627139411590213792296\
3356173721372333323778716691`50.*eps^2, PLAx123[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.577215407513679417092745985556605241143770402599010497395409897926740076\
1942`50. - 0.4999983333399999714286984121212147852023532608565131476160515215\
3342402856583`50./eps - 1.155643029141388376884973513540238393778018146536251\
32850437138952791872034304`50.*eps + 1.47837661427364020518503885726064939887\
66826587651939222926802146986874165095`50.*eps^2, 
  PLAx123[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.24999902778188887075971917321833224\
584188717589681640381450788107930469922711`50. - 0.03860835360156773253470841\
803028304352765594937040323179229961609385760312729`50.*eps + 
    0.53921285737189328391387217827314102010111895532922562340867246189057245\
254838`50.*eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   -43500.4447664978466392673901973121682011674066209658099707888136`50. - 
    621.9129187939407273126547236964827963193003213920200773202148`50./
     eps^2 - 
    7249.6708273675854887751042120773200192871727940317141883736925`50./eps - 
    178319.7299023853068212341984078284696435380585104829899181031075`50.*
     eps - 
    560529.7225852296883720881769775435065480904990325134753286288791`50.*
     eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   1.1592841691686391600531280156479392750181174051037793977839257801`50.*^6 \
+ 24896.433898876730476887699107145027875072070512090475473187141`50./eps^2 + 
    240322.7463533812064722619869740909342779020544720724369011223757`50./
     eps + 
    3.6451084900204290399152585936234086735944618811095638148625513562`50.*^6*
     eps + 
    8.1119206419418319886126229186499966259133644137749717985114289294`50.*^6*
     eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -26771.6263983187154494291995736815668265547727191895227295302866`50. - 
    416.8508604599222660162465245515690365879387998515312597008948`50./
     eps^2 - 
    4654.5398729148220188614707714037937435104033308315014652860945`50./eps - 
    105212.4104000997699510299780574933922632899343878116998402816729`50.*
     eps - 
    317069.5768179875561723946659263174769376130945953334481449141748`50.*
     eps^2, PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -241633.2294769645827685121529005426287902499530891717572813893095`50. - 
    24999.9583334444440873028571380471570756508045472513409191407668`50./
     eps - 
    1.1677342979680093809819847270763929787012331336932772372124250007`50.*^6*
     eps - 
    3.6820480714964191392378302277707776975118691878849403198456216528`50.*^6*
     eps^2, PLAx123[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   -241632.7850899893166933009439376597419641103926152316200436550078`50. - 
    24999.9166669999985714349206060607392601176630428256573808025761`50./
     eps - 
    1.1677319490311874575012726502631263191556000534375007908721878785`50.*^6*
     eps - 
    3.682039988557789730885254877347048569746318156998051458039222197`50.*^6*
     eps^2, PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   82.70550674028915797219361188795440021238506359108372119733828275730758636\
67938`50. + 1.`50./eps^2 + 12.66534695460721738945970097179883960784568863690\
376242843442502557473397286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.002403799181533751000300066896440688373511978996235006161474817466321433\
40451`50. + 1.`50./eps^2 + 0.845558670163600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 2.20246025148835543911215424097681419\
34156936217963566665584975501955897741983`50.*eps + 
    5.39179981139523369138515635504249459984116960190390299698168759777544191\
672009`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.060699842304127969265210950142047222559440106915647406093073154650853809\
52955`50. + 1.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.862426822921027321262358481158270058521581521241\
7068442236307980361738839631`50./eps + 2.295117102667519978361016355678552798\
6197871860712116892225716203279802206808`50.*eps + 
    5.61324742235732176386979763758117458111707461470457237907662476570892530\
832475`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.078433973768331783253988718152165337343472827173181341315883492812997299\
65543`50. + 0.5`50./eps^2 - 0.07721899822819954632073431253550399614727642643\
119331953292564204899450952155`50./eps - 0.3999641473641725548138027605047137\
7379579282988075246915710103661835070504817`50.*eps + 
    1.59473562582557413097336164598431123759384949508691918171436153719870411\
01105`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   2.156854139221358979777129866889055615262234686523363596029774046496752200\
42671`50. + 0.999997499999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.154433027034741265929514798946343749669455025988\
98476237209521230565199132667`50./eps - 0.79989907307321254085705181129379385\
400211489268537782040573257820352352199623`50.*eps + 
    3.18940856547576466738713663101801978910879129461637938553073690537906073\
20197`50.*eps^2, PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   6.926444819247342069224754102495540529591646705026264430434363475137133152\
46816`50. + 1.500005`50./eps^2 + 1.768346399778752450470778299956565786728443\
42892469517092234455892484954697802`50./eps + 10.4961128113900402721401879413\
6432566582665587286945710237120575814307433520822`50.*eps + 
    26.5763823794740229195729954341806951638160890631503688870627745643544214\
179189`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   70.04012090127652728760567113455047913878466681264682904672358711004090365\
376304`50. + 1.`50./eps^2 + 11.6653436212805507037454787493457380427405715464\
1249270770726661841060719011785`50./eps + 
    287.362332283098694977103811297368030532637249779684518813275`50.*eps + 
    904.1241122611019314041828251656093871272748218389199240210703`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLAx123[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 66.8073224743195383044331649504932538\
4134481105362750375390854943265346134756727`50. + 0.5`50./eps^2 + 
    12.7425626195087502500662130618812420388878479728436860272401922604596016\
996394`50./eps + 
    294.2283401490117482862763392968367422631709147966619649973867`50.*eps + 
    888.7995292512102413247204586463605469898702378607524408196855`50.*eps^2, 
  PLAx123[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 82.705170635600624664492069807990894\
34475697259191653655870866488252993346994176`50. + 
    0.99999749999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 12.6652844917941198457084506407335302016354941976638982100\
0428882461343167485324`50./eps + 
    370.0666083962688712054171295122170059622009289054407547437573`50.*eps + 
    1274.1886849852638644127900714891770703733971261233336954027958`50.*
     eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -6.90987887574950397142480976502066212218061605570014137607774395648445505\
46463`50. - 31.78715284656654871277493508463351663588416129298931572027899933\
324414252095092`50.*eps - 
    150.5466550754343387151901953401436227852459306156250082457262`50.*eps^2, 
  PLAx123[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -6.90989496989995991876018880970991175449025694320795239630233340333784698\
240331`50. - 31.7872521210643136682764575231327801397197290244758386922137672\
370780249673249`50.*eps - 
    150.5471030493824061334436142911565196914789801223748259931747`50.*eps^2, 
  PLAx123[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   -7.3495792595076211839639044443334621473039061190266844506829352596`50.*^6 \
- 50000.`50./eps^3 - 
    483059.6992160600068381215974376653860956768494754341994516524725`50./
     eps^2 - 
    2.3330520360146028924891455913947837845028581922871686327121907105`50.*^6/
     eps - 
    1.64104017607527340130906907559681614281363187079984346929268567907`50.*^7\
*eps - 
    2.55713028663096427371017476709602968899501450439025565458895364139`50.*^7\
*eps^2, PLAx123[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.04121315084207790176031584531706889176429000788559260120061366074`50.*^7 \
- 50624.5`50./eps^3 - 
    540550.2633735694589583931873419384210646194356951362945728723906`50./
     eps^2 - 
    2.9124537157808882867777998359980696109949778672628248026326382842`50.*^6/
     eps - 
    2.72666607084124342892413578911482936162379788157482035315813265702`50.*^7\
*eps - 
    5.39096912959419398714828568899405946663140379806413425593942546441`50.*^7\
*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.075315452640009882097969074100992737802468423489794014539446533569228431\
41954`50. + 0.5`50./eps^2 - 0.07722066143230139533160995482092329955238992460\
009667028476970852548916226934`50./eps - 0.3948035708031929841708806736843079\
3874772243700511078533951498250253419112398`50.*eps + 
    1.57714832126191879568696514631923008616687734642974018110450963140828108\
735504`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.577908837155848753465351650739655707053792017944791701764276999712970421\
01557`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15552079234242611538108294258183556423362392553389\
70846864775278057914095036`50.*eps + 3.63445957454234557861801690169366393946\
301638191011017182587573858541232691944`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.0806604706444970465495775214212301\
0441049683292193385955514266882313835748229`50. - 0.5020791645905595039583984\
4132362172250670909307941415475998694919597069804278`50./eps - 
    1.08807712409857693250055531196090688924912772608127257014661317433603586\
948656`50.*eps + 0.4192113386751325494947875340715877996023713685677907433276\
2599257297073233108`50.*eps^2, PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   1.647368868869141485945054353746526522019955494301910869716426505310575502\
16127`50. + 0.5`50./eps^2 - 0.57305483572708049792788663571798841056778942261\
617574443423934812480142040289`50./eps - 2.5306448214141173383537584042534501\
6152585428254095732246461886765288535225327`50.*eps + 
    5.17546148792552641417295904981240432586192013672490743967148503063032405\
098756`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -5.83266292287706941886235734353273885883103124367348878239341686501983489\
780562`50. - 0.49999916666888888174605714276094314151301609094502681838281533\
721062502990359`50./eps - 35.020011805114326457364409228593337291686725161212\
52230903533374391344711523893`50.*eps - 
    143.6809850401570356994854230126022285336108340801238510149831`50.*eps^2, 
  PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.1635015960569007510991155569398886186477094874845549127132927217`50.*^6 \
+ 24948.1309739816443374299395008912826466208861753271560164863003`50./
     eps^2 + 
    240977.0345223422516923158165965546377891585308274713164455521686`50./
     eps + 
    3.6635394777557225500299778531900930357854507841758128146829767`50.*^6*
     eps + 
    8.1732989765470304210415199192098819367563921128419932447352382082`50.*^6*
     eps^2, PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   2.164405608006517330570471400281468664478915756438582424181184696533937401\
53832`50. + 13.23528548687307450668307608538007819182408218604355190441198108\
944041920654682`50.*eps + 59.775489523423507342670762633172676952842671016495\
38544518995244514864182423888`50.*eps^2, 
  PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -467964.1124831367658588830262267203439134190482046774755348384866`50. - 
    8312.5740075868673852913869798578441618021736484710663114187946`50./
     eps^2 - 
    88604.7525352440396256117578307977569217874579836082957679997173`50./
     eps - 
    1.6083417024597418970056994786432478857963790738461485047478940762`50.*^6*
     eps - 
    3.9439632032678078318772294289936925023083199841213400069192155629`50.*^6*
     eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   698454.3155343461834406435633367481889559610722959762317012061638`50. + 
    16687.3843258575767020114701581893129138486308987802746077219724`50./
     eps^2 + 
    152924.6499510485706668829795118069245739311502446460537183041319`50./
     eps + 
    2.0652200881030367474960433671953555327528502769522758310037594188`50.*^6*
     eps + 
    4.253902048893786506880579393205749908780858319550656312325332883`50.*^6*
     eps^2, PLAx123[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   16957.5559758634213147212539881541106104836439149992223407691028`50. + 
    207.6480987095199472845788467568489471618182977388072364592415`50./
     eps^2 + 
    2629.1600368271233714672121784728016984126472820297870898195221`50./eps + 
    74153.2558891198582753860093220887667849741391520740288493042063`50.*
     eps + 
    247118.7883283585400298972912167838224347412053541067510258438175`50.*
     eps^2, PLAx123[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   -5.5040938701006816477687403490229671670746072244610321010488113152`50.*^6 \
- 50000.`50./eps^3 - 
    441788.0048632259109049048511499733685021542966125952395325756732`50./
     eps^2 - 
    1.942613112785076950020295280776297961321960680317686373105649151`50.*^6/
     eps - 
    1.07326674423950719930612765296971879712884707803187585222582492111`50.*^7\
*eps - 
    1.32557296300816059094861946209965205631635603754760492057556189227`50.*^7\
*eps^2, PLAx124[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 0.57689063394273371141107814777\
716000816038425457229614504585539813391519648958`50. - 
    0.49792867797753460953775398214290055750144141024180950946374282058643659\
481397`50./eps - 1.1532479254746200718216052558378113002217193802987051274931\
9902438836302308772`50.*eps + 1.477034759402618448788800752882793460399241996\
43437134435293387747970700440758`50.*eps^2, 
  PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.99827068784286055749307740793896114950143390744712433591267614148897730\
738493`50. + 2.15387204707485008840154945836749872014224632658570268728896886\
226421020574091`50.*eps - 6.4620119770171457249679564176791852023210203105980\
463096296105540613407428211`50.*eps^2, PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -1.07653447446768068602165123077829337190685542235044408001238624507086674\
056911`50. + 0.49896261947963288674859879001782565293241772350654312032972600\
611418700840461`50./eps + 3.2304541057428700782738270690837825804130519341260\
8022117774965782308315952292`50.*eps - 6.863514615100067890513244038063394851\
19364371670055454735883459473384893343974`50.*eps^2, 
  PLAx124[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.24879207265648755777878238261328585\
13139721264206154260653235676912476749792`50. - 0.039252676625751993544794362\
61500875638924636786597862534776232529061607169789`50.*eps + 
    0.53699299449568766651405430074600667350952278882172289973470586462245614\
840419`50.*eps^2, PLAx124[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   -50.4526316343994381383965528691317641084865286066525567410475206543948447\
649565`50. - 19.9330935939765656340173731842634330464948522915055848464268543\
0690298618150366`50./eps - 63.85033502435048095672920133123874299442920902585\
692284879513232608119514410183`50.*eps + 10.024671408269075026707647157654544\
56146285632624781911462080885851283920440364`50.*eps^2, 
  PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.57705373904509779990919102555389203\
078227718448994656800912730326025608857858`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    1.15444458647436580855145612396390555711071115683164135377878461179853206\
839041`50.*eps + 1.4777061045083770587024149879487648951236278728039123901872\
0050673273678327436`50.*eps^2, PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.249742462607685423445914303181506157608397309363246481950129233271218383\
12348`50. - 0.038347186084721369870096540108830614866968333094651224923605463\
00447788999642`50.*eps + 0.53911154141673393012974573179138698533306802746289\
929330011539199566892830381`50.*eps^2, PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08333461520910574343368096507356015051251148559873752123259894988402940\
460234`50. - 0.09840132153071284011282576756499927478988203653060814298572533\
334032208686326`50.*eps - 0.1722003095708748047586548372781697283428798214623\
6064415690629402384271588574`50.*eps^2, 
  PLAx124[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.74783403660716637014823738544150265870805277088557072100716923649642505\
383866`50. + 2.11426143733906941060158247743460000381348493750616303199263864\
484792548752356`50.*eps - 5.9214949349625422617628750660076034768993617207948\
7160340532525493650447357615`50.*eps^2, PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -50.5988209036436924319196907638422199550234564826932388226685421206533594\
0466785`50. - 19.974484366678658396661280625213196674636418074721502014800880\
94932694188969624`50./eps - 64.0878047425101564741819551819851071113949684940\
9605325895473916606714831019951`50.*eps + 9.912706241821614654019522374125164\
17450536742812376350976493161661509217816035`50.*eps^2, 
  PLAx124[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 0.965884871110865667198244514649287\
80087861747994544069248653543151639861542499`50. + 
    0.33255943661070996785552127689221912720916208197464779610140923373311469\
095268`50./eps^2 + 1.34164477333788945880608515344881997586870040797597813177\
217699718096758536867`50./eps + 5.4875079971771158778504617688068238853724845\
7905868844356128346707339801523348`50.*eps - 3.804939731564209255357631425838\
66291631042708153543059530157666445755637862988`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 17.8194876710682060449710722853419866\
5360335077145080196286158655861172897492222`50. + 1.`50./eps^2 + 
    5.53524844448163971388581883106997535540872189577469006976598810252863877\
029886`50./eps + 41.898359469957162852671292552561746871657515486726968853342\
80597197144773378837`50.*eps + 80.4037889516036508217986979309080195584531418\
5050837748799411077748051926843392`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.83764668965852314073304212021972116\
711263163280026746019566473684250756025468`50. + 1.`50./eps^2 + 
    1.85181367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.931324672650837015075478339730220244709868975778485826155\
18858150150393215446`50.*eps + 24.9133789934994329652408711691609344070120443\
5935422949608526912299854318909718`50.*eps^2, 
  PLAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 2.9731480154430536877917914290941018\
9199525983769758060221630263834031362951989`50. + 1.`50./eps^2 + 
    0.83302667016360094545364248650186180458234799478681946905513219689693121\
311133`50./eps + 2.1146392555920303337480617355759230673230166063070751622872\
5241611693560712176`50.*eps + 5.212214761342654753431436979294104355806063502\
66696517018923070315943381226662`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 2.15751027800323919713364915296561688\
813375664084968155088516182243439198851245`50. + 1.`50./eps^2 - 
    0.15858430008908297391029320321033674801647031927492563701291004777373101\
894963`50./eps - 0.8088557809868914497008676686884406373511126191679588523955\
8283399878988613981`50.*eps + 3.192757679064720313480835301721695660819551130\
55624749816149599516786427733008`50.*eps^2, 
  PLAx124[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 5.85831873800660321018603994083830217\
244379578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  PLAx124[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 2.9438663280780784978721959094628026\
2806393679016121675592650129579874495646054`50. + 0.9874999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.82880114515280593363547195542058853202506864485198422569194304443571957\
294745`50./eps + 2.1105485029883734457112770956417818109028412184824483779320\
9960469238749651448`50.*eps + 5.168966088012218144252939165603344601055291832\
12149191362928294480610920598674`50.*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.08427679905282139561458316152085745\
303808545484602333836658392848204622333619`50. + 0.5`50./eps^2 - 
    0.08136863518755011330378111312793431697431098333500203820714281288886329\
217197`50./eps - 0.4195984919165458477885379801745290813474088828573749297093\
0387361465183138706`50.*eps + 1.630819982817688543107139969591203466858828459\
67928959336368083234480772142788`50.*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 2.1512676812070993406638777496475546\
4404327603479359059957907297592070558083742`50. + 0.9968775`50./eps^2 - 
    0.15651490296233672345271109015885279820696574718399854928430644090724006\
769001`50./eps - 0.8025904034813354753414868071671122038960689932552368090359\
3128418756462778173`50.*eps + 3.183099616223905517226229098128925149585560546\
4355684557514329547850224746544`50.*eps^2, 
  PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 6.9509913987967634667657901916376893\
9482004947090057930522683236565012254902047`50. + 1.506245`50./eps^2 + 
    1.76006124075589166456803048060429292132236120060329658872411550360841935\
175348`50./eps + 10.453630891824988803357655277502749505744306050002541560249\
52256170470740458454`50.*eps + 26.6669256021834998227974260825607123917339103\
4203429621540929763819134154402015`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 12.2654148191756669861210967571972292\
2710709090202329216738916773602990194983817`50. + 1.`50./eps^2 + 
    4.53109547419562246118854980802444346947657024837961163036461252452464320\
490457`50./eps + 24.027902615407573478206327954027131944059601988431223191136\
21642310301271435278`50.*eps + 38.4055576348790747648608133177286405099468805\
2991220220423672253031391584084486`50.*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.08155719128815887421204136124785967\
56333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  PLAx124[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 9.06567239711295627176960306133250488\
321031664160934151441622103154283511258575`50. + 0.5`50./eps^2 + 
    5.61246410938317257449233092115237778645088123171461366857175533741350649\
707653`50./eps + 30.955207176956327931138002265537652014153398119606980267576\
84040829110244810453`50.*eps + 23.2623395039179511473367334931226037011256921\
00562747037284758361259156797891`50.*eps^2, 
  PLAx124[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 17.760262680661624386646500575400501\
91589193034208791010764102651348935795484362`50. + 0.9968775`50./eps^2 + 
    5.50175985611854180115811422446737875613233614248263230740575749044649142\
222462`50./eps + 41.713798513098516731167693980143471987998433549490642304941\
10226516509352730627`50.*eps + 80.2412984012608724144288917266601576904320577\
6145971429420103477294206826840064`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 0.07809111956546491316059223553606637\
784985946098340344767940129714606908017397`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    1.07635346690890089539086388842783917926085169584823790609938331465246298\
821645`50.*eps + 0.4013526375994761633115510995209257158627761769556744840878\
1719208027379505791`50.*eps^2, PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -3.33945449148586589519592551650787470863249784100911620980916431086600896\
247877`50. - 2.89388923838104811910818713369562917276155737457286010559930744\
136898253980911`50.*eps - 18.867894235659269662180475650913640192060537410100\
44930228515171096801024146818`50.*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -3.34841452409166779912659238092862970402686056254322916354165776238298949\
063387`50. - 2.91654198901013887421574079268771073371060386673639690584705134\
537092509236061`50.*eps - 18.926100817675153700642315209597313889752091784242\
11300178539373486375618932395`50.*eps^2, 
  PLAx124[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 18.7713397102676374767032031322214446\
0217754305407923599870987008731780264610154`50. - 40.032025620496397117694155\
32425940752602081665332265812650120096076861489191353`50./eps^3 - 
    101.658349286351958177055095784731600674999294866169202686271914596128751\
6684288`50./eps^2 - 
    129.4118322460257631987853125881788657383518988742212583042161`50./eps + 
    383.0282662803255002511676289889346956979896659715580143346611`50.*eps + 
    973.4468776485126628326834922209950621278621686561560723461465`50.*eps^2, 
  PLAx124[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   -244.6527192380644518117075139833735350263769379760816176656003`50. - 
    39.5316253002401921537229783827061649319455564451561248999199359487590072\
0576461`50./eps^3 - 
    139.7516262977172263789044586633784192593255951142005098569736`50./
     eps^2 - 
    266.2858235945316254370751158031626692235254066648190684344987`50./eps + 
    143.1071646502627974414768850777408565864957007863235713960423`50.*eps + 
    1115.6322823688140882891076459291117093856884363290208815432303`50.*
     eps^2, PLAx124[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.0887723846673782620166040268621059\
6170105077103770641436791453843077778032629`50. + 0.5`50./eps^2 - 
    0.08345635664393525030464564354805174145048552618571994353061387581997268\
931487`50./eps - 0.4351496199433224809331835521396238870700807391176439260545\
3800155456919156881`50.*eps + 1.662886704079174292657893136211285387662723078\
59881396942131354652893153203945`50.*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.57670499930068382000614513414124954\
123389181772567753030697376079952550873149`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    2.15364321129678894901084487322483709332338079198110055008108119805188442\
84474`50.*eps + 3.63102615829407535257334603929808117070929603709948218673047\
875756114132825951`50.*eps^2, PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.071206830524454915224155539646160198726002489410698384065561814943221863\
59313`50. - 0.494805396915403922071080195386782331590667110005642927679135595\
20229067652745`50./eps - 1.05704951947768363172051061891017711873784118643479\
060430827319159416182240279`50.*eps + 0.3628127192240215456757420828935186227\
1886968702942960382481525755194941437127`50.*eps^2, 
  PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.6699508500841246091566485024961188\
3822450052759180340551792808091210418780994`50. + 0.5`50./eps^2 - 
    0.58449272950962367671014806936231472665807828644826710443667406282284739\
893661`50./eps - 2.5980854419509146990547624355160246601077319562837147936233\
2477166352793506617`50.*eps + 5.315592954120690091288792489312020951127398757\
24581746924343844035158241366585`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -2.26188378513228521044655145531642996034132138995076334644971219440229493\
473783`50. - 0.49896261947963288674859879001782565293241772350654312032972600\
611418700840461`50./eps - 6.1246809327324741296181681510788478963252890928840\
4610330811377317294723426444`50.*eps - 12.00174246354424432517892863325204919\
157143410741356059414229955456284946591843`50.*eps^2, 
  PLAx124[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 64.7309971168013985023884734302992738\
8980322034381488083911051946023638581448855`50. + 20.057852398001631420981014\
12918640829398163399633055233200001828960041159900689`50./eps^2 + 
    51.0190347604106376209757658713369575234433294959148509911300632054255527\
1267862`50./eps - 8.753749326048019994172113000302550628308371353331039788458\
6666793158783756461`50.*eps - 
    192.3148410931943472075191145987656051543306060689459167981747`50.*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.97519674558650709165988243796331818\
765598015371291440496392865969333986896799`50. + 2.41743015101627595542630570\
981602357008261590390718255297850498469276315510764`50.*eps + 
    6.26044452134785895530322614567581848874555252677320813622176368480953396\
86416`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -38.4649035278679115678198619579897391812808980792147443916403839897275084\
4253856`50. - 6.6721069022502596824404295495244315862699347957355901707445116\
0000235425158905`50./eps^2 - 23.654331920727125554873621653029006290951819467\
16690789388645217094172032314369`50./eps - 18.5993373903887680792301425009886\
5243105623491637434267576624898208288696176754`50.*eps + 
    66.9186751293329618698631587811111761293733045178621265519637331238386741\
8895259`50.*eps^2, PLAx124[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   26.01625015131862352156337850903526464268109598343233758262404624930827935\
475995`50. + 13.3023774644283987142208510756887650883664832789859118440563693\
4932458763810719`50./eps^2 + 27.110808738141506333545662760644526237934694438\
01549718492011929842788810246148`50./eps - 26.8845942890234965407663223050269\
8861933494852732293005512176970183321858318399`50.*eps - 
    123.044569955677515599565784057406819098056982607699200456667444932968597\
3705679`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   -1.83107449336096528227285107568035925443224775660025850698372730489402386\
706703`50. - 0.16680267255625649206101073873811078965674836989338975426861279\
000005885628973`50./eps^2 - 0.92413069604603643240864335395668319705075728485\
823156441952518868620617533427`50./eps - 3.6500527056180210310735555635333070\
9783019692074525029394216724268913740083037`50.*eps - 
    4.18026213702557264224543565580696565081591928612940496048706720873619001\
314712`50.*eps^2, PLAx124[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   109.3704629807263605775306079609350836022332665772930299471238415804498106\
646528`50. - 40.0320256204963971176941553242594075260208166533226581265012009\
6076861489191353`50./eps^3 - 67.881424772302942269853722654898226896933874818\
14565597560260881683470372057635`50./eps^2 - 50.59788757475895436399248783899\
585472575703193090038208769037324341685775597074`50./eps + 
    343.552134531681313454510046792183037090485756821460737270094`50.*eps + 
    647.6397854798454428132994169848203342238454887372520442185074`50.*eps^2, 
  PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 0.2503476064815284339952741555700709\
2347121826462280271907546076277832865909943`50. - 0.0380227197194824642042904\
4998568609133257404715399975431981452245050109958324`50.*eps + 
    0.54022570402352673866101815045724791966449976370074004614108442616724950\
560953`50.*eps^2, PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08354224686400561620072693758872955060398600642514916680122233170859111\
017841`50. - 0.09875353124112057055685268482437322660584243700854534169465659\
474242971905601`50.*eps - 0.1727212079422315186862368431249232424196260724140\
5310025064035037681381303166`50.*eps^2, 
  PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.74895569117144815304365836379591211980961196450475143029962986895296720\
001728`50. + 2.11514346835436718013501356236682180424202877892994669920745950\
468602690951537`50.*eps - 5.9240864371267043939834638275039597473614379589952\
6591177519153535166349975236`50.*eps^2, 
  PLAx1234[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   26712.717433863225680375810634561774226241394268168112887407776`50. + 
    416.1433411760970616807540844793550503813050976184106059754634`50./
     eps^2 + 
    4646.1196913704290548328943230451116734682374315323711742621298`50./eps + 
    104986.6790948572360200501932616662691561925679263132550993209106`50.*
     eps + 
    316372.5985829018349054738535409970726570753480332277927747583716`50.*
     eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx1234[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   82.70550674028915797219361188795440021238506359108372119733828275730758636\
67938`50. + 1.`50./eps^2 + 12.66534695460721738945970097179883960784568863690\
376242843442502557473397286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLAx1234[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.002403799181533751000300066896440688373511978996235006161474817466321433\
40451`50. + 1.`50./eps^2 + 0.845558670163600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 2.20246025148835543911215424097681419\
34156936217963566665584975501955897741983`50.*eps + 
    5.39179981139523369138515635504249459984116960190390299698168759777544191\
672009`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLAx1234[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLAx1234[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   2.943866328078078497872195909462802628063936790161216755926501295798744956\
46054`50. + 0.987499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.828801145152805933635471955420588532025068644851\
98422569194304443571957294745`50./eps + 2.11054850298837344571127709564178181\
090284121848244837793209960469238749651448`50.*eps + 
    5.16896608801221814425293916560334460105529183212149191362928294480610920\
598674`50.*eps^2, PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.078433973768331783253988718152165337343472827173181341315883492812997299\
65543`50. + 0.5`50./eps^2 - 0.07721899822819954632073431253550399614727642643\
119331953292564204899450952155`50./eps - 0.3999641473641725548138027605047137\
7379579282988075246915710103661835070504817`50.*eps + 
    1.59473562582557413097336164598431123759384949508691918171436153719870411\
01105`50.*eps^2, PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   2.156854139221358979777129866889055615262234686523363596029774046496752200\
42671`50. + 0.999997499999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.154433027034741265929514798946343749669455025988\
98476237209521230565199132667`50./eps - 0.79989907307321254085705181129379385\
400211489268537782040573257820352352199623`50.*eps + 
    3.18940856547576466738713663101801978910879129461637938553073690537906073\
20197`50.*eps^2, PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   6.926444819247342069224754102495540529591646705026264430434363475137133152\
46816`50. + 1.500005`50./eps^2 + 1.768346399778752450470778299956565786728443\
42892469517092234455892484954697802`50./eps + 10.4961128113900402721401879413\
6432566582665587286945710237120575814307433520822`50.*eps + 
    26.5763823794740229195729954341806951638160890631503688870627745643544214\
179189`50.*eps^2, PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   70.04012090127652728760567113455047913878466681264682904672358711004090365\
376304`50. + 1.`50./eps^2 + 11.6653436212805507037454787493457380427405715464\
1249270770726661841060719011785`50./eps + 
    287.362332283098694977103811297368030532637249779684518813275`50.*eps + 
    904.1241122611019314041828251656093871272748218389199240210703`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 1.0815571912881588742120413612478596\
756333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  PLAx1234[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 66.807322474319538304433164950493253\
84134481105362750375390854943265346134756727`50. + 0.5`50./eps^2 + 
    12.7425626195087502500662130618812420388878479728436860272401922604596016\
996394`50./eps + 
    294.2283401490117482862763392968367422631709147966619649973867`50.*eps + 
    888.7995292512102413247204586463605469898702378607524408196855`50.*eps^2, 
  PLAx1234[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 82.70517063560062466449206980799089\
434475697259191653655870866488252993346994176`50. + 
    0.99999749999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 12.6652844917941198457084506407335302016354941976638982100\
0428882461343167485324`50./eps + 
    370.0666083962688712054171295122170059622009289054407547437573`50.*eps + 
    1274.1886849852638644127900714891770703733971261233336954027958`50.*
     eps^2, PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -6.90987887574950397142480976502066212218061605570014137607774395648445505\
46463`50. - 31.78715284656654871277493508463351663588416129298931572027899933\
324414252095092`50.*eps - 
    150.5466550754343387151901953401436227852459306156250082457262`50.*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -6.90989496989995991876018880970991175449025694320795239630233340333784698\
240331`50. - 31.7872521210643136682764575231327801397197290244758386922137672\
370780249673249`50.*eps - 
    150.5471030493824061334436142911565196914789801223748259931747`50.*eps^2, 
  PLAx1234[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   -7.3787514704544573236726552026131596347862656432341092261020362492`50.*^6 \
- 50000.`50./eps^3 - 
    483476.2037649324795418359216715729818649224563442989520885754087`50./
     eps^2 - 
    2.3379107195184268963558932031771397351809803143685119000888877138`50.*^6/
     eps - 
    1.65300907064968530222507194129165173034740025029366814146128016008`50.*^7\
*eps - 
    2.59478803256999974164545350393367345778308930139244851370416406421`50.*^7\
*eps^2, PLAx1234[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.00530703310196173255580845441055960639105174298356879039440883738`50.*^7 \
- 49375.`50./eps^3 - 
    525974.3951832992134787120995690473181189729011408843845206140586`50./
     eps^2 - 
    2.8249382990647724605969987207221839384495976191320130021156017642`50.*^6/
     eps - 
    2.61369484231278860367575426920013821169931333810612497642925420246`50.*^7\
*eps - 
    5.10065428921049142842071771561486615607710571465585028630416078585`50.*^7\
*eps^2, PLAx1234[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  PLAx1234[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.081562958765016148513942472907850\
58522876464451683124180471791289386462217611`50. + 0.5`50./eps^2 - 
    0.07722066837399593071271129767483705837538406290463553005379918751779054\
676801`50./eps - 0.4051396203633141493563449893601718716380843675991298514666\
4387134476477045713`50.*eps + 1.612374923313285540999676002991864420245522551\
8317555866371773514479362689781`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.5765205005231889227362903377274030\
1702566736791321381782740429370017046223881`50. - 0.4999991666688888817460571\
4276094314151301609094502681838281533721062502990359`50./eps - 
    2.15576918021288233887679092075354292599712813755284362130371056859795747\
037754`50.*eps + 3.6311509328856967438151583144046878660165025685193386361098\
3748211621727779774`50.*eps^2, PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.073769778706172350219489093535211846130137144934414759681805169511429238\
39875`50. - 0.497914168755551570644898383626836951087907958649730031737459897\
07190725551411`50./eps - 1.06875775109850545319163298645877744362536937750245\
852334036575305856327821256`50.*eps + 0.3806532359062829333130681792306042265\
5375974517940397287923549681705340311332`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.663926924150466085355450701984787\
39376041824861856077578035975800925139797108`50. + 0.5`50./eps^2 - 
    0.58138482739709636455488675111155795340539169147554399047929345237292830\
546021`50./eps - 2.5805876553597692665441192318748475917489332546301347411720\
2593537759956311139`50.*eps + 5.279644148273922926098719099209006022380929578\
13045430730451428981839040641007`50.*eps^2, 
  PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -5.83266292287706941886235734353273885883103124367348878239341686501983489\
780562`50. - 0.49999916666888888174605714276094314151301609094502681838281533\
721062502990359`50./eps - 35.020011805114326457364409228593337291686725161212\
52230903533374391344711523893`50.*eps - 
    143.6809850401570356994854230126022285336108340801238510149831`50.*eps^2, 
  PLAx1234[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.1720093698004258247551396752790927943730729591477322268735698546`50.*^6 \
+ 25052.2576451040376448052866473538239591830608614168598626680229`50./
     eps^2 + 
    242295.8389783566683160574755349680827984927756881277215657016718`50./
     eps + 
    3.7007550016390643106947828213778664950007130050398089389386552315`50.*^6*
     eps + 
    8.29736641587367094896884558199609506060708581677707497955663018`50.*^6*
     eps^2, PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   2.164405608006517330570471400281468664478915756438582424181184696533937401\
53832`50. + 13.23528548687307450668307608538007819182408218604355190441198108\
944041920654682`50.*eps + 59.775489523423507342670762633172676952842671016495\
38544518995244514864182423888`50.*eps^2, 
  PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -471630.9833541603672533988119973864380672877831424502498235803096`50. - 
    8354.2246864005616200726937588729550603986006425149166801222331`50./
     eps^2 - 
    89153.0998240314093317022158535372000156859548170294538159503505`50./
     eps - 
    1.6249294667314938738737663594000926188944933015913162321796430387`50.*^6*
     eps - 
    4.0010332747539267648086863749155029577420207978628375191704223011`50.*^6*
     eps^2, PLAx1234[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   697425.0178099804045773583715829399938959727707302942769128483536`50. + 
    16645.7336470438824672301633791742020152522039047364242390185337`50./
     eps^2 + 
    152584.5535912216921434953790891519747867122491693487942429758275`50./
     eps + 
    2.0656476046253177900715595171372238433974117177423764757822029646`50.*^6*
     eps + 
    4.2712616652487656666599234241290197065173042488586906572621436315`50.*^6*
     eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   -17073.2239083150439487981349224096563837024210537390596044072857`50. - 
    208.8556171600140405018173439718238765099650160628729170030559`50./
     eps^2 - 
    2646.0149883314184995310077954077940603818050594591595032004743`50./eps - 
    74707.259393558378041162517031166402472905136835926053223531392`50.*eps - 
    249144.9031917533219670094640002320031772954045111191875682066644`50.*
     eps^2, PLAx1234[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   -5.4927483253230441263994608795255306404224774111662802343486045297`50.*^6 \
- 50000.`50./eps^3 - 
    441413.1559585388118083361521593100022588706101636706775990264068`50./
     eps^2 - 
    1.9395523419138597516359616032143159811053787227148653683290320366`50.*^6/
     eps - 
    1.07122248822001988617588569869344687787985441841760644467232989143`50.*^7\
*eps - 
    1.3266117444414031130583635270067770825501852919842002544125681213`50.*^7*
     eps^2, PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.249394698917310135835088237836000527161573438683071830137004393694583741\
18917`50. - 0.038931729229034396833958376347811702219718886231608080824986745\
11264816097855`50.*eps + 0.53810092895088831720143963054600871210411029613104\
476648280503610748840847149`50.*eps^2, PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.08312574007586867385291386979857844161802173648471066311418794498979521\
154126`50. - 0.09788997259806955786146777242802793386296020515348089815026589\
997643919535611`50.*eps - 0.1713182591226826118841317721946646174568192721601\
2953290235272011271007484989`50.*eps^2, 
  PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.74887654358086961590833754904844203043074598338995491332623144908571899\
083775`50. + 2.11494132854802545468863355219850761233571886424500666712514572\
526744779812237`50.*eps - 5.9239121727628472253743211238611085716021476296473\
8445306673869688943843366952`50.*eps^2, 
  PLAx1243[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -2.36692530530698402044764918375367503482048661930869284844040831280565784\
294804`50. - 0.00026638201707597721300462053676594777397628042476951304571765\
421628070182972`50./eps^2 - 0.00107483507688563505864899848061068368191095107\
027873399159798394200702207103`50./eps - 0.4812346333331428551823787051095517\
7951539369735042766327722685587363377911152`50.*eps - 
    12.6144927296078237498810427127000356298804297373327322960955577220565831\
8678678`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx1243[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   17.81948767106820604497107228534198665360335077145080196286158655861172897\
492222`50. + 1.`50./eps^2 + 5.53524844448163971388581883106997535540872189577\
469006976598810252863877029886`50./eps + 41.898359469957162852671292552561746\
87165751548672696885334280597197144773378837`50.*eps + 
    80.4037889516036508217986979309080195584531418505083774879941107774805192\
6843392`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLAx1243[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   2.973148015443053687791791429094101891995259837697580602216302638340313629\
51989`50. + 1.`50./eps^2 + 0.833026670163600945453642486501861804582347994786\
81946905513219689693121311133`50./eps + 2.11463925559203033374806173557592306\
732301660630707516228725241611693560712176`50.*eps + 
    5.21221476134265475343143697929410435580606350266696517018923070315943381\
226662`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.157510278003239197133649152965616888133756640849681550885161822434391988\
51245`50. + 1.`50./eps^2 - 0.158584300089082973910293203210336748016470319274\
92563701291004777373101894963`50./eps - 0.80885578098689144970086766868844063\
735111261916795885239558283399878988613981`50.*eps + 
    3.19275767906472031348083530172169566081955113055624749816149599516786427\
733008`50.*eps^2, PLAx1243[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLAx1243[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.002474006896061913906770987659533948156785391382111865790836973836564175\
04933`50. + 1.00001`50./eps^2 + 0.8455821259169695814630970229267268232003938\
1826676733724982274821890018242347`50./eps + 2.202604316686745681370956257126\
44021658467358090868868906555819187151255948213`50.*eps + 
    5.39212165924445886011110369159981116057488052078592316424927557229781992\
982834`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.084276799052821395614583161520857453038085454846023338366583928482046223\
33619`50. + 0.5`50./eps^2 - 0.08136863518755011330378111312793431697431098333\
500203820714281288886329217197`50./eps - 0.4195984919165458477885379801745290\
8134740888285737492970930387361465183138706`50.*eps + 
    1.63081998281768854310713996959120346685882845967928959336368083234480772\
142788`50.*eps^2, PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   2.151267681207099340663877749647554644043276034793590599579072975920705580\
83742`50. + 0.9968775`50./eps^2 - 0.15651490296233672345271109015885279820696\
574718399854928430644090724006769001`50./eps - 0.8025904034813354753414868071\
6711220389606899325523680903593128418756462778173`50.*eps + 
    3.18309961622390551722622909812892514958556054643556845575143295478502247\
46544`50.*eps^2, PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   6.950991398796763466765790191637689394820049470900579305226832365650122549\
02047`50. + 1.506245`50./eps^2 + 1.760061240755891664568030480604292921322361\
20060329658872411550360841935175348`50./eps + 10.4536308918249888033576552775\
0274950574430605000254156024952256170470740458454`50.*eps + 
    26.6669256021834998227974260825607123917339103420342962154092976381913415\
4402015`50.*eps^2, PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   12.26541481917566698612109675719722922710709090202329216738916773602990194\
983817`50. + 1.`50./eps^2 + 4.53109547419562246118854980802444346947657024837\
961163036461252452464320490457`50./eps + 24.027902615407573478206327954027131\
94405960198843122319113621642310301271435278`50.*eps + 
    38.4055576348790747648608133177286405099468805299122022042367225303139158\
4084486`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLAx1243[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   9.065672397112956271769603061332504883210316641609341514416221031542835112\
58575`50. + 0.5`50./eps^2 + 5.61246410938317257449233092115237778645088123171\
461366857175533741350649707653`50./eps + 30.955207176956327931138002265537652\
01415339811960698026757684040829110244810453`50.*eps + 
    23.2623395039179511473367334931226037011256921005627470372847583612591567\
97891`50.*eps^2, PLAx1243[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   17.76026268066162438664650057540050191589193034208791010764102651348935795\
484362`50. + 0.9968775`50./eps^2 + 5.5017598561185418011581142244673787561323\
3614248263230740575749044649142222462`50./eps + 41.71379851309851673116769398\
014347198799843354949064230494110226516509352730627`50.*eps + 
    80.2412984012608724144288917266601576904320577614597142942010347729420682\
6840064`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -3.33945449148586589519592551650787470863249784100911620980916431086600896\
247877`50. - 2.89388923838104811910818713369562917276155737457286010559930744\
136898253980911`50.*eps - 18.867894235659269662180475650913640192060537410100\
44930228515171096801024146818`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -3.34841452409166779912659238092862970402686056254322916354165776238298949\
063387`50. - 2.91654198901013887421574079268771073371060386673639690584705134\
537092509236061`50.*eps - 18.926100817675153700642315209597313889752091784242\
11300178539373486375618932395`50.*eps^2, 
  PLAx1243[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 20.828946097735687648870294024008623\
44971887735649982732016653449569855326191666`50. - 
    40.0320256204963971176941553242594075260208166533226581265012009607686148\
9191353`50./eps^3 - 101.49099724399411641999986423606380265426760629637391309\
202680870040101246205952`50./eps^2 - 
    128.6520104152137766523289584330350223490235144939430965825479`50./eps + 
    387.064110639331343832182772872909173909867064759088030398609`50.*eps + 
    979.9005271720809146924533963607009846631373716672821352277663`50.*eps^2, 
  PLAx1243[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   -256.7347203467299185333043888130114894375360507724925590387409`50. - 
    40.0324259407526020816653322658126501200960768614891913530824659727782225\
7806245`50./eps^3 - 
    142.024971854793885653166555125542895282090669808756721536008`50./eps^2 - 
    272.448312913035286243474087223289463917155011989351218089899`50./eps + 
    123.765700754804851605116089365198958681870375640285777299429816731881273\
22144768`50.*eps + 
    1089.1688655097728904065809581937457682529166303005858679013179`50.*
     eps^2, PLAx1243[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, PLAx1243[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.085647825930185240908517399230336196172576730156594137350279012043045545\
63683`50. + 0.5`50./eps^2 - 0.08345201634570669008699152537404806751158016723\
069510211384277481873251559032`50./eps - 0.4299657519109697058860426672021642\
8082773604490202847707255445007196739780255`50.*eps + 
    1.64525751860525126278499474445315352330923830321168826919609823007604612\
437847`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.577399742584011778155419232402683282509761159549887070812911133812184803\
79627`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 2.15351815908340210376320958770485830664662658820848\
19601030948145542584198988`50.*eps + 3.63268288805530839375175656694616556553\
663262216537768953055461062114678561776`50.*eps^2, 
  PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.074651288024545249413612480425843\
62451008427876834917129892528625128945234436`50. - 
    0.49688779892656123667062738576154633186904243964084658940739813920971714\
45468`50./eps - 1.06671424289849079692036663625471526592890291641415729523580\
359995890876132345`50.*eps + 0.3821029471657259610555177409146369459483171746\
647004125057565766314616841168`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.661669362921016393972811524036436\
59747330952790938800725613005354633369500036`50. + 0.5`50./eps^2 - 
    0.58032792548730904751105368861278672610132762717785978098014897480799446\
289789`50./eps - 2.5730967737384211560193918036151415376240658559071538497765\
1133772685802081912`50.*eps + 5.263459865755833899862294111744693277424547478\
41193037744111498018499362311438`50.*eps^2, 
  PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   -2.26188378513228521044655145531642996034132138995076334644971219440229493\
473783`50. - 0.49896261947963288674859879001782565293241772350654312032972600\
611418700840461`50./eps - 6.1246809327324741296181681510788478963252890928840\
4610330811377317294723426444`50.*eps - 12.00174246354424432517892863325204919\
157143410741356059414229955456284946591843`50.*eps^2, 
  PLAx1243[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 64.026163705830290135365015493052532\
37491846745508489728276169342221089833807556`50. + 
    20.0159794503158079161752258911506461774626137287841000153248733871347089\
6331426`50./eps^2 + 50.786978093920590664649585407410848359682934781622562196\
5019141917369526795415`50./eps - 10.27803188747775685546890330581685098232480\
72697973624762082978999422700641574`50.*eps - 
    194.9382826784965944231558429930557093407567069834897236827967`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.9751967455865070916598824379633181\
8765598015371291440496392865969333986896799`50. + 2.4174301510162759554263057\
0981602357008261590390718255297850498469276315510764`50.*eps + 
    6.26044452134785895530322614567581848874555252677320813622176368480953396\
86416`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -38.1371110866491580739428899465748494486494697621622856042902711039227276\
3423408`50. - 6.6553835128797977464302537869158079758223968362458497289181701\
3529185040362385`50./eps^2 - 23.553272642675038548779175444414500306685355233\
13710033487332339872982858125428`50./eps - 17.8500589328890174228316042820155\
1373215526618065894909514547694312380640440618`50.*eps + 
    68.2701478316958359468214185158077690112047634182331215522837166419492301\
8615843`50.*eps^2, PLAx1243[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   25.88175151830077537504264767302887580686869806985047345107089804998676553\
541355`50. + 13.3191008537988606502310268382973886988140212384756522858827108\
1403509148607238`50./eps^2 + 27.128400684431924343635292027150195414939892658\
88404034689063697461944861944397`50./eps - 27.5393440762743852273312007003489\
9243400183430940461082311572195307042230831008`50.*eps - 
    124.728845982341243049407198450926999865194658866618103620079430019737021\
28566272`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   0.977432856166094100419611136709231956578058542652146990511311528657792724\
28828`50. + 0.000133107670257595954928605075738316159516447936724916994578363\
40270583700807`50./eps^2 + 0.000736949698622503326852672582835258413115742968\
65004667158655675670983709648`50./eps + 2.42226025891620730018407337238449063\
965354089303441412383359758188958387851608`50.*eps + 
    6.26874621121370280403947633712701705589923568040439973921371400132624187\
239757`50.*eps^2, PLAx1243[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   109.7492879200360826359503424930605451912602669111721953605684737761187393\
961984`50. - 40.0320256204963971176941553242594075260208166533226581265012009\
6076861489191353`50./eps^3 - 68.031426924258126018354931229740684173465946917\
51929917895341258890774414958179`50./eps^2 - 50.75362730760845484335708567545\
797608550119114108261424736645914386010132406556`50./eps + 
    345.6614374670313448720906276949092619135972324927064919086596`50.*eps + 
    652.5414885559193965880153409524187192325126180112432970032899`50.*eps^2, 
  PLC[1, 2, 0, 1, 0, 1, 0, 1, 0] -> -0.02559366755342907566797887029425135702\
402669976395520130800716137578579580524`50. + 0.16708449372801123240145387517\
745910120797201285029833360244466341718222035681`50./eps + 
    0.19326104126260820743924174909866759819791267726723741946363076936709082\
187183`50.*eps - 0.1076050477008817646990079546599790867851589607119833113880\
6151242461715780133`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 0.077216369539101217443414961122363115257\
8532297306864868351289991794996330257`50. - 0.4999991666688888817460571427609\
4314151301609094502681838281533721062502990359`50./eps - 
    1.07842762364630932256665262273347794921600681756463831659611612968227075\
273086`50.*eps + 0.3999495285149209663576055552170881017688143033643816042048\
6652811094846046007`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.141490826174582156733475004883207744183945313086343132294437502041396424\
55156`50. + 0.167084493728011232401453875177459101207972012850298333602444663\
41718222035681`50./eps + 0.33475186743719036417271675398187534238185799035358\
055175806827140848724642339`50.*eps + 0.2271468197363085994737087993218962555\
9669902964159724037000675898387008862207`50.*eps^2, 
  PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 0.575282395374114630502220090092000738455\
8478496884154588538262441540749400439`50. - 0.5010451529020807528961057329470\
7647918366121722833719725336045687421828174319`50./eps - 
    1.15444726469333453121266898641912938839823120190558706948840925679295410\
925006`50.*eps + 1.4742239979865428813251015678465943185820626005340474469989\
8773720634423175163`50.*eps^2, PLC[1, 2, 0, 1, 0, 1, 1, 0, 0] -> 
   0.251571667856259726585485303282964299004866436172022192613066871347553582\
65046`50. - 0.288844848218832746534757916646597288980750556209799993069793711\
54697750081841`50.*eps + 0.57963981102442685317889820616419987017948213894593\
440734675353976776757931409`50.*eps^2, PLC[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   0.252098190139411699570367664375887536696181744517402363397917211005895990\
81418`50. - 0.288922197539054225441543414780820931613175308372998830883883000\
51882811737459`50.*eps + 0.58024832738978149114036365061116640093654760304450\
729198814041560547850721009`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.301683910323615867207188212201385031757\
37157936449114099915365138629768283711`50. + 1.`50./eps^2 - 
    1.14607708842020131845898925689956480317879769191541397093736817506323854\
919802`50./eps - 2.9374905043025657488664256003097528994057771821638777990135\
2208021147769381664`50.*eps + 3.964697359299568291023325176032645948666598101\
34114509130393810192516050232124`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   0.575282395374114630502220090092000738455847849688415458853826244154074940\
0439`50. - 0.5010451529020807528961057329470764791836612172283371972533604568\
7421828174319`50./eps - 1.154447264693334531212668986419129388398231201905587\
06948840925679295410925006`50.*eps + 1.47422399798654288132510156784659431858\
206260053404744699898773720634423175163`50.*eps^2, 
  PLC[1, 1, 0, 1, 1, 1, 1, 0, 0] -> 0.251046245246669480715957159090683656636\
23007871299052148594434689817186813448`50. - 0.288766561693070313100484785823\
21277914346308104496167218122924589322684451511`50.*eps + 
    0.57903240324897839161877098340952253083560370434371520008840029267011395\
115735`50.*eps^2, PLC[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 
   0.249998333342777726984393649412224509633959875673135043516190087654874240\
58059`50. - 0.288607575060564214829115875060688549887996218231503495872431584\
47218549649203`50.*eps + 0.57782055052825691908896671545930074609558833634174\
539691563059163161047956305`50.*eps^2, PLC[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.249998750005833306217057935911979731165470149475365398269989135584231835\
18493`50. - 0.288607639408893939365905790765625760751745245963499804982268134\
35070557329917`50.*eps + 0.57782103254887575905011409516627896173471195734375\
051218666363781176312785617`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.311297610681581107985671517738001436549\
17099006855165549225277909090932500888`50. + 1.`50./eps^2 - 
    1.15443799645639909264146862507100799229455285286238663906585128409798901\
90431`50./eps - 2.95677078869477071791263209283297497340410502129846297668585\
356494754811953487`50.*eps + 3.9893299238511305830819176263945174159114824849\
508910053610985182656852829099`50.*eps^2, PLC[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 
   0.577217202868545677231713903168057138001341046090110768840235604088513628\
49854`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15564591723668312088905025869804514399337397387402\
175567594610345025243606764`50.*eps + 1.4783810043040180608617950435014949355\
1615569679512533320598873541252308774287`50.*eps^2, 
  PLC[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 0.249999166669583322486814726461119832583\
30632436134137743494786263740133064371`50. - 0.288607703756636473404360087847\
40080049119293086925494301045029506806618824861`50.*eps + 
    0.57782151457019071849234245495989261457662052147111149323827717080267571\
617646`50.*eps^2, PLC[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   -0.03056184370369088611391897776409585426097329599822377147976406885579408\
696944`50. - 0.16708449372801123240145387517745910120797201285029833360244466\
341718222035681`50./eps - 0.3151289892048244022215869872078303146964324678844\
1277649360258405903271184049`50.*eps - 0.018461580072758245680320243989717519\
10122563590033647841869795160843824656049`50.*eps^2, 
  PLC[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.250347953957587884100059696644369344401\
16922990833229657351685004460443808371`50. - 0.038022691927691502977355952990\
3407951273749539274599862141936606447751026549`50.*eps + 
    0.54022619596371740014502071437310441658209539180719548166518491747711806\
397916`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -1.00453841364247345093829030824281715256773574350514504604874358426508497\
077949`50. + 2.15481920954219307737047126063926042523364305000124045679163765\
13411450342891`50.*eps - 6.47553211689038096824027589764931273549882572720459\
221548969637395186223639235`50.*eps^2, PLC[1, 1, 1, 0, 1, 2, 0, 0, 0] -> 
   0.251571667856259726585485303282964299004866436172022192613066871347553582\
65046`50. - 0.037360904696780101647762997796395928564541802040210619866892442\
87513211294773`50.*eps + 0.54248185135370046369538967199359630818097745957822\
891881889837346698609707342`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.058560926779453844810923169564101290305210047785146772887654670036323194\
22352`50. + 0.0125`50./eps^2 + 0.01676752504412834515150386441460660589061268\
326816857669652248579454497349723`50./eps + 0.0919819564318182686261084312129\
3981730086402033795326228843460908072976950015`50.*eps + 
    0.22297778810215479458350216845926006388563302652401902152252586075980398\
953247`50.*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   1.072577937507279906833047117491318936486123636456996999573416614104303693\
66514`50. + 0.5`50./eps^2 - 0.07303854421010065922949462844978240158939884595\
770698546868408753161927459902`50./eps - 0.3802399178567585264137305090778275\
9726282587022259429899443996441199594855831`50.*eps + 
    1.55855525894476166622913572655329124121983561584729738389466694450679308\
937089`50.*eps^2, PLC[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 
   0.012414395164369244417690432702162587615320349314693168615279421840367753\
17055`50. + 0.003124999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.002018990901313129120184341427811140009933742787\
23566865917927554707262046624`50./eps - 0.01634588257718898252940558203214945\
931669657221493508819759116736715694065287`50.*eps + 
    0.04439462956094127830731106381178285534823657913080195293669504850390382\
372273`50.*eps^2, PLC[1, 0, 1, -1, 1, 1, 0, 0, 0] -> 
   5.829428745837624460616340610258781256265294894611790790117298962220661235\
83718`50. + 0.99375`50./eps^2 + 1.8496066519995605370273445026908174179355488\
1369462413970682408132440978737716`50./eps + 10.91844969768503972218666028130\
889542129516790095658239659198929549221911376265`50.*eps + 
    24.9280816458423491052540848784924723719533057733806098865074130331571508\
0393177`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, PLC[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.301683910323615867207188212201385031757\
37157936449114099915365138629768283711`50. + 1.`50./eps^2 - 
    1.14607708842020131845898925689956480317879769191541397093736817506323854\
919802`50./eps - 2.9374905043025657488664256003097528994057771821638777990135\
2208021147769381664`50.*eps + 3.964697359299568291023325176032645948666598101\
34114509130393810192516050232124`50.*eps^2, PLC[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -1.00226477944821835886010878723911058671208142884575294857912563590831503\
209111`50. + 2.15462881302169783618122716029325131966231348426080963635725223\
732944375850438`50.*eps - 6.4706171962317232956522978588216132272364596584446\
3046598025568216742969095897`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 0, 0, 0] -> 
   1.090956875909944151360009287437998423095658034801023859857364871247423763\
48707`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.4268812697148602997255316883384822\
2854274069800586280689261008674555162284039`50.*eps + 
    1.67558829907885619930220726233146306370015139234112078856386260989657080\
014739`50.*eps^2, PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.575282395374114630502220090092000738455847849688415458853826244154074940\
0439`50. - 0.5010451529020807528961057329470764791836612172283371972533604568\
7421828174319`50./eps - 1.154447264693334531212668986419129388398231201905587\
06948840925679295410925006`50.*eps + 1.47422399798654288132510156784659431858\
206260053404744699898773720634423175163`50.*eps^2, 
  PLC[1, 1, 1, 0, 1, 0, 0, 1, 0] -> -0.99999958333382715960097204937737161512\
731648399221208569021671951514894049485`50. + 2.15443161267785744905938388874\
276029661218920748018546399113093889176637079631`50.*eps - 
    6.46572031818096724973119978568819584977773540943807503823982335012390774\
046248`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   0.577027144316548610199578747301020466451106007557695370449684353239463576\
24755`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15778699222132886986942414123362288762255723907263\
582029789097281063766531708`50.*eps + 3.6329299450759313764943413177466640193\
9763104873078347889363453582468117925636`50.*eps^2, 
  PLC[1, -1, 1, 0, 1, 1, 0, 1, 0] -> 0.00240517156364996155859584530939402782\
320649063370998661064517155909670629938`50. - 0.00209022910069197573493607790\
43333894676098732112948167498444407633103695104`50./eps - 
    0.01004401195488830400698950677781815167715473978093399837537524254433260\
598512`50.*eps + 0.0168719117514943958897964917470818042573877426477942752969\
0143752811985501221`50.*eps^2, PLC[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   1.072570753340070427848749891261602280727594160621883168525647616533026006\
88391`50. + 0.5`50./eps^2 - 0.07303520670014890913663993427373565210693958951\
733396530607835335824698775686`50./eps - 0.3802200236050117405135124341386501\
0677144233826372476779769459855744815450784`50.*eps + 
    1.55851223654158897137647772420687965960197548632919944384618921842902186\
588302`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.00052118971182943139886493344497543014800310708979437415852501901902357\
216908`50. + 2.15407638334252383347788599494424437126130376421560188045882745\
571704305454746`50.*eps - 6.4668808178621316131394042971727245127776361017160\
5296712858336738469761518621`50.*eps^2, PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   1.072173896348114033594072037521582396513961696855360636926022172588979792\
99409`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3833541061578962170849661234023722\
8558113160634238622216567116982290706251766`50.*eps + 
    1.54910727252991856496455526766856188759942620030257476021353735510665996\
252751`50.*eps^2, PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.00838344176033145876520806593067484884131967364423325304498888053628369\
784169`50. + 0.0093775`50./eps^2 + 0.0063630702047717511993248657505045424058\
0430165444673290439783550973430578429`50./eps + 0.062579349175541379552090940\
20177610291269586401058538244770560639845202247798`50.*eps - 
    0.14393469229715432896776689945198882130007112491543648684004819698407045\
703989`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.250784162248380438529070432042117540040003372655904725268973797363083985\
52999`50. - 0.037986699203891854813845853402188573180324232429072056999643659\
87981638091027`50.*eps + 0.54084387441423492630141638786896259764713937420107\
329758680711052472332019978`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -1.00226575354240266124454464344741188824921440487470529009256825403698603\
221194`50. + 2.15462954160040532817506719152667937320768673090360107686782464\
969974177021376`50.*eps - 6.4706192501815673635839152857166716116412207587447\
4683224102652985890445083208`50.*eps^2, PLC[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   0.251046245246669480715957159090683656636230078712990521485944346898171868\
13448`50. - 0.288766561693070313100484785823212779143463081044961672181229245\
89322684451511`50.*eps + 0.57903240324897839161877098340952253083560370434371\
520008840029267011395115735`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.08389213836957871511429618679881750752654213316828007542401603534988684\
626698`50. - 0.09929578504513947542482423161188232469559377975383312754081075\
228783208517216`50.*eps - 0.1734809343418225964612143761362941988447558969093\
3098545798585995130814438077`50.*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   0.251484222741885953781230726983851269297376264004177654227467098435869060\
5602`50. - 0.0371577691229230852108815906811370281869631439058102571241255171\
7168696237488`50.*eps + 0.542291938936787205328748612191547471283136853748769\
87355589564531492184078065`50.*eps^2, PLC[1, 1, 1, -2, 1, 1, 1, 1, 0] -> 
   0.573531325415895908396483444486875893419248404487604980509756777288723537\
24477`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15738524974514740341981597813050767395423068021759\
206096572404484042439046333`50.*eps + 3.6253126672704698319091375382601789526\
4006219923567433612056823972716577382442`50.*eps^2, 
  PLC[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> -0.997567096782312063352204531605971758\
08278772735645154603001387862346819427522`50. + 2.152608503266078999512009384\
2338881545624999422858175083013595639463644140795`50.*eps - 
    6.46058626468868366140998858247372918378983546322088136494451656768617114\
949748`50.*eps^2, PLC[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 
   0.249998750005833306217057935911979731165470149475365398269989135584231835\
18493`50. - 0.038608819959199518316732730649574148920534529918359965294576874\
75900044295244`50.*eps + 0.53921205140324527053256838837751523137744421575108\
035717520945013890939175072`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.058560926779453844810923169564101290305210047785146772887654670036323194\
22352`50. + 0.0125`50./eps^2 + 0.01676752504412834515150386441460660589061268\
326816857669652248579454497349723`50./eps + 0.0919819564318182686261084312129\
3981730086402033795326228843460908072976950015`50.*eps + 
    0.22297778810215479458350216845926006388563302652401902152252586075980398\
953247`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, PLC[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.078433973768331783253988718152165337343472827173181341315883492812997299\
65543`50. + 0.5`50./eps^2 - 0.07721899822819954632073431253550399614727642643\
119331953292564204899450952155`50./eps - 0.3999641473641725548138027605047137\
7379579282988075246915710103661835070504817`50.*eps + 
    1.59473562582557413097336164598431123759384949508691918171436153719870411\
01105`50.*eps^2, PLC[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   5.848010845479010285970765384343375192248173877853083089118479982324135852\
81272`50. + 1.000005`50./eps^2 + 1.845565398006951996791512612492069782875719\
85535588849045527020097384405649958`50./eps + 10.8960769587542128269539907018\
6903943962244870275020957152830679476142504025638`50.*eps + 
    24.9816467536484487885996337881963839262222395680634497053484130271557173\
078084`50.*eps^2, PLC[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -9.96020856813799104632372140529357619901791312921513289875827768416763531`\
50.*^-6 - 2.5`50.*^-6/eps^2 + 
    1.63609499114099773160367156267751998073638213215596659766462821024497255`\
50.*^-6/eps + 0.0000131840379856336629636811642470136120413334147676217412662\
6760593110069715`50.*eps - 0.000035710060967952986922710438103483202293918551\
57255221937962102115068603011`50.*eps^2, PLC[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLC[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.311297610681581107985671517738001436549\
17099006855165549225277909090932500888`50. + 1.`50./eps^2 - 
    1.15443799645639909264146862507100799229455285286238663906585128409798901\
90431`50./eps - 2.95677078869477071791263209283297497340410502129846297668585\
356494754811953487`50.*eps + 3.9893299238511305830819176263945174159114824849\
508910053610985182656852829099`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -1.00052160668710989899613296723627535478227326727113782364228561365094893\
77829`50. + 2.154076099814374306048873356493971403780023545741012895878579388\
61162196329647`50.*eps - 6.46688174510301281906566522998556367846028572979592\
115361169670313509568024417`50.*eps^2, PLC[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.99999819444943825521894288563977740597003319144908585295693322915274419\
656934`50. + 2.15443116670540360919228812943382259567200399071153052458397810\
985354838049263`50.*eps - 
    6.46571734081714021140489928730955675383720268306953898426822998344744825\
7302`50.*eps^2, PLC[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   1.078419292347891576022305128642283067378361664565225822091783997083811846\
66232`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999268534070089231272186635706167\
856807482855719479931217787870193981435861`50.*eps + 
    1.59464205117296587526584215809641468101438773809510683786874039828161445\
684735`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.576520500523188922736290337727403017025667367913213817827404293700170462\
23881`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15576918021288233887679092075354292599712813755284\
362130371056859795747037754`50.*eps + 3.6311509328856967438151583144046878660\
1650256851933863610983748211621727779774`50.*eps^2, 
  PLC[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.08740642362727716261916036425738437673\
475088070534695795295546430908093573228`50. + 0.5`50./eps^2 - 
    0.08138566072820748280882960835061481189237560053051717209647811516230327\
555663`50./eps - 0.4248184751468869276673283111213046657518051170772911198683\
1536677964209273385`50.*eps + 1.648493215388226182283560784804318156364427009\
61111567119467680770217312861232`50.*eps^2, 
  PLC[0, 1, 1, 1, -1, 1, 0, 1, 0] -> -0.0024026415061894211831931354223734319\
7365102827075792607192229336962262193703`50. + 0.0020849979133373111011587591\
3410619042510813229529678664535544013871777438948`50./eps + 
    0.01003304875829945936391141909755079085089183510457034093125053032375637\
096852`50.*eps - 0.0168624534727516626070944441876273563993356194817794882218\
4361131450428663775`50.*eps^2, PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.00052118971182943139886493344497543014800310708979437415852501901902357\
216908`50. + 2.15407638334252383347788599494424437126130376421560188045882745\
571704305454746`50.*eps - 6.4668808178621316131394042971727245127776361017160\
5296712858336738469761518621`50.*eps^2, PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   1.072173896348114033594072037521582396513961696855360636926022172588979792\
99409`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3833541061578962170849661234023722\
8558113160634238622216567116982290706251766`50.*eps + 
    1.54910727252991856496455526766856188759942620030257476021353735510665996\
252751`50.*eps^2, PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.00838344176033145876520806593067484884131967364423325304498888053628369\
784169`50. + 0.0093775`50./eps^2 + 0.0063630702047717511993248657505045424058\
0430165444673290439783550973430578429`50./eps + 0.062579349175541379552090940\
20177610291269586401058538244770560639845202247798`50.*eps - 
    0.14393469229715432896776689945198882130007112491543648684004819698407045\
703989`50.*eps^2, PLC[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.577217202868545677231713903168057138001341046090110768840235604088513628\
49854`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15564591723668312088905025869804514399337397387402\
175567594610345025243606764`50.*eps + 1.4783810043040180608617950435014949355\
1615569679512533320598873541252308774287`50.*eps^2, 
  PLC[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 0.250173275805226534870794774996786538311\
21199041705759282434048149196669885881`50. - 
    0.03831604442254659484721570594944990341884086616025905111485222435283889\
0732`50.*eps + 0.539718575133255965005017192711724037763177344618688235639274\
48889927156579138`50.*eps^2, PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.99878209750599730389685037443598890710939485703858987520792627105208170\
539069`50. + 2.15352090353908646928319673371336885260442959278583061774151018\
945870918497704`50.*eps - 6.4631519785375479619435427467079790241623620977702\
9325983016034836550914698072`50.*eps^2, PLC[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 
   0.249999166669583322486814726461119832583306324361341377434947862637401330\
64371`50. - 0.288607703756636473404360087847400800491192930869254943010450295\
06806618824861`50.*eps + 0.57782151457019071849234245495989261457662052147111\
149323827717080267571617646`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.08340245735627581404597822613764506243553381972402882933277847504786336\
124126`50. - 0.09841124074566525106708028340962463450202467313156500176519896\
56986220582496`50.*eps - 0.17213069476666560515615106125992526664770420366724\
229681175047603290199158005`50.*eps^2, PLC[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.249651308845741178352316297919901236321454445335336700134654322424434929\
53332`50. - 0.038845224984536866865226649077679319729398791053055781607117568\
16933542605133`50.*eps + 0.53878700266782164171838046481637249703333727654869\
204772354988678779079092423`50.*eps^2, PLC[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.580688195660349782931741870741040858167663571896751657466127627849835716\
65266`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15710685328584536000511747965167240257720037112510\
077325098035763053028491537`50.*eps + 3.6396728810938591989403647611140079839\
2952360913517847817790744005397824570107`50.*eps^2, 
  PLCx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.02573692551781902670121368550526623253874621425392570823725605902033854\
122037`50. + 0.16666923041821148686736193014712030102502297119747504246519789\
976805880920469`50./eps + 0.1928127889861049396235066800209944477880682593422\
5029721908601448017538368627`50.*eps - 0.107576946753971336705562304576058619\
34181644421725215621094163917178298593994`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.156223979113370910806115895516895440\
85544538019057036248746384518241679465274`50. + 1.`50./eps^2 - 
    0.15025420911163351983600671853218483263155818189763058427445132241648700\
137668`50./eps - 0.7908889353792474843625015613380613007700141303203058487608\
3968892155990767549`50.*eps + 3.186094736621840942656694214211626159190975296\
68322873094726635179283418022995`50.*eps^2, 
  PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.157510278003239197133649152965616888\
13375664084968155088516182243439198851245`50. + 1.`50./eps^2 - 
    0.15858430008908297391029320321033674801647031927492563701291004777373101\
894963`50./eps - 0.8088557809868914497008676686884406373511126191679588523955\
8283399878988613981`50.*eps + 3.192757679064720313480835301721695660819551130\
55624749816149599516786427733008`50.*eps^2, 
  PLCx12[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 0.076330168547562970221021742489294129\
09516498313296444047024588742176773075151`50. - 0.501045152902080752896105732\
94707647918366121722833719725336045687421828174319`50./eps - 
    1.08052361522414065452042470544361251251627845721549857427338585428010069\
283318`50.*eps + 0.3985266633269745478438944657385460988988050448196337424990\
7507593527562964507`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  PLCx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 0.140932304900392460166148244641854068\
48627675694354933422794184074772026798433`50. + 0.166669230418211486867361930\
14712030102502297119747504246519789976805880920469`50./eps + 
    0.33374509388649739978965492466284851627434501628579963144702785522789565\
167059`50.*eps + 0.2261681471325260630840926200867898969325285720685474752360\
8621605611266573066`50.*eps^2, PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 
   0.247932968352455359653264756603921337712196196506091021734133340346628807\
30071`50. - 0.288279195036308053266689140816074470337454729810667261373804243\
54607719890734`50.*eps + 0.57542972965828178755907431790086717077158281710524\
951944140532876673642323138`50.*eps^2, PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.248447797477701261151378480094334922522481371640600248701803834666484979\
91267`50. - 0.288362546041225796644409700243676680896881254936912796793495710\
7257397270673`50.*eps + 0.576025923809830906465183009636558690658157663931032\
80731417605062565802740569`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.157510278003239197133649152965616888133756640849681550885161822434391988\
51245`50. + 1.`50./eps^2 - 0.158584300089082973910293203210336748016470319274\
92563701291004777373101894963`50./eps - 0.80885578098689144970086766868844063\
735111261916795885239558283399878988613981`50.*eps + 
    3.19275767906472031348083530172169566081955113055624749816149599516786427\
733008`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.320916488883177099200391496505161879\
11390852648157455108289768320468554572903`50. + 1.`50./eps^2 - 
    1.16273727037510022660756222625586863394862196667000407641428562577772658\
434392`50./eps - 2.9759967344685009702427144118923372070490502690376461089349\
0446526743046948976`50.*eps + 4.013956670614410276154004309967624922753534658\
33183266821091829219306490405514`50.*eps^2, 
  PLCx12[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 0.579125915977630048521068800328336901\
37197880870284351636946168948779078621823`50. - 0.498962619479632886748598790\
01782565293241772350654312032972600611418700840461`50./eps - 
    1.15684623508411871848713467859402552144308265292192958987774559857983838\
260526`50.*eps + 1.4825064571562328236323779408876698509627340011291816392151\
2162982032106521117`50.*eps^2, PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.248963695637976923891270199745844881730203921783457613710944569586245523\
85072`50. - 0.288445000200881603129698889346691865703804603931957760442665142\
51300022472581`50.*eps + 0.57662318361598347150214781745462373106298522393882\
053456000505530704915398352`50.*eps^2, PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   -0.02982389795549084023579629914783950770810968307523894204989819344334044\
420145`50. - 0.16666923041821148686736193014712030102502297119747504246519789\
976805880920469`50./eps - 0.3138726182779741605514844166247834918416718188067\
9550054167723083112926811992`50.*eps - 0.016938599781212163100945482290595895\
08239536605079568548083039908517755716052`50.*eps^2, 
  PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.250174619696226890637948683840772739\
76472040388889303066385196968705286904838`50. - 0.038313704927427412371923981\
5064512760279419154283886411131141391179254891974`50.*eps + 
    0.53972326014922807348847730492929364839352177544211630785067594132626484\
713139`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -1.00697682090063191934899306394249506587345471489473401248774796206024217\
936225`50. + 2.15663338840549818768768344563014239261369945412104209724258368\
532477266246041`50.*eps - 6.4806669269261007157487191964488643341570247425032\
8387359715674962862979125657`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.058560926779453844810923169564101290305210047785146772887654670036323194\
22352`50. + 0.0125`50./eps^2 + 0.01676752504412834515150386441460660589061268\
326816857669652248579454497349723`50./eps + 0.0919819564318182686261084312129\
3981730086402033795326228843460908072976950015`50.*eps + 
    0.22297778810215479458350216845926006388563302652401902152252586075980398\
953247`50.*eps^2, PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.043775913430537140736709760523972665282090134609033401938385258155270090\
00483`50. + 0.006245`50./eps^2 + 0.014700076378713187904357997328204126969616\
76322744368758424930056962133542588`50./eps + 0.09023892353774482230647731005\
131486564838528988206826346765960210552230677952`50.*eps + 
    0.20051633050733350521918032914353511265550555601880360444369703127474574\
802906`50.*eps^2, PLCx12[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   1.072577937507279906833047117491318936486123636456996999573416614104303693\
66514`50. + 0.5`50./eps^2 - 0.07303854421010065922949462844978240158939884595\
770698546868408753161927459902`50./eps - 0.3802399178567585264137305090778275\
9726282587022259429899443996441199594855831`50.*eps + 
    1.55855525894476166622913572655329124121983561584729738389466694450679308\
937089`50.*eps^2, PLCx12[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 
   0.012414395164369244417690432702162587615320349314693168615279421840367753\
17055`50. + 0.003124999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.002018990901313129120184341427811140009933742787\
23566865917927554707262046624`50./eps - 0.01634588257718898252940558203214945\
931669657221493508819759116736715694065287`50.*eps + 
    0.04439462956094127830731106381178285534823657913080195293669504850390382\
372273`50.*eps^2, PLCx12[1, 0, 1, -1, 1, 1, 0, 0, 0] -> 
   5.829428745837624460616340610258781256265294894611790790117298962220661235\
83718`50. + 0.99375`50./eps^2 + 1.8496066519995605370273445026908174179355488\
1369462413970682408132440978737716`50./eps + 10.91844969768503972218666028130\
889542129516790095658239659198929549221911376265`50.*eps + 
    24.9280816458423491052540848784924723719533057733806098865074130331571508\
0393177`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, PLCx12[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.301683910323615867207188212201385031\
75737157936449114099915365138629768283711`50. + 1.`50./eps^2 - 
    1.14607708842020131845898925689956480317879769191541397093736817506323854\
919802`50./eps - 2.9374905043025657488664256003097528994057771821638777990135\
2208021147769381664`50.*eps + 3.964697359299568291023325176032645948666598101\
34114509130393810192516050232124`50.*eps^2, 
  PLCx12[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 1.075309675822566535606709267463470195\
03162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -1.00226477944821835886010878723911058671208142884575294857912563590831503\
209111`50. + 2.15462881302169783618122716029325131966231348426080963635725223\
732944375850438`50.*eps - 6.4706171962317232956522978588216132272364596584446\
3046598025568216742969095897`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 0, 0, 0] -> 
   1.090956875909944151360009287437998423095658034801023859857364871247423763\
48707`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.4268812697148602997255316883384822\
2854274069800586280689261008674555162284039`50.*eps + 
    1.67558829907885619930220726233146306370015139234112078856386260989657080\
014739`50.*eps^2, PLCx12[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.575282395374114630502220090092000738455847849688415458853826244154074940\
0439`50. - 0.5010451529020807528961057329470764791836612172283371972533604568\
7421828174319`50./eps - 1.154447264693334531212668986419129388398231201905587\
06948840925679295410925006`50.*eps + 1.47422399798654288132510156784659431858\
206260053404744699898773720634423175163`50.*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.99948035196944612165071129950204032275040626453072763353548489284367526\
723931`50. + 2.15478301984959639244036341846253407646475133612390648843559654\
758498574017156`50.*eps - 6.4645674265638977760332447917554167997614348396395\
8722462262515291640129495976`50.*eps^2, PLCx12[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   0.577720741352218546919837902559261319285329455774603933790916698368253072\
70557`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15766365430379486400804338546442438558688602392938\
681915858452381539163339159`50.*eps + 3.6345818626155617748851663476876717666\
5733975182896369348376328491960939474109`50.*eps^2, 
  PLCx12[1, -1, 1, 0, 1, 1, 0, 1, 0] -> 0.00481198544107366967337829541250734\
879404055817663408927842567475020235962077`50. - 0.00417283531058403367626524\
375750506652218589200405939821582256494761735901139`50./eps - 
    0.02005547278000082024761745083081729065395256927704886409521342304648998\
491827`50.*eps + 0.0337207680603835516267909789371422899144730099600937201925\
9696670175565456157`50.*eps^2, PLCx12[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   1.063600582060611936252599537974956651846696888429005102368245751873333681\
26128`50. + 0.5`50./eps^2 - 0.06886999428036479325398160256739229799778755193\
180480237412210498963300875488`50./eps - 0.3553891593500571626456168722793620\
2559480037265116130935163490066324514387156`50.*eps + 
    1.50481072419743554215662337179496334635865699222631156654156238899949805\
278172`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.00000157316061338562061673213229601566069130382030098782754500678286675\
227793`50. + 2.15442860412229859785075852818837534530005924086822595478385423\
346247962077773`50.*eps - 6.4657264881496343036901200414680702559349145888825\
1598745831842157739284158146`50.*eps^2, PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   1.069058224285294186021049467059397076638653690746958903050859331613904596\
59053`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3781893512347655937802291074278726\
8972840002955485562567516310805950694652957`50.*eps + 
    1.53152474313072193782677506056042920768899239117749771884228309282757974\
770511`50.*eps^2, PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.003992031473894295917896029866270966513153370978831593857499911974115460\
53149`50. + 0.0124975`50./eps^2 + 0.00432124445578618614914023030839035123610\
122739818160964784984796405273116919`50./eps + 0.0462204773509483957975208416\
0590669401776669170673740803759659582767674211907`50.*eps - 
    0.09968062301568119700898705197039108464551667729885860461157435373421295\
492662`50.*eps^2, PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.250610668494563338032918524339490517748078450699448771822455908523538579\
48812`50. - 0.038277959962300740553853108679061929911746751445930421568767240\
28643555650075`50.*eps + 0.54034060766737539057476706372699480830151286811575\
914472714204775382142436337`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -1.00348060495879589032233193846347002888034993109507366651669866716967064\
259169`50. + 2.15553959714055273988371132934542544877153519017390418872890297\
851687205009138`50.*eps - 6.4731813275154933011596207385091736049045588538233\
5131072633908038082713841643`50.*eps^2, PLCx12[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   0.251046245246669480715957159090683656636230078712990521485944346898171868\
13448`50. - 0.288766561693070313100484785823212779143463081044961672181229245\
89322684451511`50.*eps + 0.57903240324897839161877098340952253083560370434371\
520008840029267011395115735`50.*eps^2, PLCx12[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.08382255581112352132336839957739653968577222757922690705841387766361428\
241312`50. - 0.09912552853863383756108565232971956531801173383369631881432985\
429601137911504`50.*eps - 0.1731874358771460713060668559199334614093828825149\
8107299101232296504188412247`50.*eps^2, PLCx12[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   0.251832399641123295734559916735577540269763446780400403231780939512832347\
76154`50. - 0.036920480649081454278362594892640450445060390334713287537287917\
4200618549126`50.*eps + 0.542718153378258953202406397426198985319597588932126\
23862682827597563224350143`50.*eps^2, PLCx12[1, 1, 1, -2, 1, 1, 1, 1, 0] -> 
   0.570046639376587225305466140907675254495484378997535555776550083429012666\
99793`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15593575299539599614608568857911989626409251691638\
174997122484777750315737697`50.*eps + 3.6184361944697787772864689596884783039\
2118705642235936938497480522626185569677`50.*eps^2, 
  PLCx12[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.99309311879457268993801573836304388326065487852146159618835825060396268\
670937`50. + 2.15217600656365097392477366299039055500919033079890847490359578\
340795007652812`50.*eps - 6.4509042176561953168139811452806564318644703301075\
2038694733854634799647799454`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 
   0.248447797477701261151378480094334922522481371640600248701803834666484979\
91267`50. - 0.039828915254605230566736900368478651278558559514056265314961921\
71929592184316`50.*eps + 0.53599712841890027188955222145279969562175103684985\
856122419809739855539331496`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.058560926779453844810923169564101290305210047785146772887654670036323194\
22352`50. + 0.0125`50./eps^2 + 0.01676752504412834515150386441460660589061268\
326816857669652248579454497349723`50./eps + 0.0919819564318182686261084312129\
3981730086402033795326228843460908072976950015`50.*eps + 
    0.22297778810215479458350216845926006388563302652401902152252586075980398\
953247`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.157510278003239197133649152965616888133756640849681550885161822434391988\
51245`50. + 1.`50./eps^2 - 0.158584300089082973910293203210336748016470319274\
92563701291004777373101894963`50./eps - 0.80885578098689144970086766868844063\
735111261916795885239558283399878988613981`50.*eps + 
    3.19275767906472031348083530172169566081955113055624749816149599516786427\
733008`50.*eps^2, PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.043775913430537140736709760523972665282090134609033401938385258155270090\
00483`50. + 0.006245`50./eps^2 + 0.014700076378713187904357997328204126969616\
76322744368758424930056962133542588`50./eps + 0.09023892353774482230647731005\
131486564838528988206826346765960210552230677952`50.*eps + 
    0.20051633050733350521918032914353511265550555601880360444369703127474574\
802906`50.*eps^2, PLCx12[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, PLCx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.084276799052821395614583161520857453038085454846023338366583928482046223\
33619`50. + 0.5`50./eps^2 - 0.08136863518755011330378111312793431697431098333\
500203820714281288886329217197`50./eps - 0.4195984919165458477885379801745290\
8134740888285737492970930387361465183138706`50.*eps + 
    1.63081998281768854310713996959120346685882845967928959336368083234480772\
142788`50.*eps^2, PLCx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   5.866714599743942071151207030116831941781964016054555966860248437168076325\
68429`50. + 1.006245`50./eps^2 + 1.841429875943441777871811593732227238296672\
18393829862693125831649728264392544`50./eps + 10.8732293837415346511461932576\
772785870917149328599164899588264353193592359716`50.*eps + 
    25.0361056193658112796902861129695089248750818823550066220456168058465338\
2259226`50.*eps^2, PLCx12[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -0.01247607789333559321134072793667064140665524393194868435153809458905722\
088054`50. - 0.00312249999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.00206939712674625045758211305148394980950457209\
092708772860360686649095125961`50./eps + 0.0166002934245019890888821263534088\
0185745617423443224049314325493813001525835`50.*eps - 
    0.04484403048763002974771161106482373209544221239507673708103669353346707\
123593`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 2.320916488883177099200391496505161879\
11390852648157455108289768320468554572903`50. + 1.`50./eps^2 - 
    1.16273727037510022660756222625586863394862196667000407641428562577772658\
434392`50./eps - 2.9759967344685009702427144118923372070490502690376461089349\
0446526743046948976`50.*eps + 4.013956670614410276154004309967624922753534658\
33183266821091829219306490405514`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -1.00052160668710989899613296723627535478227326727113782364228561365094893\
77829`50. + 2.154076099814374306048873356493971403780023545741012895878579388\
61162196329647`50.*eps - 6.46688174510301281906566522998556367846028572979592\
115361169670313509568024417`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.99775261970219865215972911052009225256481568757243572292594180504282362\
242786`50. + 2.15422133983681078124758169752951023971227558887937404242606246\
444839277850351`50.*eps - 6.4608622553176143457809535382456883397108283934142\
1159572356037537741563889508`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   1.065966642643090376860039932325247262337257695336240831780438245296467916\
09764`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3730421790829865119377543701327751\
7796060581781387731621022576666429878087812`50.*eps + 
    1.51400942545212136258459322990345875831907467503996078512860441934993530\
120025`50.*eps^2, PLCx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.576704999300683820006145134141249541233891817725677530306973760799525508\
73149`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 2.15364321129678894901084487322483709332338079198110\
05500810811980518844284474`50.*eps + 3.63102615829407535257334603929808117070\
929603709948218673047875756114132825951`50.*eps^2, 
  PLCx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.09324585078344078915050336835486929\
699060870986612587521095432011257867907844`50. + 0.5`50./eps^2 - 
    0.08553011002999078996154927934448907372566056294172398410694805670866039\
0532`50./eps - 0.444442230654125750043917562291187566784351164302614243542243\
57361164350661877`50.*eps + 1.68456679582661473871544645001393978041810272014\
633528251295968279044108540634`50.*eps^2, 
  PLCx12[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   -0.00480437045427191700202531121710344223336797065510350686940549663834354\
332931`50. + 0.00415722256422896467751859463104332134175061350090019265059041\
091189633187717`50./eps + 0.0200227293821248874451670370244721369510648129786\
259560698189907211640935581`50.*eps - 0.0336924081443236344477084687563257625\
2415939827573185060275558316834292009189`50.*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -1.00000157316061338562061673213229601566069130382030098782754500678286675\
227793`50. + 2.15442860412229859785075852818837534530005924086822595478385423\
346247962077773`50.*eps - 6.4657264881496343036901200414680702559349145888825\
1598745831842157739284158146`50.*eps^2, PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   1.069058224285294186021049467059397076638653690746958903050859331613904596\
59053`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3781893512347655937802291074278726\
8972840002955485562567516310805950694652957`50.*eps + 
    1.53152474313072193782677506056042920768899239117749771884228309282757974\
770511`50.*eps^2, PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.003992031473894295917896029866270966513153370978831593857499911974115460\
53149`50. + 0.0124975`50./eps^2 + 0.00432124445578618614914023030839035123610\
122739818160964784984796405273116919`50./eps + 0.0462204773509483957975208416\
0590669401776669170673740803759659582767674211907`50.*eps - 
    0.09968062301568119700898705197039108464551667729885860461157435373421295\
492662`50.*eps^2, PLCx12[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.579125915977630048521068800328336901371978808702843516369461689487790786\
21823`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.15684623508411871848713467859402552144308265292192\
958987774559857983838260526`50.*eps + 1.4825064571562328236323779408876698509\
6273400112918163921512162982032106521117`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 0.249395849041272187154050480252865371\
43791476203882422646565033444850355168317`50. - 0.038929185860365126641666826\
63340137846710789535801353609518611110788702048562`50.*eps + 
    0.53810542324285130727543481055936622298326537727597894701116064537675768\
861189`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.99653884813420015010293139540208459324351306143332624058028017880756131\
618308`50. + 2.15331074970132503375754856334915517815343807704320164442744572\
975943147865571`50.*eps - 6.4583002036182610391525021315223892058158167104679\
8363606184675784763521646151`50.*eps^2, PLCx12[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 
   0.248963695637976923891270199745844881730203921783457613710944569586245523\
85072`50. - 0.288445000200881603129698889346691865703804603931957760442665142\
51300022472581`50.*eps + 0.57662318361598347150214781745462373106298522393882\
053456000505530704915398352`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.08285068263496190435994551653324327858797744676523139665648135084255286\
802769`50. - 0.09737348562319519541075831485612737319574358034843156536475095\
413202469774324`50.*eps - 0.1705143892734202552750000034162518688617227783349\
6664666407850240171851105949`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.248187903826440322855035812160438737844751872004034820806699760597440367\
26583`50. - 0.040262617346258880801920978999014565471885609423644178228200376\
09242071165221`50.*eps + 0.53576403996738950387292015670948136055186005285008\
043977027075499980360947537`50.*eps^2, PLCx12[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.584302979804463816024679907210742431812491693848361133249728298024623464\
23858`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 2.15543006966482037821901954131581485818011250742131\
682729893674878106297178673`50.*eps + 3.6470348840983216447790444841187509213\
2553847182542564421010566812790069617138`50.*eps^2, 
  PLCx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.02588153856934607066607890915719595531824950236427422924553826031913293\
759452`50. + 0.16625148015173734770582773959715688323604347296942132622837588\
997959042308252`50./eps + 0.1923616803866936383253731437547235075320110265512\
5402005695434502714266565228`50.*eps - 0.107549214244306551086145451627921865\
9438615222715197570953993704073875601111`50.*eps^2, 
  PLCx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 0.14036994158239127703974883043996092\
7917793970605147096982837629660457485488`50. + 0.1662514801517373477058277395\
9715688323604347296942132622837588997959042308252`50./eps + 
    0.33273162196908491536512197419468443544980499715640111703979197468760015\
114028`50.*eps + 0.2251824077247783642789765225667625695059434748848813599443\
9260428021259102919`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   -0.02907997032700303634324332254381835372333632706096166247299678319402632\
387623`50. - 0.16625148015173734770582773959715688323604347296942132622837588\
997959042308252`50./eps - 0.3126053958055842985573431092229871256652700327845\
6302269993986002012538526144`50.*eps - 0.015400615740005346912622042559761057\
7793460583317004787428394041629595309567`50.*eps^2, 
  PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.24982653842673625489323692604342551\
152943300865357395012368203107177458383007`50. - 0.03889874071665754657807308\
35209077258080222903617095762105474254224053484883`50.*eps + 
    0.53871198971684610854412937493640882238396033936268031094775321248212163\
231342`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.311297610681581107985671517738001436549170990068551655492252779090909325\
00888`50. + 1.`50./eps^2 - 1.154437996456399092641468625071007992294552852862\
3866390658512840979890190431`50./eps - 2.956770788694770717912632092832974973\
40410502129846297668585356494754811953487`50.*eps + 
    3.98932992385113058308191762639451741591148248495089100536109851826568528\
29099`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.577217202868545677231713903168057138001341046090110768840235604088513628\
49854`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15564591723668312088905025869804514399337397387402\
175567594610345025243606764`50.*eps + 1.4783810043040180608617950435014949355\
1615569679512533320598873541252308774287`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.24999916666958332248681472646111983\
258330632436134137743494786263740133064371`50. - 0.28860770375663647340436008\
784740080049119293086925494301045029506806618824861`50.*eps + 
    0.57782151457019071849234245495989261457662052147111149323827717080267571\
617646`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -1.00121168081725779474433512022087416769976821135696429900435252082323966\
672623`50. + 2.15534228233848490722142793590720945133228989799307435229715843\
534905126538371`50.*eps - 6.4682781431296220563544576000511512277778232189181\
1079389586385345977201824767`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -1.00242624229638577297379173438179547792252932993415568543315383042742212\
049743`50. + 2.15625128314315483819991465492790911988004298747737935624021882\
310350348648891`50.*eps - 6.4708385598277066660086321799892510689496182233754\
8819200838980189038172575032`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.2503454740349234780092802993037386\
0308623070732340600196142671824567017877245`50. - 0.0383739545278747709357193\
3208508075928150185303427557826864034051795779368008`50.*eps + 
    0.53963569788359252926672223271688483226410873567450788567347131181482470\
168457`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.249826191332984915473661657716457716616068226985031175366965579299281005\
72436`50. - 0.038898767915010651393000672605683144259710406654734583141966291\
71697352850563`50.*eps + 0.53871149856926030535607681612436233265170539332018\
373505963736358104130112923`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.08326362380030369906876745744583695644593342786279019541654460948164474\
772545`50. - 0.09807171292336034556814768253763180443863089052595631353960896\
489981364737744`50.*eps - 0.1715454617859181613073305470355616167921945032274\
5206500708943189799655111839`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 0.0437759134305371407367097605239726\
6528209013460903340193838525815527009000483`50. + 0.006245`50./eps^2 + 
    0.01470007637871318790435799732820412696961676322744368758424930056962133\
542588`50./eps + 0.0902389235377448223064773100513148656483852898820682634676\
5960210552230677952`50.*eps + 0.200516330507333505219180329143535112655505556\
01880360444369703127474574802906`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -0.05827258744659562658209187111514330419029326896928387727891718881578565\
88455`50. - 0.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.016858152724093042475382661323074920605900193121\
55404183516526780590933751842`50./eps - 0.09258664324732826402363082882383117\
041608194725081004900203740655486295466617`50.*eps - 
    0.22130354624294882503335630351856991617614975605906144392481596014301211\
280553`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   1.084668905887179492048119198313312274548950529079900309370912424984389893\
06614`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.4165212157530103333435177730826618\
7909079768198373467482511426739478298481414`50.*eps + 
    1.64023253696590217541254325386039078157944619357529311899341992809030687\
432125`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 
   0.010410145282145557774556921915028567743357427553385187067229561253022938\
12137`50. - 0.003124999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.004204902094365419621209299436984984805986504150\
37547750746395478196957670764`50./eps - 0.03948412614904712432271265166492875\
997164617103610558004279758586694851217651`50.*eps + 
    0.09416457170083351458047481784286948234771256551720950375352082337792563\
422945`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 
   1.084668905887179492048119198313312274548950529079900309370912424984389893\
06614`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.4165212157530103333435177730826618\
7909079768198373467482511426739478298481414`50.*eps + 
    1.64023253696590217541254325386039078157944619357529311899341992809030687\
432125`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, -1, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 0, -1] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 1, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 1, 0, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.311297610681581107985671517738001436549170990068551655492252779090909325\
00888`50. + 1.`50./eps^2 - 1.154437996456399092641468625071007992294552852862\
3866390658512840979890190431`50./eps - 2.956770788694770717912632092832974973\
40410502129846297668585356494754811953487`50.*eps + 
    3.98932992385113058308191762639451741591148248495089100536109851826568528\
29099`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.577217202868545677231713903168057138001341046090110768840235604088513628\
49854`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15564591723668312088905025869804514399337397387402\
175567594610345025243606764`50.*eps + 1.4783810043040180608617950435014949355\
1615569679512533320598873541252308774287`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.24999916666958332248681472646111983\
258330632436134137743494786263740133064371`50. - 0.28860770375663647340436008\
784740080049119293086925494301045029506806618824861`50.*eps + 
    0.57782151457019071849234245495989261457662052147111149323827717080267571\
617646`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, -1, 1, 0] -> 
   0.002405543003877974020844004157732390912820699700707230191078759315195431\
85499`50. - 0.002079997921670622212341298562678580993693002134387336377171611\
98534566813918`50./eps - 0.01000599486992787440008645658922958500969401559143\
635212971742326351803265161`50.*eps + 0.0168441234454917518797551057702802998\
3313582469427682083607160880233347152071`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, -1, 0] -> 5.8583427853243512806999534783917217\
385589219694740582930269078871639500788943`50. + 1.000005`50./eps^2 + 
    1.83932039800695199679151261249206978287571985535588849045527020097384405\
649957`50./eps + 10.860864461540660331490311374751443000840324026001347464488\
36680104705705040754`50.*eps + 25.0497928301989985561483129456838690336301698\
0372493772334128442923640678027362`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 0, -1] -> 
   -0.00205867966152422631196798210901773678169320422600666792497259199541791\
954003`50. - 0.006245`50./eps^2 - 0.00215803471212978766645402843643155508812\
051743387439543903375873080805857608`50./eps - 0.0229426224869558596640267553\
3163225280983196519909791300359209572116314085964`50.*eps + 
    0.04936723636482371954121610046581294461511418144096420285106855963519007\
453718`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   1.078433973768331783253988718152165337343472827173181341315883492812997299\
65543`50. + 0.5`50./eps^2 - 0.07721899822819954632073431253550399614727642643\
119331953292564204899450952155`50./eps - 0.3999641473641725548138027605047137\
7379579282988075246915710103661835070504817`50.*eps + 
    1.59473562582557413097336164598431123759384949508691918171436153719870411\
01105`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 1, -1] -> 
   -0.00481061085199150400931995578769465336286567027884493412105972699809787\
086353`50. + 0.00416332500669045706355584392385481629124602359588118822085054\
799435164711237`50./eps + 0.0137873877459235983308906725077266996187075430777\
3971055232299318183131494451`50.*eps - 0.023369360011209541643406441336511800\
59114229993606975241701007462375788068085`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 0.57790883715584875346535165073965570\
705379201794479170176427699971297042101557`50. - 0.49999916666888888174605714\
276094314151301609094502681838281533721062502990359`50./eps - 
    2.15552079234242611538108294258183556423362392553389708468647752780579140\
95036`50.*eps + 3.63445957454234557861801690169366393946301638191011017182587\
573858541232691944`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 1, 0] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.99948035196944612165071129950204032275040626453072763353548489284367526\
723931`50. + 2.15478301984959639244036341846253407646475133612390648843559654\
758498574017156`50.*eps - 6.4645674265638977760332447917554167997614348396395\
8722462262515291640129495976`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, -1] -> 1.0877989598970699294447357324101357\
4279909320978485805262420577848124908109736`50. + 0.5`50./eps^2 - 
    0.07721899822819954632073431253550399614727642643119331953292564204899450\
952155`50./eps - 0.4217028923097036943666173063036928217815729329350986752451\
3673666484873778359`50.*eps + 1.657872125884489431110469998849929108131297425\
37793595823578392885194026873388`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -0.99999819444943825521894288563977740597003319144908585295693322915274419\
656934`50. + 2.15443116670540360919228812943382259567200399071153052458397810\
985354838049263`50.*eps - 
    6.46571734081714021140489928730955675383720268306953898426822998344744825\
7302`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, -1] -> 
   0.575829460452887063393608726972589844189663853989079680596694614316635143\
09816`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15484967842209943136103226260818527383348885676020\
948670982029195018660017348`50.*eps + 3.6302109498072118434505267021584590824\
0274625645346194869863178758219669638745`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 0.24982619133298491547366165771645771\
661606822698503117536696557929928100572436`50. - 0.03889876791501065139300067\
260568314425971040665473458314196629171697352850563`50.*eps + 
    0.53871149856926030535607681612436233265170539332018373505963736358104130\
112923`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -1.00242624229638577297379173438179547792252932993415568543315383042742212\
049743`50. + 2.15625128314315483819991465492790911988004298747737935624021882\
310350348648891`50.*eps - 6.4708385598277066660086321799892510689496182233754\
8819200838980189038172575032`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.2503454740349234780092802993037386\
0308623070732340600196142671824567017877245`50. - 0.0383739545278747709357193\
3208508075928150185303427557826864034051795779368008`50.*eps + 
    0.53963569788359252926672223271688483226410873567450788567347131181482470\
168457`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.08326362380030369906876745744583695644593342786279019541654460948164474\
772545`50. - 0.09807171292336034556814768253763180443863089052595631353960896\
489981364737744`50.*eps - 0.1715454617859181613073305470355616167921945032274\
5206500708943189799655111839`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.99551395948711440586703212485567216952247008699226602976070129543887160\
481048`50. + 2.15400449058606716811849282536504137997883953590382088814388347\
100589849712198`50.*eps - 6.4560218639203764595782043434259192341907771376571\
9724027822545244851247743663`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.99775359006326749301609001483864241379413182587591026712712457835928044\
954317`50. + 2.15422206894252128550936157699560640013996277077872350734423856\
165093476883297`50.*eps - 6.4608643039536803889777225050817396538485502818306\
9189039019386407505422432596`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 0.2485339071371522162576164331872218\
0386356117996637901429455338941481176232918`50. - 0.0400286087441424845018557\
4059491592261922765145912399601830621852314250619097`50.*eps + 
    0.53618655397163586041495699175377953369792982039525753456619792602948276\
099144`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   0.249222256656616482530160097779038863882778534974820407868134737113194362\
33345`50. - 0.039220652686004141573405232600378007980000166350581077249344410\
44644858515343`50.*eps + 0.53760160652697443435034388286261999089158024435096\
255910541972176271368861237`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.08278142905697376500488804466807809389153063937041961744172385412984457\
32686`50. - 0.097204205967472876598529687405455003590221214544953206914414854\
30234613140233`50.*eps - 0.17022263872387169096963477355887704949703070980798\
846041466378715518639969616`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.99551395948711440586703212485567216952247008699226602976070129543887160\
481048`50. + 2.15400449058606716811849282536504137997883953590382088814388347\
100589849712198`50.*eps - 6.4560218639203764595782043434259192341907771376571\
9724027822545244851247743663`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 0.0437759134305371407367097605239726\
6528209013460903340193838525815527009000483`50. + 0.006245`50./eps^2 + 
    0.01470007637871318790435799732820412696961676322744368758424930056962133\
542588`50./eps + 0.0902389235377448223064773100513148656483852898820682634676\
5960210552230677952`50.*eps + 0.200516330507333505219180329143535112655505556\
01880360444369703127474574802906`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -0.05827258744659562658209187111514330419029326896928387727891718881578565\
88455`50. - 0.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.016858152724093042475382661323074920605900193121\
55404183516526780590933751842`50./eps - 0.09258664324732826402363082882383117\
041608194725081004900203740655486295466617`50.*eps - 
    0.22130354624294882503335630351856991617614975605906144392481596014301211\
280553`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.157510278003239197133649152965616888133756640849681550885161822434391988\
51245`50. + 1.`50./eps^2 - 0.158584300089082973910293203210336748016470319274\
92563701291004777373101894963`50./eps - 0.80885578098689144970086766868844063\
735111261916795885239558283399878988613981`50.*eps + 
    3.19275767906472031348083530172169566081955113055624749816149599516786427\
733008`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 1.0846689058871794920481191983133122\
7454895052907990030937091242498438989306614`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4165212157530103333435177730826618790907976819837346748251\
1426739478298481414`50.*eps + 1.640232536965902175412543253860390781579446193\
57529311899341992809030687432125`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 0.0000351038572640814532354603815466\
2989163670619293842981468107818512137082241`50. + 5.`50.*^-6/eps^2 + 
    0.00001172787668431800472726821243250930902291173997393409734527566098448\
465606`50./eps + 0.0000720325991951211294010080748130115844899795561660112535\
3032083796139264192`50.*eps + 0.000160923924612584362973668278658280366855459\
44101008363379398726118900655413`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 0.0000351038572640814532354603815466\
2989163670619293842981468107818512137082241`50. + 5.`50.*^-6/eps^2 + 
    0.00001172787668431800472726821243250930902291173997393409734527566098448\
465606`50./eps + 0.0000720325991951211294010080748130115844899795561660112535\
3032083796139264192`50.*eps + 0.000160923924612584362973668278658280366855459\
44101008363379398726118900655413`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.84798765288670650614146978616447854\
559829108125983030215821858693830050511914`50. + 1.`50./eps^2 + 
    1.84557367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.896123247210464618637321067230577497415060030953567604230\
9887159039375667269`50.*eps + 24.98154896555450003048470472615281838332905112\
161981825273706271423737086893359`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 1, 0] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 0.010410145282145557774556921915028\
56774335742755338518706722956125302293812137`50. - 
    0.00312499999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 - 0.00420490209436541962120929943698498480598650415037547750\
746395478196957670764`50./eps - 0.0394841261490471243227126516649287599716461\
7103610558004279758586694851217651`50.*eps + 0.094164571700833514580474817842\
86948234771256551720950375352082337792563422945`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 1.0846689058871794920481191983133122\
7454895052907990030937091242498438989306614`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4165212157530103333435177730826618790907976819837346748251\
1426739478298481414`50.*eps + 1.640232536965902175412543253860390781579446193\
57529311899341992809030687432125`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, -1, 0, 1, 0] -> 5.8667228880665510474689810669263873\
2589070491303238945413672790603570803564622`50. + 1.006245`50./eps^2 + 
    1.84142487594344177787181159373222723829667218393829862693125831649728264\
392545`50./eps + 10.873201161346392905260189439985521409562353090324767946050\
1303174660879657198`50.*eps + 25.03616027613401472548067668084210684338913851\
330625459875093303860925651630798`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 0, 0, 1, -1] -> 
   -0.01247607789333559321134072793667064140665524393194868435153809458905722\
088054`50. - 0.00312249999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.00206939712674625045758211305148394980950457209\
092708772860360686649095125961`50./eps + 0.0166002934245019890888821263534088\
0185745617423443224049314325493813001525835`50.*eps - 
    0.04484403048763002974771161106482373209544221239507673708103669353346707\
123593`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.084276799052821395614583161520857453038085454846023338366583928482046223\
33619`50. + 0.5`50./eps^2 - 0.08136863518755011330378111312793431697431098333\
500203820714281288886329217197`50./eps - 0.4195984919165458477885379801745290\
8134740888285737492970930387361465183138706`50.*eps + 
    1.63081998281768854310713996959120346685882845967928959336368083234480772\
142788`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 1, -1, 1, 0] -> 
   -3.84750139725309041059767495662778531011937096279604878123813884210945522`\
50.*^-6 + 
    3.32503625782005820437872141355635382878434539237665284337516253322303074`\
50.*^-6/eps + 0.0000110247956903527138083521654451773200315891149963712740772\
4145496225769104`50.*eps - 0.000018697613980681311191203586392924423452502121\
03777672950876930348830434237`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 1, -1] -> 
   -0.00240299646393407104826111858199711978613495939794937275329081934595514\
408`50. + 0.00207482055307165007797140425627932106337528386569653092232786690\
44698638578`50./eps + 0.00999512900613765059845586100339325165721762330966170\
970629537927408885940314`50.*eps - 0.0168346751788923350647670377663230356256\
2813639995124306173181196744197208754`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 0.57739974258401177815541923240268328\
250976115954988707081291113381218480379627`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    2.15351815908340210376320958770485830664662658820848196010309481455425841\
98988`50.*eps + 3.63268288805530839375175656694616556553663262216537768953055\
461062114678561776`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 0, 0, 1, -1] -> 
   1.093625581763702996880242835448856184417386564089221026310450600563472328\
30718`50. + 0.5`50./eps^2 - 0.08136863518755011330378111312793431697431098333\
500203820714281288886329217197`50./eps - 0.4413357956552107102625452656091037\
0601500327858333692020054448650647131494397`50.*eps + 
    1.69393305052986524229447978908684940534712046469391922627492570385892281\
206676`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.99775261970219865215972911052009225256481568757243572292594180504282362\
242786`50. + 2.15422133983681078124758169752951023971227558887937404242606246\
444839277850351`50.*eps - 6.4608622553176143457809535382456883397108283934142\
1159572356037537741563889508`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -0.99999958333382715960097204937737161512731648399221208569021671951514894\
049485`50. + 2.15443161267785744905938388874276029661218920748018546399113093\
889176637079631`50.*eps - 6.4657203181809672497311997856881958497777354094380\
7503823982335012390774046248`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 1, 0, 1, -1] -> 0.5753241207979592534154638135293035\
2767734364831182307514825327470632983877702`50. - 0.4989626194796328867485987\
9001782565293241772350654312032972600611418700840461`50./eps - 
    2.15284638607611021250442445248759997865763291980100556087056910414132137\
149177`50.*eps + 3.6284388979761444157477138050030863158017763838739944256715\
576348501581601902`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   0.249222256656616482530160097779038863882778534974820407868134737113194362\
33345`50. - 0.039220652686004141573405232600378007980000166350581077249344410\
44644858515343`50.*eps + 0.53760160652697443435034388286261999089158024435096\
255910541972176271368861237`50.*eps^2, PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.248533907137152216257616433187221803863561179966379014294553389414811762\
32918`50. - 0.040028608744142484501855740594915922619227651459123996018306218\
52314250619097`50.*eps + 0.53618655397163586041495699175377953369792982039525\
753456619792602948276099144`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.08278142905697376500488804466807809389153063937041961744172385412984457\
32686`50. - 0.097204205967472876598529687405455003590221214544953206914414854\
30234613140233`50.*eps - 0.17022263872387169096963477355887704949703070980798\
846041466378715518639969616`50.*eps^2, NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   0.097989754621927351723977221458306778736309925225635261629142289506544044\
32096`50. + 0.083229991108500483045388338165886795796835502397021973032596574\
57153625652448`50./eps + 0.17140463260201668816870493150911609889198897937540\
848314125241332056867977636`50.*eps + 0.1648050594274720102345020769230677078\
7159369511850411098586027477906994187869`50.*eps^2, 
  NPA[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   (-0.4027841569726186163154937200494756088906471275466718566606787787466809\
5864964`50.07447554305866 - 0.26082113286645961355473104976747038141245650274\
773688499391720626748407842341`49.8857459402088*I) - 
    (1.0440105913545115570585165734538946852165303993069816605024860101325867\
9795869`49.89312110806777 + 1.57358676753687131231604068129119847808086294673\
268410689377319034700102752933`50.07130689841382*I)*eps - 
    (1.0766751452440077326963708161854794721507542689899814012530015611567098\
7289766`49.50146502205408 + 4.67648004079938847790093992453856971657144881266\
447869702455514680978949994457`50.139299419574755*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, -1] -> (40.071630890914867830931354013240881259\
00207895135083095879463070505432111906816`49.784909844432974 - 
     83.914482682271642083903416039345111617745699670249638054262998291178171\
96642304`50.105909747690255*I) - 13.22525086928868520367984715887067071657338\
477837252181913375794383129838205772`50./eps^2 - 
    (26.695048754292356927045169015034195190402998961196354454684544389905501\
68767188`49.88334951206727 + 41.548350972839360311589079608399953359994422112\
21900117454103429417875496401859`50.075472585297575*I)/eps + 
    (
      160.830596934393018008425442111547895818521556299116992451736`50.149586\
89369303 - 
      10.5257751421083031419205876793884138927238082100027240476722`48.965472\
307952076*I)*eps + 
    (
      195.7775058599686310180061684109388778396165435960763260759531`49.96343\
421605528 + 
      228.8839180046206470508291597359278153840928622454007447516995`50.03128\
670367146*I)*eps^2, NPA[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   (-3.3967027163596974173992899511152903881885926983657904359048913494324815\
4463157`49.18643727576185 + 31.0855037031306941544184705097403717415612233963\
8698867986844610812021644717821`50.147937646200965*I) + 
    3.28356051484318711343222989777948353240967591672997294401845766188500744\
800561`50./eps^2 + (9.8953865056265032822170168283978302032423902610941560984\
7352487951032463741865`49.990781187241744 + 10.315609591048875872400398995932\
07307951940069027933577672429248989740588886219`50.00884332246728*I)/eps - 
    (50.037301286195038699645429099406201919019574121273465587852990337130648\
10144246`50.10845089543003 - 23.133641053473912189796648800435559434504854880\
93841350891554498356884226197343`49.773401009725056*I)*eps - 
    (88.518956339685917431462080821679508688495306287519813793576832955929328\
4057088`50.07972008727902 + 54.9564218008277176999896673203324434544839101264\
8412627021832021699978747445248`49.872702250597186*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (
     -445.2400392151670500056620446937564225996921371696492718336576`50.14752\
753116504 - 
     52.4039513185326107851798227944137389264920399532377537395447`49.2182973\
5335951*I) + 40.`50./eps^3 + 
    (
      67.44679125390668596552586808654525867581530797942863337528`49.82529615\
4683414 + 125.663706143591729538505735331180115367886775975004232838997770325\
547561254912`50.09554472554074*I)/eps^2 - 
    (
      148.1747815104081781686185737254000870620525964325796848960515`49.90872\
792139825 - 
      211.890343911477563614429794624648184766171119982190734175274`50.064064\
79173008*I)/eps - 
    (
      429.6317998561859065063160246801614744084785588542912028233391`49.86856\
526413806 + 
      701.1727334376713692565452478597791849051335960548853615460645`50.08129\
386458966*I)*eps + 
    (
      174.7507754058461213927655088143314617011348160657078994032784`49.29142\
94455263 - 
      1251.1497071174833426038884985785884806471451052211815904428939`50.1463\
1961263494*I)*eps^2, NPA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (12.8802558197993774859922153654260027847770468611812704036426725345714015\
8190161`49.92522001689599 + 17.3869815690088417896530854340334476366556317442\
4131746300925527666612936800541`50.05551972184457*I) + 1.`50./eps^2 + 
    (5.5344481243108705816394315174359124816677830854694362866631534501846244\
0006141`50.08986330618253 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.84393885782018*I)/eps + 
    (14.572693164503708000664296121001680947639298061835594539577723876522802\
37172547`49.591019540681216 + 50.79994261993884409464564371740831167330093852\
343514626284824018573177352880131`50.13334294171076*I)*eps - 
    (3.4848128394822134098199682661958203803943866570126028014881499933106065\
7946624`48.67968318283355 - 102.982342393672787605352737030133647266756324382\
56399768341477421062938402226176`50.150266490521446*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.858318738006603210186039940838302172443\
79578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  NPA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.03176336974878973331592373841965889206\
982163707765782105234272598495935814911`50. + 1.`50./eps^2 + 
    0.85801658686360094545364248650186180458234799478681946905513219689693121\
311134`50./eps + 2.2900883344017655164417850893878043559914917315767379210641\
8214224613227010548`50.*eps + 5.572231431407798117181837776452695507947221891\
3774614322624222785111446231946`50.*eps^2, NPA[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, NPA[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   3.060699842304127969265210950142047222559440106915647406093073154650853809\
52955`50. + 1.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.862426822921027321262358481158270058521581521241\
7068442236307980361738839631`50./eps + 2.295117102667519978361016355678552798\
6197871860712116892225716203279802206808`50.*eps + 
    5.61324742235732176386979763758117458111707461470457237907662476570892530\
832475`50.*eps^2, NPA[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, NPA[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   3.002474006896061913906770987659533948156785391382111865790836973836564175\
04933`50. + 1.00001`50./eps^2 + 0.8455821259169695814630970229267268232003938\
1826676733724982274821890018242347`50./eps + 2.202604316686745681370956257126\
44021658467358090868868906555819187151255948213`50.*eps + 
    5.39212165924445886011110369159981116057488052078592316424927557229781992\
982834`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (4.09868577385779513454805531025274600165382422692110093485827232775105345\
284681`49.59239862683004 + 14.23885480991024130232133833124843480859731091946\
616910491209566045555128421458`50.13322906411668*I) + 0.5`50./eps^2 + 
    (5.6116637892124034422459436075183149127099424214093598854689206850694921\
2683908`50.09131440790434 + 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`49.83937263728417*I)/eps + 
    (8.5578091744851396930894691657144309528077076877820609532541769074936164\
3713717`49.54552717378611 + 33.3833451614777296345255963636915942052970294260\
3151954118388344755101241924602`50.136694428391515*I)*eps - 
    (33.419745954391696691542962342413825047631101379819209443126379730869840\
8073675`49.88276909389199 - 52.1129656054317318747825845194070931274720450890\
2743607481449539126955939268894`50.075711738055446*I)*eps^2, 
  NPA[1, 1, -1, 0, 0, 1, 1, 0, 0] -> (12.908430856542119631541982360187830372\
35576739607564982155521627014595236918269`49.92440052489879 + 
     17.475960810165295663970332412267887029389335701416856345179130013018246\
13109566`50.05596813421298*I) + 1.0031249999999999999999999999999999999999999\
9999999999999999999999999999999999`50./eps^2 + 
    (5.5679585229934481031534686649829019498722202256032447859473342044663087\
2585415`50.08984277840138 + 3.16122760767472944620303490442499977722340170812\
12002323560379960097402588255`49.844002553016594*I)/eps + 
    (14.617342205037125464012443984624385989261000023898977318683145638109975\
58489497`49.59060290193748 + 51.008517818644436356011814256657112080190437772\
75113028430148848341539508366193`50.13337719182531*I)*eps - 
    (3.6767049455768335665632448684935922900093629366816153134080702298142424\
0132096`48.70156555345098 - 103.307856783260899391850437950658670629066600192\
49329268761609577302475925356544`50.15024012597926*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 1.081557191288158874212041361247859675633\
3837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, NPA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-3.3408755780163824980053633973892861014739893634686494390907433742441469\
691635`50.10722737545747 - 1.569163705805559802093208943310256366387758529463\
40876779073306863985382058665`49.77903532815351*I) - 
    (0.4353626066675586368482015758549623295157334929653079516559502666057895\
3250508`48.93646112742411 + 7.11366121288335481815118145540040975094638714913\
827180618992501463606595670759`50.14970318083685*I)*eps - 
    (7.7051821381684218225292562004212368653406026246921218383139979626585698\
8561616`49.77306461719219 + 16.6817275079198514169655746416711566952400093835\
980801839463339720857289588435`50.1085227308093*I)*eps^2, 
  NPA[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   (
     -519.9609971718835073637978533002402516379668757618756186270787`50.12192\
713949248 + 
     195.0451456924690547448084951167922224739959701416728971029506`49.696091\
517535436*I) + 40.`50./eps^3 + 
    (
      101.211806160994133157686499775615223829425257522974313890471`49.947965\
74090527 + 125.66370614359172953850573533118011536788677597500423283899777032\
5547561254912`50.041944429859235*I)/eps^2 - 
    (
      69.6759719341546520340669066663627745208293773299979696485362`49.481032\
61680152 - 
      317.9662666919333428306376496965855811730465448159661851729798`50.14033\
062901274*I)/eps - 
    (
      858.1409771594292848966274012234300329465381629308101989514274`50.06671\
39573616 + 
      588.9149154079876774049293644681857350711272426490548916670128`49.90320\
7870669455*I)*eps - 
    (
      456.4597139672435515801791398744518402851516462983940336620667`49.54615\
461822629 + 
      1777.8739550343462764665908050270759867135446277753036863115352`50.1366\
5313223271*I)*eps^2, NPA[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   (
     -450.3457577580454843559873915315659908793866278088412820840638`49.90574\
963501666 + 
     650.583334682088866307606278594707925644553263150968093171875`50.0655064\
931745*I) + 40.4996`50./eps^3 + 
    (
      143.1412604313856399887167650796339334123408448852394006470182`50.02407\
867377636 + 127.2332458333251902404416719654665550088316818069320357071568203\
3346210185609216`49.97291444325785*I)/eps^2 + 
    (
      73.8466890192486026123067240431501226653975700455820253577603`49.360153\
07193296 + 
      449.6915321968244847457071625206211564790942961285637033210158`50.14473\
675359265*I)/eps - 
    (
      1315.0864690705573328277937482910201589867243609145959556457225`50.1499\
91528629535 - 
      64.6077336017885281511720058052350719330237662404323140321158`48.841321\
72583073*I)*eps - 
    (
      1782.8879004214410250985674864490007382949764951908618948538336`50.0081\
8474378488 + 
      1715.6706628418607696821314599226496719882835451638999260141406`49.9914\
94631238176*I)*eps^2, NPA[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  NPA[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.06810038166210850071175136752173579473\
79551428612491870230314781359564593606`50. + 0.5`50./eps^2 - 
    0.07096129940912718834056337298638311254804132584270127303917093564269140\
505145`50./eps - 0.3646962697310348919430171748046403485185619851688027179788\
9620952635032535129`50.*eps + 1.526540472130343107214711907802565335614424544\
16044822832275076343500424286846`50.*eps^2, NPA[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   (
     -518.7434795153791339608822096152941091460360482222096080663732`50.12114\
656470346 + 
     197.4083742092383546470752853273466609752343732501528617155766`49.701559\
48574693*I) + 40.`50./eps^3 + 
    (
      101.3777916393681558370083717993124366625066397991266626374398`49.94839\
7107051 + 125.663706143591729538505735331180115367886775975004232838997770325\
547561254912`50.04166414452584*I)/eps^2 - 
    (
      68.9241467166700981741321770946147729847375999872326725852878`49.475854\
873225224 - 
      318.4877254513957599788786037628518940627309038597732438510178`50.14057\
617423628*I)/eps - 
    (
      857.8641112794086302906641422464328069830656315988021386238623`50.06797\
551967813 + 
      583.374736169723377776902516945810012272644178862475371610267`49.900504\
63765335*I)*eps - 
    (
      459.4572456445036794602845166195245449914482666517718197899107`49.55080\
4809340946 + 
      1769.2262326229096040926527152325251385323434603891295052475526`50.1363\
4307470177*I)*eps^2, NPA[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   (
     -451.177824098731706015686860850586605405725827822698132154015`49.913829\
830532684 + 
     633.9331222625769429650609153716649234522262705002637381955065`50.061525\
5288411*I) + 40.0003999999999999999999999999999999999999999999999999999999999\
9999999999999999`50./eps^3 + 
    (
      140.8797387503512169471356307811544923910779484851754427331525`50.02340\
209877826 + 125.6649627806531654558011203885334271690404548427639828813260425\
6690676627931136`49.97376776812615*I)/eps^2 + 
    (
      70.1900979339811902822417508716732731328678926342024549116869`49.345398\
52074895 + 
      442.5867522977527016820711839080821754096011181645147777489825`50.14512\
108267066*I)/eps - 
    (
      1306.0612440768183508683369336095158502150245342030565284479408`50.1503\
2513895541 - 
      38.6275154009867898281038082383295383105573734430010516096182`48.621258\
37087179*I)*eps - 
    (
      1759.1354244167643194245530544093193987761613301042023237460118`50.0016\
8161893215 + 
      1745.5122940369197392053404940463529003723780124755888602170676`49.9983\
052566698*I)*eps^2, NPA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  NPA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.07122332904992174601963813869682387663\
577732300717413727066733107286041542772`50. + 0.5`50./eps^2 - 
    0.07095696605259316350401059766629319743213010519221529139142931363375261\
582557`50./eps - 0.3698484512588032820813406055430446751665792215472063351240\
4154688597911091819`50.*eps + 1.544137888707786822654524372717067805339584974\
17533793363020316702177401683055`50.*eps^2, NPA[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -1.00052160668710989899613296723627535478227326727113782364228561365094893\
77829`50. + 2.154076099814374306048873356493971403780023545741012895878579388\
61162196329647`50.*eps - 6.46688174510301281906566522998556367846028572979592\
115361169670313509568024417`50.*eps^2, NPA[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, NPA[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   2.305042802066006160742871413808882685210147395577741892491084181819282538\
16777`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 2.94016515381388772214354295740645916\
928015281524017482102279912980302056218451`50.*eps + 
    3.94373382435992379781936364742465008059453275234930723222038619444923439\
058768`50.*eps^2, NPA[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   8.979564294515200478615098447001903190235257034964068360784782049891088018\
34316`50. + 4.018749999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 2.639370906646070367124840924037309539501355662617\
13592540135415038712435397548`50./eps - 7.56854768963662826352099031345107347\
996234303839814691676318499146804197224239`50.*eps + 
    14.4317137588813389280103850705617857859540533395440504540453502120789150\
0622067`50.*eps^2, NPA[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (
     34.6557003043427715260263301774989984919462415067224556464281`49.4797185\
67437935 - 
     158.6534933687062847361782565432366083145607191077152666948224`50.140393\
52737959*I) - 19.958504779185315469943951600713026117296708940261724813189040\
24456748033618448`50./eps^2 - (50.4178489545690579054672619719371836633283088\
5009532999796381386147177999368192`49.94753186150152 + 
      62.70149199092536557445101305989978928757866564328308143013512356965712\
959379068`50.042225423716125*I)/eps + 
    (
      260.0887141795786181968550432168241484241272143480824696713067`50.12213\
152601386 - 
      97.1904082299322154820523119719919913247466519448683451442011`49.694633\
42470152*I)*eps + 
    (
      427.5754032420637115019489116092473715240525366598739033790911`50.06623\
709451483 + 
      294.4371164138631743940974143008476361986051584520465342046059`49.90421\
693633352*I)*eps^2, NPA[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (
     34.1636635144966787443367081608205810842367951151110751684773`49.4719058\
59668205 - 
     159.3741743625119144952531267105131465937600613938547801526188`50.140759\
37183774*I) - 19.999966666755555269842285710437725660520643637801072735312613\
48842500119614361`50./eps^2 - (50.6470417631231429604046450315496478998498253\
166401323977978721643990706290688`49.948180161541444 + 
      62.83174835231999689220263539791136187889016179569931727785898236579698\
626949162`50.041805222293014*I)/eps + 
    (
      259.7152525529401951080540256073851276593179001583345308963979`50.12096\
2732381024 - 
      99.1652182046813312010844558038659079862549839371087610420696`49.702824\
6486098*I)*eps + 
    (
      428.2548412698411556199492692420498906892339941435990518126145`50.06813\
3643774914 + 
      290.8914448681999080638552737163359134341817947637054172408251`49.90016\
231137641*I)*eps^2, NPA[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPA[1, 1, 1, 1, -1, 0, 1, 1, 0] -> -1.1073859137881622315766768260610267956\
6943383710647196169377546145171938281656`50. + 0.3328141600187434858278081455\
5576364705511388204167321162456410908341428545628`50./eps + 
    2.91784573638277625398485266795930716864598609979779405852583928859753965\
21523`50.*eps - 6.88322204711193853869834260149760581748662412582514948481920\
221123508816564865`50.*eps^2, NPA[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   (0.88999083084076365090247022293092273842460443870163382211341831997845853\
08302`50.086251430047916 + 0.522293274117343709004080436028925499319900497700\
38786499903731269561240379052`49.85478033091625*I) + 
    (1.6607093031084999119375827767419386416107635488378692341515992483211949\
6467282`49.84795572021932 + 2.88995382971560467035619053238171791839488437276\
849548613262975383510601739753`50.08855300614397*I)*eps + 
    (1.4828907953673111256551549941182211935231296909321707357451688562651477\
6276989`49.41543546582104 + 7.91965082685999588870811957464267138548315392569\
131786956514243833830431203773`50.14303233059635*I)*eps^2, 
  NPA[1, 1, 1, -2, 0, 1, 1, 1, 0] -> (2.3364883670961460047040534143445287082\
9128678435341535950540897654474726543612`50.15051499736104 + 
     0.0001088111228280661027551078009701004206778025270980852022179383667789\
4294358`45.818624666092155*I) + 1.`50./eps^2 - 1.1544313298030657212130241801\
6480486208431867187984719761153446976973545355533`50./eps - 
    (3.0102313646700484514819102589929269858473338339607045105409800468307105\
2955734`50.15051498861411 - 0.00062020906837763569791420662356622858257071940\
341703637864992513230513644182`46.46445322408866*I)*eps + 
    (4.1513687958226196671077385124450716860188368895292484756674444346287881\
1963783`50.15051495869724 + 0.00176236359536173572287308166292023627274301662\
798783116275133086276558602092`46.77841915525467*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, 0] -> (5.34807111588695794282990298275957894231\
81476238087340375348101868047944384512`49.009430554559515 + 
     73.815015972037422846794014260138915552377354137822627782136302195782953\
37580916`50.149378098969585*I) + 6.650059206069493908233109583886275329441738\
91877685304913503559918361692330096`50./eps^2 + 
    (23.429515771146192736124271815121002636546748743227522877954675218651900\
96241572`50.02347014510494 + 20.891777147725095024649435235344085845779659930\
82455457769108359944397742509512`49.97368221676105*I)/eps - 
    (98.033725292420249351301685497817917909823895833672705401262111141338656\
98951168`50.0274798607486 - 
      85.5908633813426912869531480373441245407491293451303056718759`49.968531\
761819406*I)*eps - 
    (
      228.9353846307982024897985173991300968398390710655717308013577`50.13380\
379532585 + 
      64.7513460194127426942745965240879276635533636238962128771041`49.585339\
67294064*I)*eps^2, NPA[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (40.0045072697104073502654853868956239318757878144099901460055316668347806\
4889856`49.78043547530016 - 84.8380595611236822853410281161269238086923965038\
2205424619565289429214592761856`50.10691727632818*I) - 
    13.3084455731158215617108420168267507878549700214848717640540046453838634\
1288353`50./eps^2 - (26.98819984949475984365579127624641725141011727329797119\
53749088313764594961772`49.88477718599816 + 41.809714843200270549801577824555\
70344179900571245852685244403997021315216869556`50.07488047404327*I)/eps + 
    (
      162.0565685527359500922996360004798832710691284234683308456804`50.14940\
5771690965 - 
      11.5972328780884778913684558089742228164313129749411878216122`49.004093\
51103323*I)*eps + 
    (
      198.6412184811866267680164800925731424858211971401836940362777`49.96617\
935084776 + 
      229.6921061453495904821800762893994098223316928823671878875697`50.02925\
6050299665*I)*eps^2, NPA[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   (
     -446.5291329796775824480789603657998651115442422073102694511673`50.14791\
885352155 - 
     48.9707123332185572978268062141536529830490149209984452408595`49.1880054\
759786*I) + 40.`50./eps^3 + 
    (
      67.9449889758879542276847547393943766764896217477751324154969`49.827773\
39320973 + 125.66370614359172953850573533118011536788677597500423283899777032\
5547561254912`50.09482582471916*I)/eps^2 - 
    (
      147.0825588165813851536557088189692367266299712118513318879446`49.90440\
2782537176 - 
      213.4554782148890862382922747152236131357083986171584612632696`50.06614\
891099742*I)/eps - 
    (
      435.8345175539950614346325552095823272462905863115165102750806`49.87356\
029469344 + 
      700.0833963806158361703113803831496294868413854299465651032385`50.07938\
8449608246*I)*eps + 
    (
      166.2573094216022084480266373870090028937999665647668657976736`49.26740\
374539833 - 
      1259.3309142344340176179995570249968942523190746328386807620886`50.1467\
62862071554*I)*eps^2, NPA[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (
     -444.9465776976961122948854359586712513548329471758883956849592`50.14791\
3656787495 - 
     48.8462613269048323243040971875630614653335235431545861877992`49.1884371\
14642724*I) + 40.`50./eps^3 + 
    (
      67.8617246860174635194050229486882664777172238066186045244249`49.827361\
206528856 + 125.6637061435917295385057353311801153678867759750042328389977703\
25547561254912`50.09494617763351*I)/eps^2 - 
    (
      147.2097155384409818837109544418917123766972237618472474927594`49.90501\
7935154575 - 
      213.1938957335255815924848940644734981681065360500425208549731`50.06585\
6227276264*I)/eps - 
    (
      435.056548195708225695938778559449866200445792113281284928877`49.874182\
11020465 + 
      697.4459811805618671874211835780553135642968903380234601870141`50.07914\
697656469*I)*eps + 
    (
      170.4575117254888257444445538009667436556822012365602067367096`49.28050\
146619281 - 
      1252.1088996807479316767424020493786259393925622282877693714382`50.1465\
2742412283*I)*eps^2, NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   0.098499062809740673355983252557317926514110508996358051227030272874848935\
80851`50. + 0.083438245832274405916213636163377235309034092928836862506464903\
67668176797578`50./eps + 0.17228251811285425569547583000482316848122964767201\
677744841696027956740820048`50.*eps + 0.1659909117636319705549986536390855327\
2457109011591595139759521318475347204647`50.*eps^2, 
  NPAx123[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.99887367587660261488832496662194047823259126658993418520591415069622496\
078879`50. - 7.16469935580464336370813039595182189933765498680423106963519404\
663607869139561`50.*eps - 33.022673309215068241926037837808718853939143315296\
05202835822377005057601837331`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   702210.9771618137195867267556196625314231967021361755738963595237`50. + 
    16718.8793199714410452706982597566266590888416433605438501261802`50./
     eps^2 + 
    153416.9649932963141222545672586094357871643904600562864131139071`50./
     eps + 
    2.0841100740495015719596135678768865373759220258207459216843130087`50.*^6*
     eps + 
    4.3248176074324265748666561080765059375452790597143804040446136134`50.*^6*
     eps^2, NPAx123[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   -215393.8343426918732964986569282489311774288158884738949733435064`50. - 
    4198.0541342427179119452291871667838479511741606792968042254777`50./
     eps^2 - 
    42765.4119838547467805951527753933271067567208220778228402426108`50./
     eps - 
    703051.4816876028920715173023312945517148784774378434063251041082`50.*
     eps - 
    1.6236804700559892139394074367820553189022088495259497753412810154`50.*^6*
     eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   -5.5191649385257367583794298628423710575585936949396389562300718013`50.*^6 \
- 50000.`50./eps^3 - 
    441914.0781877118298619387933860999003896188693016231326531278788`50./
     eps^2 - 
    1.9446353791257875473963412214753086418844816618563423826088096309`50.*^6/
     eps - 
    1.08052556214747708036133766960488581464997847964071240299645166233`50.*^7\
*eps - 
    1.35145659319333302449882306480287531249237226843827725249066910068`50.*^7\
*eps^2, NPAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902\
690391836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 82.7055067402891579721936118879544002\
123850635910837211973382827573075863667938`50. + 1.`50./eps^2 + 
    12.6653469546072173894597009717988396078456886369037624284344250255747339\
7286174`50./eps + 
    370.0680724900424368544092880069247983529003487292122504624469`50.*eps + 
    1274.1931426239808568517436490489196005849287600633453898112498`50.*
     eps^2, NPAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, NPAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.002403799181533751000300066896440688373511978996235006161474817466321433\
40451`50. + 1.`50./eps^2 + 0.845558670163600945453642486501861804582347994786\
81946905513219689693121311134`50./eps + 2.20246025148835543911215424097681419\
34156936217963566665584975501955897741983`50.*eps + 
    5.39179981139523369138515635504249459984116960190390299698168759777544191\
672009`50.*eps^2, NPAx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, NPAx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   2.943866328078078497872195909462802628063936790161216755926501295798744956\
46054`50. + 0.987499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.828801145152805933635471955420588532025068644851\
98422569194304443571957294745`50./eps + 2.11054850298837344571127709564178181\
090284121848244837793209960469238749651448`50.*eps + 
    5.16896608801221814425293916560334460105529183212149191362928294480610920\
598674`50.*eps^2, NPAx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, NPAx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   3.060699842304127969265210950142047222559440106915647406093073154650853809\
52955`50. + 1.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.862426822921027321262358481158270058521581521241\
7068442236307980361738839631`50./eps + 2.295117102667519978361016355678552798\
6197871860712116892225716203279802206808`50.*eps + 
    5.61324742235732176386979763758117458111707461470457237907662476570892530\
832475`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, NPAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   66.80732247431953830443316495049325384134481105362750375390854943265346134\
756727`50. + 0.5`50./eps^2 + 12.742562619508750250066213061881242038887847972\
8436860272401922604596016996394`50./eps + 
    294.2283401490117482862763392968367422631709147966619649973867`50.*eps + 
    888.7995292512102413247204586463605469898702378607524408196855`50.*eps^2, 
  NPAx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 82.705170635600624664492069807990894\
34475697259191653655870866488252993346994176`50. + 
    0.99999749999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 12.6652844917941198457084506407335302016354941976638982100\
0428882461343167485324`50./eps + 
    370.0666083962688712054171295122170059622009289054407547437573`50.*eps + 
    1274.1886849852638644127900714891770703733971261233336954027958`50.*
     eps^2, NPAx123[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, NPAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -6.90989496989995991876018880970991175449025694320795239630233340333784698\
240331`50. - 31.7872521210643136682764575231327801397197290244758386922137672\
370780249673249`50.*eps - 
    150.5471030493824061334436142911565196914789801223748259931747`50.*eps^2, 
  NPAx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   -7.3787514704544573236726552026131596347862656432341092261020362492`50.*^6 \
- 50000.`50./eps^3 - 
    483476.2037649324795418359216715729818649224563442989520885754087`50./
     eps^2 - 
    2.3379107195184268963558932031771397351809803143685119000888877138`50.*^6/
     eps - 
    1.65300907064968530222507194129165173034740025029366814146128016008`50.*^7\
*eps - 
    2.59478803256999974164545350393367345778308930139244851370416406421`50.*^7\
*eps^2, NPAx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   -1.00530703310196173255580845441055960639105174298356879039440883738`50.*^7 \
- 49375.`50./eps^3 - 
    525974.3951832992134787120995690473181189729011408843845206140586`50./
     eps^2 - 
    2.8249382990647724605969987207221839384495976191320130021156017642`50.*^6/
     eps - 
    2.61369484231278860367575426920013821169931333810612497642925420246`50.*^7\
*eps - 
    5.10065428921049142842071771561486615607710571465585028630416078585`50.*^7\
*eps^2, NPAx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.0815629587650161485139424729078505\
8522876464451683124180471791289386462217611`50. + 0.5`50./eps^2 - 
    0.07722066837399593071271129767483705837538406290463553005379918751779054\
676801`50./eps - 0.4051396203633141493563449893601718716380843675991298514666\
4387134476477045713`50.*eps + 1.612374923313285540999676002991864420245522551\
8317555866371773514479362689781`50.*eps^2, 
  NPAx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   -7.3495792595076211839639044443334621473039061190266844506829352596`50.*^6 \
- 50000.`50./eps^3 - 
    483059.6992160600068381215974376653860956768494754341994516524725`50./
     eps^2 - 
    2.3330520360146028924891455913947837845028581922871686327121907105`50.*^6/
     eps - 
    1.64104017607527340130906907559681614281363187079984346929268567907`50.*^7\
*eps - 
    2.55713028663096427371017476709602968899501450439025565458895364139`50.*^7\
*eps^2, NPAx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.04121315084207790176031584531706889176429000788559260120061366074`50.*^7 \
- 50624.5`50./eps^3 - 
    540550.2633735694589583931873419384210646194356951362945728723906`50./
     eps^2 - 
    2.9124537157808882867777998359980696109949778672628248026326382842`50.*^6/
     eps - 
    2.72666607084124342892413578911482936162379788157482035315813265702`50.*^7\
*eps - 
    5.39096912959419398714828568899405946663140379806413425593942546441`50.*^7\
*eps^2, NPAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, NPAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   1.075315452640009882097969074100992737802468423489794014539446533569228431\
41954`50. + 0.5`50./eps^2 - 0.07722066143230139533160995482092329955238992460\
009667028476970852548916226934`50./eps - 0.3948035708031929841708806736843079\
3874772243700511078533951498250253419112398`50.*eps + 
    1.57714832126191879568696514631923008616687734642974018110450963140828108\
735504`50.*eps^2, NPAx123[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.99999958333382715960097204937737161512731648399221208569021671951514894\
049485`50. + 2.15443161267785744905938388874276029661218920748018546399113093\
889176637079631`50.*eps - 6.4657203181809672497311997856881958497777354094380\
7503823982335012390774046248`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.00000157316061338562061673213229601566069130382030098782754500678286675\
227793`50. + 2.15442860412229859785075852818837534530005924086822595478385423\
346247962077773`50.*eps - 6.4657264881496343036901200414680702559349145888825\
1598745831842157739284158146`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 2.3112978056852513500840273072936042\
1813786331896777503113057039848005085241269`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9567686168493843574086783532771441153446592249213771427908\
5734139017205184585`50.*eps + 3.989351151830446770390553531530073662024686812\
34159005117756002878700112084351`50.*eps^2, 
  NPAx123[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 8.9362276343434792292829371100861435\
5672100441199659137759444902067238814779317`50. + 3.999985`50./eps^2 - 
    2.61770800274231583886627852529651697626434342273931059273817370606189526\
818951`50./eps - 7.5131621232082859810107266732189655461115729416013877230259\
0534613924241960174`50.*eps + 14.35712097162794530489722356564890726859427092\
848652447130803333738294373357242`50.*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   1.1720093698004258247551396752790927943730729591477322268735698546`50.*^6 \
+ 25052.2576451040376448052866473538239591830608614168598626680229`50./
     eps^2 + 
    242295.8389783566683160574755349680827984927756881277215657016718`50./
     eps + 
    3.7007550016390643106947828213778664950007130050398089389386552315`50.*^6*
     eps + 
    8.29736641587367094896884558199609506060708581677707497955663018`50.*^6*
     eps^2, NPAx123[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   1.1635015960569007510991155569398886186477094874845549127132927217`50.*^6 \
+ 24948.1309739816443374299395008912826466208861753271560164863003`50./
     eps^2 + 
    240977.0345223422516923158165965546377891585308274713164455521686`50./
     eps + 
    3.6635394777557225500299778531900930357854507841758128146829767`50.*^6*
     eps + 
    8.1732989765470304210415199192098819367563921128419932447352382082`50.*^6*
     eps^2, NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPAx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.10701234599974116394617096785680545088766976988641933639125180473259751\
31299`50. + 0.334895418376270506099544505277727229869181451128518164219880459\
81729867870993`50./eps + 2.92176675364801227755647312624334095197766831789120\
52776996127474295532912284`50.*eps - 6.88300713791954002770519837729498802173\
654262668121322413096701369058070523577`50.*eps^2, 
  NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 2.08107862067027291887842055487432910\
984747871533711984550439100238439207934629`50. + 13.3037534368900594517599697\
5814832106799469010045011458242730969404726061239057`50.*eps + 
    59.5503335689745829883871124516491941264534975416981974351237926400113570\
7474001`50.*eps^2, NPAx123[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   2.311272805945468432506964917078134104487351633493010161820611759056106637\
41884`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 2.95671225428765321250430151017636375\
893544757596102248562185933214208328114995`50.*eps + 
    3.98918538092911355557631003805117850818557390384766653142927540049099255\
30997`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -469803.0784463071250065531817720298454171768857348117268159019389`50. - 
    8333.461520910574343368096507356015051251148559873752123259895`50./
     eps^2 - 
    88879.7609548210585248277882864936926248250737133677892188932145`50./
     eps - 
    1.6166610389064392742364227239634523590387283521255486938028025015`50.*^6*
     eps - 
    3.97258834408729774100462818699234261491319978947706457764535401`50.*^6*
     eps^2, NPAx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   699569.7686361863019024475773480568787164594100332611919367447291`50. + 
    16718.7961241934633014371901399978089079319123015431077394081278`50./
     eps^2 + 
    153207.9104282811700620904349589306958750025780638535950116387792`50./
     eps + 
    2.0670854549857871254084849703345773849709194199053165700926850804`50.*^6*
     eps + 
    4.2503780025676045558883514851961280033755009271131930086978239309`50.*^6*
     eps^2, NPAx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   -5.5049499019550556479166007667555865154573958290942126872303036171`50.*^6 \
- 50000.`50./eps^3 - 
    441913.577492121771894369096178340854177388047882634093641227357`50./
     eps^2 - 
    1.9433785820880024700503076071686149108228990634539922360719324163`50.*^6/
     eps - 
    1.07223108816795795994175806192258119796743718528734658274722932902`50.*^7\
*eps - 
    1.31835529715132559428343874240457786978300380046538960995580547193`50.*^7\
*eps^2, NPAx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   -5.5120562879402088920497009023020024342241818175276684727297289071`50.*^6 \
- 50000.`50./eps^3 - 
    441913.6611718413816551783227673843739003540813628353085386395915`50./
     eps^2 - 
    1.9440061477234116142867148209004786253801514110771223559733458903`50.*^6/
     eps - 
    1.07638012820571402479291675259059287332619949515195891238636115037`50.*^7\
*eps - 
    1.33491568755555765856769516622079817682685884826644154767439889449`50.*^7\
*eps^2, NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 0.09824286641249175658766324896\
94579446559278264381962831673847454155706650707`50. + 
    0.08333362173245795953100944605470945098904649064961918461241193722769632\
816379`50./eps + 0.1718405675514590728183307341765635690561587409192046340167\
6635582978784554106`50.*eps + 0.165393463781732365743412323719854544659653161\
73550531179578373977301089161871`50.*eps^2, 
  NPAx124[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.40655104276859729358105177548616952975451663651224771644898287024909937\
346957`50. - 1.46677513118906969320326482727389717381347363351749583273495058\
099109672570444`50.*eps - 3.5817150605901233109174818644639168209153690749299\
674717409259672974989236249`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   26.00637756801035678347525816303302058574990098227629097452738220770918508\
711387`50. + 13.4108608373653655492414899470875567039355552930781519837785774\
3103927019942268`50./eps^2 + 27.362128083642294676084797439195403140866973369\
27987295139160989469218431674556`50./eps - 28.4396868300427804629556254422068\
7532885757445430976352184348170736979463223999`50.*eps - 
    127.987995237323636485404243227335893006058369210954246173503244123309854\
50897408`50.*eps^2, NPAx124[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   -13.2689869052251761247331457372975757104165971611539114607914244983948889\
0692326`50. - 3.3610716829863933306657514803117891486761636096079183005158027\
6358780348006887`50./eps^2 - 10.199306976237576910235840487811155715707742020\
1612372598356209341325386943132`50./eps + 0.863900259988068108317655689802836\
80565366303776993005089796880986576065959799`50.*eps + 
    39.7612831664326557776435484516951189438466566060153374836019860366994754\
2146834`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   110.0187145308012945942894242149711102679986936212013193835235269964815858\
9779968`50. - 40.032025620496397117694155324259407526020816653322658126501200\
96076861489191353`50./eps^3 - 68.48208253399042789119153248751158442258539699\
482283917829757052874109596526995`50./eps^2 - 51.1472711375135977675147776751\
717911050296632428775696911777442535116350113718`50./eps + 
    352.2613154148100808450477302221304888593684372278939991961742`50.*eps + 
    661.7968117983150423750706262686146661396444622729348622337039`50.*eps^2, 
  NPAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 17.8194876710682060449710722853419866\
5360335077145080196286158655861172897492222`50. + 1.`50./eps^2 + 
    5.53524844448163971388581883106997535540872189577469006976598810252863877\
029886`50./eps + 41.898359469957162852671292552561746871657515486726968853342\
80597197144773378837`50.*eps + 80.4037889516036508217986979309080195584531418\
5050837748799411077748051926843392`50.*eps^2, 
  NPAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 5.83764668965852314073304212021972116\
711263163280026746019566473684250756025468`50. + 1.`50./eps^2 + 
    1.85181367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.931324672650837015075478339730220244709868975778485826155\
18858150150393215446`50.*eps + 24.9133789934994329652408711691609344070120443\
5935422949608526912299854318909718`50.*eps^2, 
  NPAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 2.9731480154430536877917914290941018\
9199525983769758060221630263834031362951989`50. + 1.`50./eps^2 + 
    0.83302667016360094545364248650186180458234799478681946905513219689693121\
311133`50./eps + 2.1146392555920303337480617355759230673230166063070751622872\
5241611693560712176`50.*eps + 5.212214761342654753431436979294104355806063502\
66696517018923070315943381226662`50.*eps^2, 
  NPAx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 5.84798765288670650614146978616447854\
559829108125983030215821858693830050511914`50. + 1.`50./eps^2 + 
    1.84557367019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.896123247210464618637321067230577497415060030953567604230\
9887159039375667269`50.*eps + 24.98154896555450003048470472615281838332905112\
161981825273706271423737086893359`50.*eps^2, 
  NPAx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 3.0024740068960619139067709876595339\
4815678539138211186579083697383656417504933`50. + 1.00001`50./eps^2 + 
    0.84558212591696958146309702292672682320039381826676733724982274821890018\
242347`50./eps + 2.2026043166867456813709562571264402165846735809086886890655\
5819187151255948213`50.*eps + 5.392121659244458860111103691599811160574880520\
78592316424927557229781992982834`50.*eps^2, 
  NPAx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 5.85831873800660321018603994083830217\
244379578806351352053984400890150383648334`50. + 1.`50./eps^2 + 
    1.83931867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 10.860871513808413574264656998358494495580581337289712216820\
68586537898172364626`50.*eps + 25.0497252599093907004960311723444388311025234\
3119954160622660777859357626961363`50.*eps^2, 
  NPAx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 2.9438663280780784978721959094628026\
2806393679016121675592650129579874495646054`50. + 0.9874999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.82880114515280593363547195542058853202506864485198422569194304443571957\
294745`50./eps + 2.1105485029883734457112770956417818109028412184824483779320\
9960469238749651448`50.*eps + 5.168966088012218144252939165603344601055291832\
12149191362928294480610920598674`50.*eps^2, 
  NPAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  NPAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 9.06567239711295627176960306133250488\
321031664160934151441622103154283511258575`50. + 0.5`50./eps^2 + 
    5.61246410938317257449233092115237778645088123171461366857175533741350649\
707653`50./eps + 30.955207176956327931138002265537652014153398119606980267576\
84040829110244810453`50.*eps + 23.2623395039179511473367334931226037011256921\
00562747037284758361259156797891`50.*eps^2, 
  NPAx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 17.760262680661624386646500575400501\
91589193034208791010764102651348935795484362`50. + 0.9968775`50./eps^2 + 
    5.50175985611854180115811422446737875613233614248263230740575749044649142\
222462`50./eps + 41.713798513098516731167693980143471987998433549490642304941\
10226516509352730627`50.*eps + 80.2412984012608724144288917266601576904320577\
6145971429420103477294206826840064`50.*eps^2, 
  NPAx124[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  NPAx124[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 1.08155719128815887421204136124785967\
56333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -3.34841452409166779912659238092862970402686056254322916354165776238298949\
063387`50. - 2.91654198901013887421574079268771073371060386673639690584705134\
537092509236061`50.*eps - 18.926100817675153700642315209597313889752091784242\
11300178539373486375618932395`50.*eps^2, 
  NPAx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 20.8289460977356876488702940240086234\
4971887735649982732016653449569855326191666`50. - 40.032025620496397117694155\
32425940752602081665332265812650120096076861489191353`50./eps^3 - 
    101.490997243994116419999864236063802654267606296373913092026808700401012\
46205952`50./eps^2 - 
    128.6520104152137766523289584330350223490235144939430965825479`50./eps + 
    387.064110639331343832182772872909173909867064759088030398609`50.*eps + 
    979.9005271720809146924533963607009846631373716672821352277663`50.*eps^2, 
  NPAx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   -256.7347203467299185333043888130114894375360507724925590387409`50. - 
    40.0324259407526020816653322658126501200960768614891913530824659727782225\
7806245`50./eps^3 - 
    142.024971854793885653166555125542895282090669808756721536008`50./eps^2 - 
    272.448312913035286243474087223289463917155011989351218089899`50./eps + 
    123.765700754804851605116089365198958681870375640285777299429816731881273\
22144768`50.*eps + 
    1089.1688655097728904065809581937457682529166303005858679013179`50.*
     eps^2, NPAx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, NPAx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   1.085647825930185240908517399230336196172576730156594137350279012043045545\
63683`50. + 0.5`50./eps^2 - 0.08345201634570669008699152537404806751158016723\
069510211384277481873251559032`50./eps - 0.4299657519109697058860426672021642\
8082773604490202847707255445007196739780255`50.*eps + 
    1.64525751860525126278499474445315352330923830321168826919609823007604612\
437847`50.*eps^2, NPAx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   18.77133971026763747670320313222144460217754305407923599870987008731780264\
610154`50. - 40.0320256204963971176941553242594075260208166533226581265012009\
6076861489191353`50./eps^3 - 101.65834928635195817705509578473160067499929486\
61692026862719145961287516684288`50./eps^2 - 
    129.4118322460257631987853125881788657383518988742212583042161`50./eps + 
    383.0282662803255002511676289889346956979896659715580143346611`50.*eps + 
    973.4468776485126628326834922209950621278621686561560723461465`50.*eps^2, 
  NPAx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   -244.6527192380644518117075139833735350263769379760816176656003`50. - 
    39.5316253002401921537229783827061649319455564451561248999199359487590072\
0576461`50./eps^3 - 
    139.7516262977172263789044586633784192593255951142005098569736`50./
     eps^2 - 
    266.2858235945316254370751158031626692235254066648190684344987`50./eps + 
    143.1071646502627974414768850777408565864957007863235713960423`50.*eps + 
    1115.6322823688140882891076459291117093856884363290208815432303`50.*
     eps^2, NPAx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 1.0887723846673782620166040268621059\
6170105077103770641436791453843077778032629`50. + 0.5`50./eps^2 - 
    0.08345635664393525030464564354805174145048552618571994353061387581997268\
931487`50./eps - 0.4351496199433224809331835521396238870700807391176439260545\
3800155456919156881`50.*eps + 1.662886704079174292657893136211285387662723078\
59881396942131354652893153203945`50.*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.99948035196944612165071129950204032275040626453072763353548489284367526\
723931`50. + 2.15478301984959639244036341846253407646475133612390648843559654\
758498574017156`50.*eps - 6.4645674265638977760332447917554167997614348396395\
8722462262515291640129495976`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.00052118971182943139886493344497543014800310708979437415852501901902357\
216908`50. + 2.15407638334252383347788599494424437126130376421560188045882745\
571704305454746`50.*eps - 6.4668808178621316131394042971727245127776361017160\
5296712858336738469761518621`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 2.3175378092911799434545060025212867\
8009425602028430860884944497383054525119635`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9733322634373193927745767985594905358119465793715258185468\
4507926044967845967`50.*eps + 4.034859085214491470770895447592133850923389825\
21529179950850048038540708133523`50.*eps^2, 
  NPAx124[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 8.8929255934162945404666469353029240\
5542341118233653987166500275051136512537402`50. + 3.9812649999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 - 
    2.59609704824840244856517071264383182924612497720171985319888578078780582\
049896`50./eps - 7.4577138579947841221939017796128200203699669025535564488250\
4980259069751285587`50.*eps + 14.28217481174382205367902532539465632993610535\
301745611485046852900882716881567`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 64.0261637058302901353650154930525323\
7491846745508489728276169342221089833807556`50. + 20.015979450315807916175225\
89115064617746261372878410001532487338713470896331426`50./eps^2 + 
    50.7869780939205906646495854074108483596829347816225621965019141917369526\
795415`50./eps - 10.278031887477756855468903305816850982324807269797362476208\
2978999422700641574`50.*eps - 
    194.9382826784965944231558429930557093407567069834897236827967`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 64.7309971168013985023884734302992738\
8980322034381488083911051946023638581448855`50. + 20.057852398001631420981014\
12918640829398163399633055233200001828960041159900689`50./eps^2 + 
    51.0190347604106376209757658713369575234433294959148509911300632054255527\
1267862`50./eps - 8.753749326048019994172113000302550628308371353331039788458\
6666793158783756461`50.*eps - 
    192.3148410931943472075191145987656051543306060689459167981747`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.10669692598319947846796063469583396145386436083948111590911904345982686\
386008`50. + 0.33229223431233930201750054884774147192608291707184262623322370\
547004362887976`50./eps + 2.9173943266799163160293222993730502327264613258459\
4676508235476950674240626723`50.*eps - 6.881535843477624333576519103333065126\
98580280181575897122137942152275163167635`50.*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.89533545192156584824112756624814541\
237639396336282097343701289870875071672617`50. + 2.49695227472885341100919115\
530163222594505113419016602391332446227982120285119`50.*eps + 
    6.06264100461381676828735389119384400480052866566931672047512471041187915\
3699`50.*eps^2, NPAx124[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   2.286509127502372521859275975186814095357921732236307817475863174499452770\
09629`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 2.90237945713180548837040619644869701\
735381373399840318951444281616397581854609`50.*eps + 
    3.82919295393251562721466042954643215783594470876526061520560204771723736\
447849`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -38.5020469293171781359623617134612937271515988261317527758771667320084107\
8670258`50. - 6.6887307337074152282407476051825100563639716913650253643892979\
750673426884231`50./eps^2 - 23.7215546206730196406984346143504736248596651809\
8559496333585605402299331388681`50./eps - 18.39453518974253390811982808187432\
681265803831873556724289508476780765141012922`50.*eps + 
    67.7913506466410144830767093838780163333607163542872651419023117259126046\
0204466`50.*eps^2, NPAx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   26.45001204823861764070826775471051459439886490944251757682657754203512708\
023588`50. + 13.3272487166083926879344782859681361210986420374190746509355754\
1206736627489116`50./eps^2 + 27.232224324059877978513401305675185797977334815\
10344620911677711580937768631526`50./eps - 25.8595005541853718970306749248687\
4865675208457676253755892312820807286538904304`50.*eps - 
    121.062497405155681030427721357797553512179264268598201283111787165382750\
46096896`50.*eps^2, NPAx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   107.0037068367517748348667898452762595038269902040615513171507005704132360\
142848`50. - 40.0320256204963971176941553242594075260208166533226581265012009\
6076861489191353`50./eps^3 - 67.980969137117636532939988088764443264229201847\
25144889159692599067795764890028`50./eps^2 - 51.04163846386112734229026435172\
951963262323203700759693518994736354081666586944`50./eps + 
    340.7244987387032620955725252055546310858602006104071984969179`50.*eps + 
    637.0665210933573100653528269093719545653301591500399558235334`50.*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 110.2607896201076775123010209899859\
788864216690385689608208715096171454142611456`50. - 
    40.0320256204963971176941553242594075260208166533226581265012009607686148\
9191353`50./eps^3 - 68.064023516360981131156788260249455311196255555565325661\
29602289623840436577189`50./eps^2 - 50.67103246782150399097594129655625160874\
571511193208000024701799247942532226327`50./eps + 
    347.0212690249131675577030587259037080686164898756009194527719`50.*eps + 
    654.9326202967029174938149958512210427922303217663241215430211`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 0.21082885229385068008270641360459500832\
028663946782585583371041314320831777469`50. - 0.25415849253564269036430899341\
507725924449958298158276833967149877912277837257`50./eps - 
    0.60174595263747240618735472683194499193919711644477943700998370816644488\
406069`50.*eps + 0.5965491454770587880630571444979964308680992438719046791384\
5024591762915632102`50.*eps^2, NPB[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPB[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   2.156223979113370910806115895516895440855445380190570362487463845182416794\
65274`50. + 1.`50./eps^2 - 0.150254209111633519836006718532184832631558181897\
63058427445132241648700137668`50./eps - 0.79088893537924748436250156133806130\
077001413032030584876083968892155990767549`50.*eps + 
    3.18609473662184094265669421421162615919097529668322873094726635179283418\
022995`50.*eps^2, NPB[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, NPB[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   0.058560926779453844810923169564101290305210047785146772887654670036323194\
22352`50. + 0.0125`50./eps^2 + 0.01676752504412834515150386441460660589061268\
326816857669652248579454497349723`50./eps + 0.0919819564318182686261084312129\
3981730086402033795326228843460908072976950015`50.*eps + 
    0.22297778810215479458350216845926006388563302652401902152252586075980398\
953247`50.*eps^2, NPB[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, NPB[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   0.043775913430537140736709760523972665282090134609033401938385258155270090\
00483`50. + 0.006245`50./eps^2 + 0.014700076378713187904357997328204126969616\
76322744368758424930056962133542588`50./eps + 0.09023892353774482230647731005\
131486564838528988206826346765960210552230677952`50.*eps + 
    0.20051633050733350521918032914353511265550555601880360444369703127474574\
802906`50.*eps^2, NPB[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, NPB[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   0.076330168547562970221021742489294129095164983132964440470245887421767730\
75151`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.08052361522414065452042470544361251251627845721549\
857427338585428010069283318`50.*eps + 0.3985266633269745478438944657385460988\
9880504481963374249907507593527562964507`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.081557191288158874212041361247859675633\
3837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, NPB[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   1.075309675822566535606709267463470195031627779249073770863241934556439237\
45728`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947795243938867073066646074882731\
2233504528111513084345835580776437709215698`50.*eps + 
    1.57710784698888417057187923274352038406559664471248322780444036530926746\
745983`50.*eps^2, NPB[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   1.072577937507279906833047117491318936486123636456996999573416614104303693\
66514`50. + 0.5`50./eps^2 - 0.07303854421010065922949462844978240158939884595\
770698546868408753161927459902`50./eps - 0.3802399178567585264137305090778275\
9726282587022259429899443996441199594855831`50.*eps + 
    1.55855525894476166622913572655329124121983561584729738389466694450679308\
937089`50.*eps^2, NPB[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   0.012414395164369244417690432702162587615320349314693168615279421840367753\
17055`50. + 0.003124999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.002018990901313129120184341427811140009933742787\
23566865917927554707262046624`50./eps - 0.01634588257718898252940558203214945\
931669657221493508819759116736715694065287`50.*eps + 
    0.04439462956094127830731106381178285534823657913080195293669504850390382\
372273`50.*eps^2, NPB[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   5.839740399905629982793793663608718400790906815848218526372863566835527177\
81445`50. + 0.99375`50./eps^2 + 1.8433616519995605370273445026908174179355488\
1369462413970682408132440978737716`50./eps + 10.88327457223502885036421472436\
911136425111248036443877521658288384489917157508`50.*eps + 
    24.9961070608556316279419536942103446682369731553140924844222569639674824\
8342544`50.*eps^2, NPB[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   1.078426792332150881022151417941533441837638226746497287309452089493414119\
29448`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3999442616384713031872291027337660\
6598827286495492956910354142920495651462419`50.*eps + 
    1.59469261208788296878973714842591590634782771755562737326676794214759275\
446796`50.*eps^2, NPB[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.99948035196944612165071129950204032275040626453072763353548489284367526\
723931`50. + 2.15478301984959639244036341846253407646475133612390648843559654\
758498574017156`50.*eps - 6.4645674265638977760332447917554167997614348396395\
8722462262515291640129495976`50.*eps^2, NPB[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.00226477944821835886010878723911058671208142884575294857912563590831503\
209111`50. + 2.15462881302169783618122716029325131966231348426080963635725223\
732944375850438`50.*eps - 6.4706171962317232956522978588216132272364596584446\
3046598025568216742969095897`50.*eps^2, NPB[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 
   1.094083723713691393721677145378174451444791241480606216780115586358092513\
54711`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.4320442684641718386726192374366611\
5976957452210812471074876508587619393147366`50.*eps + 
    1.69320420447334237574442237254119229998228733669799954229157554664118571\
87936`50.*eps^2, NPB[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   0.577720741352218546919837902559261319285329455774603933790916698368253072\
70557`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15766365430379486400804338546442438558688602392938\
681915858452381539163339159`50.*eps + 3.6345818626155617748851663476876717666\
5733975182896369348376328491960939474109`50.*eps^2, 
  NPB[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 0.00481198544107366967337829541250734879\
404055817663408927842567475020235962077`50. - 0.00417283531058403367626524375\
750506652218589200405939821582256494761735901139`50./eps - 
    0.02005547278000082024761745083081729065395256927704886409521342304648998\
491827`50.*eps + 0.0337207680603835516267909789371422899144730099600937201925\
9696670175565456157`50.*eps^2, NPB[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 
   0.083221757578667950386290237811107191897965814744820496204846939148172891\
70833`50. - 0.505214646516111640811269362735275449682284900840410822178513355\
30395304199283`50./eps - 1.09984303037327390150879570870171395974126424313297\
501083922285569112618532822`50.*eps + 0.4370721444837398696091143024588075688\
412406022181393708181660219707837512042`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 1, 0, 0] -> -1.00000157316061338562061673213229601566\
069130382030098782754500678286675227793`50. + 2.15442860412229859785075852818\
837534530005924086822595478385423346247962077773`50.*eps - 
    6.46572648814963430369012004146807025593491458888251598745831842157739284\
158146`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   1.069058224285294186021049467059397076638653690746958903050859331613904596\
59053`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3781893512347655937802291074278726\
8972840002955485562567516310805950694652957`50.*eps + 
    1.53152474313072193782677506056042920768899239117749771884228309282757974\
770511`50.*eps^2, NPB[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.003992031473894295917896029866270966513153370978831593857499911974115460\
53149`50. + 0.0124975`50./eps^2 + 0.00432124445578618614914023030839035123610\
122739818160964784984796405273116919`50./eps + 0.0462204773509483957975208416\
0590669401776669170673740803759659582767674211907`50.*eps - 
    0.09968062301568119700898705197039108464551667729885860461157435373421295\
492662`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   0.577027144316548610199578747301020466451106007557695370449684353239463576\
24755`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 2.15778699222132886986942414123362288762255723907263\
582029789097281063766531708`50.*eps + 3.6329299450759313764943413177466640193\
9763104873078347889363453582468117925636`50.*eps^2, 
  NPB[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 0.07978103597599346183582742385983126238\
200255862386857264340518882305913686269`50. - 0.50313538200277272863104181085\
140986865127109043963201400320489763752865125359`50./eps - 
    1.09020384130271191318715186726091032005595424412576937720385744238327644\
69644`50.*eps + 0.41783512712177414936735739821050054138726953339826739662275\
236212572666321781`50.*eps^2, NPB[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   0.076329660857559890614638229102795577234401887489740272894846490774925058\
12907`50. - 0.501041811205527607135004118977770383160099008836351423962690790\
35633568298145`50./eps - 1.08051140430130874651079521053459332609368419665355\
327963321009022912300247621`50.*eps + 0.3985157374354169016692354697376578202\
0618359401164868707677724321343702166201`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 1, 0] -> -1.07685989846878189239094112708540763408\
465634241582965030887738209230412793309`50. + 0.50052157711109319406043931837\
573600563751746550489469817114849618560395525095`50./eps + 
    3.23402164611448415285998047552670447318027392595891611172619858480719384\
08499`50.*eps - 6.86503274346082473910293091383252619381173007505742204789874\
308527811399642361`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -3.24082527364773675112860100782853249785627191639952181733590999785500790\
045241`50. - 0.5`50./eps^2 + 1.0793024034231221746103294460125477136186867637\
3419390872731668383930110731131`50./eps + 6.885819570449345790081778671022403\
65269189273062281890739767784014357645079052`50.*eps - 
    15.3763998871043918245321268531549641692774506912269064812065090354390099\
2845087`50.*eps^2, NPB[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   1.081562958765016148513942472907850585228764644516831241804717912893864622\
17611`50. + 0.5`50./eps^2 - 0.07722066837399593071271129767483705837538406290\
463553005379918751779054676801`50./eps - 0.4051396203633141493563449893601718\
7163808436759912985146664387134476477045713`50.*eps + 
    1.61237492331328554099967600299186442024552255183175558663717735144793626\
89781`50.*eps^2, NPB[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  NPB[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 
   1.1492048504496546118655274876527485259783373523831949215613777452560123`5\
0.*^-6 - 
    8.53757805168578563849455623828061915096659183573839137072238758997740352`\
50.*^-6/eps - 0.0000331953352263250546750817753551471149671354023915871953638\
6237550657241522`50.*eps + 0.000030415653345851744311950055518366827228216654\
37120276273009186210176506022`50.*eps^2, NPB[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -3.24357607713462534728811339364597737754842958407122367613935072763147525\
870941`50. - 0.5`50./eps^2 + 1.0813780793347162405054781423658229509841984372\
5201346309162236460275077802612`50./eps + 6.895928776961179652814028784671761\
42636354682363455962891679987938047485092416`50.*eps - 
    15.3941199986573871039643796989933562173388998497043887109019699470813107\
5587848`50.*eps^2, NPB[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.00052118971182943139886493344497543014800310708979437415852501901902357\
216908`50. + 2.15407638334252383347788599494424437126130376421560188045882745\
571704305454746`50.*eps - 6.4668808178621316131394042971727245127776361017160\
5296712858336738469761518621`50.*eps^2, NPB[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 
   2.317537809291179943454506002521286780094256020284308608849444973830545251\
19635`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps - 2.97333226343731939277457679855949053\
581194657937152581854684507926044967845967`50.*eps + 
    4.03485908521449147077089544759213385092338982521529179950850048038540708\
133523`50.*eps^2, NPB[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 
   8.892925593416294540466646935302924055423411182336539871665002750511365125\
37402`50. + 3.981264999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 2.596097048248402448565170712643831829246124977201\
71985319888578078780582049896`50./eps - 7.45771385799478412219390177961282002\
036996690255355644882504980259069751285587`50.*eps + 
    14.2821748117438220536790253253946563299361053530174561148504685290088271\
6881567`50.*eps^2, NPB[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, NPB[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.00759280054704091259898908614235149393717460074581416010842647143693455\
39497`50. + 0.004161474835826435475666717703722104568486974828652362449992445\
49318191142555`50./eps + 0.02509258882705611053162727845743507448740307774583\
711568810597808320826406157`50.*eps - 0.0504671155896375696088688390840242511\
435204483820504572405770087362564327454`50.*eps^2, 
  NPB[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 1.07531545264000988209796907410099273780\
246842348979401453944653356922843141954`50. + 0.5`50./eps^2 - 
    0.07722066143230139533160995482092329955238992460009667028476970852548916\
226934`50./eps - 0.3948035708031929841708806736843079387477224370051107853395\
1498250253419112398`50.*eps + 1.577148321261918795686965146319230086166877346\
42974018110450963140828108735504`50.*eps^2, NPB[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.99999958333382715960097204937737161512731648399221208569021671951514894\
049485`50. + 2.15443161267785744905938388874276029661218920748018546399113093\
889176637079631`50.*eps - 6.4657203181809672497311997856881958497777354094380\
7503823982335012390774046248`50.*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.250610668494563338032918524339490517748078450699448771822455908523538579\
48812`50. - 0.038277959962300740553853108679061929911746751445930421568767240\
28643555650075`50.*eps + 0.54034060766737539057476706372699480830151286811575\
914472714204775382142436337`50.*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.577894854728233226068591732170605527743403404205968250846595023376488863\
83345`50. - 0.501045152902080752896105732947076479183661217228337197253360456\
87421828174319`50./eps - 1.15719458814163289824734568287769238417138506722860\
196347560417258882421588935`50.*eps + 1.4800809385768463962752312133699267628\
4878396061667394892820578039359907997433`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 0, 1, 1, 0] -> -0.02981910202305982795850814017297461497\
566820545562715644780978974689109213029`50. - 0.16666741013165710899860071220\
471921430354196229490579276995840291294198600404`50./eps - 
    0.31386378636281575082460950136056529514512335140751382955268087789699058\
568821`50.*eps - 0.0169260457004972541272426706403490537916764303727106479344\
6266061310455153898`50.*eps^2, NPB[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -0.99947921797611537178706709334855332283666048479003839161669130181861117\
960988`50. + 
    1.66806189858439705189210636112844892069186003096583091023717222044288604`\
50.*^-6/eps + 2.1547867284447036826444068468450805554339016371847552074164830\
3651387869028611`50.*eps - 6.464565400025868535779741547682919731446768863068\
35438388813216872820566310093`50.*eps^2, NPB[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.03089089862611176814660444925630043915530269597518439775467576402558830\
36505`50. - 0.167504113037720702343027187438562683632865619187348496431012405\
99493227563197`50./eps - 0.31572584491572248647027330089368316000095095058912\
545896289042031223556691482`50.*eps - 0.0188254842752482592357778095764138933\
149020198857017995012940898912768558513`50.*eps^2, 
  NPB[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 0.250784162248380438529070432042117540040\
00337265590472526897379736308398552999`50. - 0.037986699203891854813845853402\
18857318032423242907205699964365987981638091027`50.*eps + 
    0.54084387441423492630141638786896259764713937420107329758680711052472332\
019978`50.*eps^2, NPB[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.576853919715239548052604573686211225253247704368915660439284135228817953\
425`50. - 0.50104515290208075289610573294707647918366121722833719725336045687\
421828174319`50./eps - 1.1565141771686159741791006616000530301471713402983098\
8483470007107002855360252`50.*eps + 1.478016524774152041984178605168252008998\
00696446580211900415188578087007137083`50.*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 1, 1, 0] -> -0.02981910202305982795850814017297461497\
566820545562715644780978974689109213029`50. - 0.16666741013165710899860071220\
471921430354196229490579276995840291294198600404`50./eps - 
    0.31386378636281575082460950136056529514512335140751382955268087789699058\
568821`50.*eps - 0.0169260457004972541272426706403490537916764303727106479344\
6266061310455153898`50.*eps^2, NPB[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.07723177760591430808299859303299527988274238434738529136059023320253597\
877999`50. + 0.49843865022833943313328036328426783553782807687043550448965211\
524671105206296`50./eps + 3.2301004938107406365351238757329690679518237341101\
1266805723404732936557294769`50.*eps - 6.865241657595116757566128073882505318\
33833550476167203955008107975485444005618`50.*eps^2, 
  NPB[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.098802339017286945707612551684775450122\
0077057939549904974348113156817441355`50. + 0.0836477018169153821311072492720\
396268351005047578562497819062564348829302332`50./eps + 
    0.17270620610107911138901629357018203791937682324413015318638603127130837\
56304`50.*eps + 0.16640329767789894566411437415215457697549731987932528284908\
868270478932665278`50.*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.250609401125977933061426748168156221111721987413128746626689484887477993\
05157`50. - 
    8.3682369033529529258186425786039286158297883215889337146062013523976564`\
50.*^-7/eps - 0.0382801565347025122793080768662079865384754560697750380654937\
6819880877181128`50.*eps + 0.540338132766242441734252984099053646723077263610\
48851217157112754629988971799`50.*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   0.153451960789151655700713613982805109754466176507509227233753440367889509\
56462`50. - 0.082392382838838753678741404641667355891083908128863915252256389\
35793416916805`50./eps - 0.20814423576296484121153509813548544600733263401388\
601351432662978971074119069`50.*eps + 0.3768732767791196542245505063294283931\
760205422136529384216255683826897987477`50.*eps^2, 
  NPB[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 0.57788942231212089617087627653331075484\
038196518473388448510946709820962467871`50. - 0.50104515289092078756425604707\
107829900894666355993845134450214570055663424082`50./eps - 
    1.15719605985382558845759984800079383223311670063859060130256037478550061\
511504`50.*eps + 1.4800684254542697967479524261251045667809961025192206780704\
9637254432053594898`50.*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   0.830417874586812794678580073710525112322286404238688657085144694905353180\
41322`50. - 0.501044330029865466793635949619277771409497609093044338312629773\
36911648592807`50./eps - 2.19660691455929521090756217398253132629181132860333\
873149755712563188547631956`50.*eps + 4.1791831745259451047170188225938510142\
3564484343234759487784450928973511858286`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 0.2046133465642076394097428047265849\
7589625747871601183185737700294269142665793`50. - 0.2493710474143596253602972\
4832232437412096679346118615174839831185303796524419`50./eps - 
    0.59135680218076463904847791057995625023828817453358323401360345488325023\
71425`50.*eps + 0.58038478009899318386805824151470643669640043592661328949899\
978817155410020678`50.*eps^2, NPBx123[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPBx123[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   2.156859099437334506286754028648926457649381380396801138812733774477871188\
4754`50. + 1.`50./eps^2 - 0.1544346631297324069272464026179064271894357623711\
1691833869287693386223629921`50./eps - 0.799903984952606694834553673812523223\
17183958952747140094778075590488189063073`50.*eps + 
    3.18941608302587904931187941046438555058308785828900569610525323958340240\
511735`50.*eps^2, NPBx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, NPBx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.00004675203852957122365190863263002978763855343574833697668100800149602\
436528`50. - 1.`50.*^-5/eps^2 - 0.0000134557200353026761212030915316852847124\
901466145348613572179886356359788`50./eps - 0.0000738572665539670335707302717\
185883809683420882870488450239780983952934675`50.*eps - 
    0.00017778313008592127466235753720649563395566214041222909746676673190673\
430913`50.*eps^2, NPBx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, NPBx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   -0.04394852083535561772186391447842813200294242345822053256292071509310720\
084428`50. - 0.00624999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 0.01460772085539750590908526554063663627863967496\
741762168159457623060582008195`50./eps - 0.0897699157066960353652539968730112\
725443252565471447715660412687768723867955`50.*eps - 
    0.20163267169778998646444930542467545344596502962798475931656966685251770\
860393`50.*eps^2, NPBx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, NPBx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   0.043775913430537140736709760523972665282090134609033401938385258155270090\
00483`50. + 0.006245`50./eps^2 + 0.014700076378713187904357997328204126969616\
76322744368758424930056962133542588`50./eps + 0.09023892353774482230647731005\
131486564838528988206826346765960210552230677952`50.*eps + 
    0.20051633050733350521918032914353511265550555601880360444369703127474574\
802906`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   0.077216369539101217443414961122363115257853229730686486835128999179499633\
0257`50. - 0.4999991666688888817460571427609431415130160909450268183828153372\
1062502990359`50./eps - 1.078427623646309322566652622733477949216006817564638\
31659611612968227075273086`50.*eps + 0.39994952851492096635760555521708810176\
881430336438160420486652811094846046007`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  NPBx123[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 1.08155719128815887421204136124785967\
56333837676383173047277093412713879191683`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051155538407835989283972557490533693102758419105409856813\
1445983217824724702`50.*eps + 1.612334469306836486631928964630206924750036831\
94435855164720216509377378462781`50.*eps^2, 
  NPBx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 1.07843397376833178325398871815216533\
734347282717318134131588349281299729965543`50. + 0.5`50./eps^2 - 
    0.07721899822819954632073431253550399614727642643119331953292564204899450\
952155`50./eps - 0.3999641473641725548138027605047137737957928298807524691571\
0103661835070504817`50.*eps + 1.594735625825574130973361645984311237593849495\
0869191817143615371987041101105`50.*eps^2, 
  NPBx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -9.96020856813799104632372140529357619901791312921513289875827768416763531`\
50.*^-6 - 2.5`50.*^-6/eps^2 + 
    1.63609499114099773160367156267751998073638213215596659766462821024497255`\
50.*^-6/eps + 0.0000131840379856336629636811642470136120413334147676217412662\
6760593110069715`50.*eps - 0.000035710060967952986922710438103483202293918551\
57255221937962102115068603011`50.*eps^2, 
  NPBx123[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 5.8376706334640573288759013991068394\
1731748123211551783300516142263657157530914`50. + 1.000005`50./eps^2 + 
    1.85181539800695199679151261249206978287571985535588849045527020097384405\
649957`50./eps + 10.931317648519577614247504840297378549692629524156196468085\
49253706963960175442`50.*eps + 24.9134461165882508627102431181728800156858802\
4494346570015138400185478709116988`50.*eps^2, 
  NPBx123[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -1.00052160668710989899613296723627535478227326727113782364228561365094893\
77829`50. + 2.154076099814374306048873356493971403780023545741012895878579388\
61162196329647`50.*eps - 6.46688174510301281906566522998556367846028572979592\
115361169670313509568024417`50.*eps^2, NPBx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.99999819444943825521894288563977740597003319144908585295693322915274419\
656934`50. + 2.15443116670540360919228812943382259567200399071153052458397810\
985354838049263`50.*eps - 
    6.46571734081714021140489928730955675383720268306953898426822998344744825\
7302`50.*eps^2, NPBx123[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 
   1.075294295820106776657819372528410266788676496217756599179502076595278353\
64757`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 0.3947567531440877149706010586143208\
5766031490332231867600059333069264666745411`50.*eps + 
    1.57702172895482550445663947219875412174602176847879960691758649964768515\
73392`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   0.576520500523188922736290337727403017025667367913213817827404293700170462\
23881`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15576918021288233887679092075354292599712813755284\
362130371056859795747037754`50.*eps + 3.6311509328856967438151583144046878660\
1650256851933863610983748211621727779774`50.*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   -0.00240264150618942118319313542237343197365102827075792607192229336962262\
193703`50. + 0.00208499791333731110115875913410619042510813229529678664535544\
013871777438948`50./eps + 0.0100330487582994593639114190975507908508918351045\
7034093125053032375637096852`50.*eps - 0.016862453472751662607094444187627356\
39933561948177948822184361131450428663775`50.*eps^2, 
  NPBx123[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 0.0668847251841868444535469082595876\
0763105482391560506043258562241390753556727`50. - 0.4937508437488611135813425\
3970298213479666193505384884351660934907755560840174`50./eps - 
    1.04944752807945725757387858458402195924295633750259316573284797291943403\
904012`50.*eps + 0.3421164483851713820235190405292458197286766767688590660225\
4761719034614464809`50.*eps^2, NPBx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.00052118971182943139886493344497543014800310708979437415852501901902357\
216908`50. + 2.15407638334252383347788599494424437126130376421560188045882745\
571704305454746`50.*eps - 6.4668808178621316131394042971727245127776361017160\
5296712858336738469761518621`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.0815621924446795632947821785030375\
8340058845895120327029891918971981605206705`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4051288259819779844979602478848476845243776301037311290916\
5182762053250980268`50.*eps + 1.612370935781831272531004757175492419477709742\
93319054871682861560404630940704`50.*eps^2, 
  NPBx123[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.01246676640384115594764667415569566498280720659228246488932889275658040\
960561`50. - 0.0031325`50./eps^2 + 0.0020400061406081033716997982443662512304\
7912823966362134651813172655369630826`50./eps + 0.016464476626700841075047443\
32278947265317428953885889582976117732744404443974`50.*eps - 
    0.04465083391489968689731684021469421808120976352701094377018964254419085\
859185`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   0.577908837155848753465351650739655707053792017944791701764276999712970421\
01557`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 2.15552079234242611538108294258183556423362392553389\
70846864775278057914095036`50.*eps + 3.63445957454234557861801690169366393946\
301638191011017182587573858541232691944`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 0.0806604706444970465495775214212301\
0441049683292193385955514266882313835748229`50. - 0.5020791645905595039583984\
4132362172250670909307941415475998694919597069804278`50./eps - 
    1.08807712409857693250055531196090688924912772608127257014661317433603586\
948656`50.*eps + 0.4192113386751325494947875340715877996023713685677907433276\
2599257297073233108`50.*eps^2, NPBx123[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   0.076564759693978670365456447819875691435824526217332697609851073940159721\
28198`50. - 0.495835841662198424682501298837088325221770067349145630161964789\
21627338279122`50./eps - 1.06321022029200044837645114216860957294372090785623\
350935193061099077016056446`50.*eps + 0.3862638007964560108655534322148630283\
4711619435245871839841847193863512725685`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, NPBx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -3.23560817352640828469102532498041781894624289092443927572307250747368482\
384916`50. - 0.5`50./eps^2 + 1.0792922081743247038176613156453138110742424647\
8336609715663941091092744671583`50./eps + 6.875771388680013753820871236712468\
31059540225726418785106038213110473437770865`50.*eps - 
    15.3437427429915252518610892173495828111893027625815208609637828742499956\
2370804`50.*eps^2, NPBx123[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   1.085647825930185240908517399230336196172576730156594137350279012043045545\
63683`50. + 0.5`50./eps^2 - 0.08345201634570669008699152537404806751158016723\
069510211384277481873251559032`50./eps - 0.4299657519109697058860426672021642\
8082773604490202847707255445007196739780255`50.*eps + 
    1.64525751860525126278499474445315352330923830321168826919609823007604612\
437847`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 0.0075768881299083124132031841423613\
9633466488468394921340088761207516593774268`50. - 0.0041685499363969394824241\
4407617772632874075635510059750387972992632244923557`50./eps - 
    0.02509872564798538977982802615094233252853699774896366590932157478899201\
586047`50.*eps + 0.0504068499652381221881341531189428084652106577870915013137\
3295213912148770209`50.*eps^2, NPBx123[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -3.23010584985750167620900624094722890907952698081553911528830750330065150\
362141`50. - 0.5`50./eps^2 + 1.0751271826534345521927712497174587718920201339\
2863924638809812514545190761221`50./eps + 6.855509373055991938705891831400945\
86497495494860875634848633812872314521565628`50.*eps - 
    15.3082704563309841874675721059297776121439403524824371601094359722865951\
1943963`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 2.3050428020660061607428714138088826\
8521014739557774189249108418181928253816777`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9401651538138877221435429574064591692801528152401748210227\
9912980302056218451`50.*eps + 3.943733824359923797819363647424650080594532752\
34930723222038619444923439058768`50.*eps^2, 
  NPBx123[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 8.9795642945152004786150984470019031\
9023525703496406836078478204989108801834316`50. + 4.0187499999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 - 
    2.63937090664607036712484092403730953950135566261713592540135415038712435\
397548`50./eps - 7.5685476896366282635209903134510734799623430383981469167631\
8499146804197224239`50.*eps + 14.43171375888133892801038507056178578595405333\
954405045404535021207891500622067`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   1.1492048504496546118655274876527485259783373523831949215613777452560123`5\
0.*^-6 - 
    8.53757805168578563849455623828061915096659183573839137072238758997740352`\
50.*^-6/eps - 0.0000331953352263250546750817753551471149671354023915871953638\
6237550657241522`50.*eps + 0.000030415653345851744311950055518366827228216654\
37120276273009186210176506022`50.*eps^2, 
  NPBx123[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 1.0887723846673782620166040268621059\
6170105077103770641436791453843077778032629`50. + 0.5`50./eps^2 - 
    0.08345635664393525030464564354805174145048552618571994353061387581997268\
931487`50./eps - 0.4351496199433224809331835521396238870700807391176439260545\
3800155456919156881`50.*eps + 1.662886704079174292657893136211285387662723078\
59881396942131354652893153203945`50.*eps^2, 
  NPBx123[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.99948035196944612165071129950204032275040626453072763353548489284367526\
723931`50. + 2.15478301984959639244036341846253407646475133612390648843559654\
758498574017156`50.*eps - 6.4645674265638977760332447917554167997614348396395\
8722462262515291640129495976`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.250173275805226534870794774996786538311211990417057592824340481491966698\
85881`50. - 
    0.03831604442254659484721570594944990341884086616025905111485222435283889\
0732`50.*eps + 0.539718575133255965005017192711724037763177344618688235639274\
48889927156579138`50.*eps^2, NPBx123[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.575652907533630135608904771943136150269753560479346024424967284640953736\
11036`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15462296764434879370196872255130850611051069750157\
142726436917457998468808768`50.*eps + 1.4752771863910040763972706100736966078\
5330118866270868110527428292875512911991`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -0.99911257083941005711111252483864749590343018884975901033717407554440172\
588628`50. + 0.00207994120597932733919201905027930498272709012377068281465010\
966149153959511`50./eps + 2.1586951968611850995965795600794620359412889853517\
4237763922659452243819207356`50.*eps - 6.464367639687517390584577700150770074\
15235464868868521802008694545956740193155`50.*eps^2, 
  NPBx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.02981614799222279319126547691868976352920753860969327506534902817988766\
62502`50. - 0.166666000002619037037080968227822367012166933728602153156869143\
55342067887864`50./eps - 0.31385839323588822962242511236114174771482564755604\
926790642247712996939680614`50.*eps - 0.0169188703983076417949607627231882456\
0482529045181275255153501311085082300043`50.*eps^2, 
  NPBx123[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 0.24982619133298491547366165771645771\
661606822698503117536696557929928100572436`50. - 0.03889876791501065139300067\
260568314425971040665473458314196629171697352850563`50.*eps + 
    0.53871149856926030535607681612436233265170539332018373505963736358104130\
112923`50.*eps^2, NPBx123[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.578256063408027607634304535709388646845710867103841798654746726439463405\
96268`50. - 0.499999166668888881746057142760943141513016090945026818382815337\
21062502990359`50./eps - 1.15632614919711575162380856207658467004283919182846\
324996717762523190145913736`50.*eps + 1.4804419435471293021774312956787973843\
7534371170228507796308265262190722361146`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.07721198535768390422093352226889795308955914964106810408565136643566708\
38276`50. + 0.500002984752891643392311693681957924892772571374310010895663491\
74029155751415`50./eps + 3.23286931142731483044955633813677513163002554922783\
666922947227389437500228626`50.*eps - 6.8656614447818800881624712834613678773\
8258170813536335649101420385959546095452`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.09824262548427699484506068794934060\
126134396528858735407932735514114309325907`50. + 0.08333345506609254251956605\
767941298912336671057365615481048302170129675159539`50./eps + 
    0.17184023092227561576378659188345143818098013038111338156356685484114254\
223761`50.*eps + 0.1653931362641707388872274940933500462807315309580546556642\
6272112470968959364`50.*eps^2, NPBx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.248601978459375514767790782879795135519727589548281453473295187659283012\
08755`50. - 0.001039967829295250245364502912974741775885743641070709773456060\
65357047627644`50./eps - 0.04103955747207157270320959009948426307962453562137\
736219410575433184271825677`50.*eps + 0.5366540514061346538430417186436046954\
7378530576623042347987217861764966249774`50.*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 0.1514210778149899124044479229666806\
7004848753717668860626561345014305682456936`50. - 0.0835423746665365007654428\
9594586103738792882007865712008744373805685757498821`50./eps - 
    0.21103438398060173916425133824072719196367056423776305070662619296076373\
081327`50.*eps + 0.3731403180623793322292352887240433821775681250592066374043\
0798047623088675181`50.*eps^2, NPBx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   0.568917734766091811378234756617398982600706497839777325650014260150988323\
86822`50. - 0.499981854949663406186278391161830121083526507473763316726339084\
16192270873293`50./eps - 1.15638621087636311588615208916449137320746212923863\
501892981589042420460975233`50.*eps + 1.4597630415973099983871310533760318706\
5718978911769574985649658820044518072675`50.*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 0.824107980679064840630020588420293\
28660010436498126640443045377476270487762339`50. - 
    0.49895572447494998684933291625148954389933815107558298762860698570541902\
744232`50./eps - 2.1920911770329470788562676026517295240991604064612637194859\
0971216220539504164`50.*eps + 4.164376144654625056696961169383573194593366232\
11307412531333036122707960654459`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 0.2004400561937521901156887214354488\
0183816111211665743794111273344082455514312`50. - 0.2464571768655067340776589\
762726017477234893708670325130789465742585235537915`50./eps - 
    0.58503269197376801999357821228610224438389334516229274876433064597680623\
889275`50.*eps + 0.5699617969969560964749811948608775859575081442603267011093\
3699294226054429741`50.*eps^2, NPBx124[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, NPBx124[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   2.157510278003239197133649152965616888133756640849681550885161822434391988\
51245`50. + 1.`50./eps^2 - 0.158584300089082973910293203210336748016470319274\
92563701291004777373101894963`50./eps - 0.80885578098689144970086766868844063\
735111261916795885239558283399878988613981`50.*eps + 
    3.19275767906472031348083530172169566081955113055624749816149599516786427\
733008`50.*eps^2, NPBx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   5.837646689658523140733042120219721167112631632800267460195664736842507560\
25468`50. + 1.`50./eps^2 + 1.851813670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.9313246726508370150754783397302202\
4470986897577848582615518858150150393215446`50.*eps + 
    24.9133789934994329652408711691609344070120443593542294960852691229985431\
8909718`50.*eps^2, NPBx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.05827258744659562658209187111514330419029326896928387727891718881578565\
88455`50. - 0.012489999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 - 0.016858152724093042475382661323074920605900193121\
55404183516526780590933751842`50./eps - 0.09258664324732826402363082882383117\
041608194725081004900203740655486295466617`50.*eps - 
    0.22130354624294882503335630351856991617614975605906144392481596014301211\
280553`50.*eps^2, NPBx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   5.847987652886706506141469786164478545598291081259830302158218586938300505\
11914`50. + 1.`50./eps^2 + 1.845573670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8961232472104646186373210672305774\
974150600309535676042309887159039375667269`50.*eps + 
    24.9815489655545000304847047261528183833290511216198182527370627142373708\
6893359`50.*eps^2, NPBx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   0.000035103857264081453235460381546629891636706192938429814681078185121370\
82241`50. + 5.`50.*^-6/eps^2 + 0.00001172787668431800472726821243250930902291\
173997393409734527566098448465606`50./eps + 0.0000720325991951211294010080748\
1301158448997955616601125353032083796139264192`50.*eps + 
    0.00016092392461258436297366827865828036685545944101008363379398726118900\
655413`50.*eps^2, NPBx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   5.858318738006603210186039940838302172443795788063513520539844008901503836\
48334`50. + 1.`50./eps^2 + 1.839318670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 10.8608715138084135742646569983584944\
9558058133728971221682068586537898172364626`50.*eps + 
    25.0497252599093907004960311723444388311025234311995416062266077785935762\
6961363`50.*eps^2, NPBx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.04394852083535561772186391447842813200294242345822053256292071509310720\
084428`50. - 0.00624999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 0.01460772085539750590908526554063663627863967496\
741762168159457623060582008195`50./eps - 0.0897699157066960353652539968730112\
725443252565471447715660412687768723867955`50.*eps - 
    0.20163267169778998646444930542467545344596502962798475931656966685251770\
860393`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   0.078091119565464913160592235536066377849859460983403447679401297146069080\
17397`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.07635346690890089539086388842783917926085169584823\
790609938331465246298821645`50.*eps + 0.4013526375994761633115510995209257158\
6277617695567448408781719208027379505791`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 1.07530967582256653560670926746347019\
503162777924907377086324193455643923745728`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3947795243938867073066646074882731223350452811151308434583\
5580776437709215698`50.*eps + 1.577107846988884170571879232743520384065596644\
71248322780444036530926746745983`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 1.07842679233215088102215141794153344\
183763822674649728730945208949341411929448`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3999442616384713031872291027337660659882728649549295691035\
4142920495651462419`50.*eps + 1.594692612087882968789737148425915906347827717\
55562737326676794214759275446796`50.*eps^2, 
  NPBx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 1.08427679905282139561458316152085745\
303808545484602333836658392848204622333619`50. + 0.5`50./eps^2 - 
    0.08136863518755011330378111312793431697431098333500203820714281288886329\
217197`50./eps - 0.4195984919165458477885379801745290813474088828573749297093\
0387361465183138706`50.*eps + 1.630819982817688543107139969591203466858828459\
67928959336368083234480772142788`50.*eps^2, 
  NPBx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -0.01247607789333559321134072793667064140665524393194868435153809458905722\
088054`50. - 0.00312249999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.00206939712674625045758211305148394980950457209\
092708772860360686649095125961`50./eps + 0.0166002934245019890888821263534088\
0185745617423443224049314325493813001525835`50.*eps - 
    0.04484403048763002974771161106482373209544221239507673708103669353346707\
123593`50.*eps^2, NPBx124[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   5.866722888066551047468981066926387325890704913032389454136727906035708035\
64622`50. + 1.006245`50./eps^2 + 1.841424875943441777871811593732227238296672\
18393829862693125831649728264392545`50./eps + 10.8732011613463929052601894399\
855214095623530903247679460501303174660879657198`50.*eps + 
    25.0361602761340147254806766808421068433891385133062545987509330386092565\
1630798`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   1.081557191288158874212041361247859675633383767638317304727709341271387919\
1683`50. + 0.5`50./eps^2 - 0.077215664901532860606512090082402431042159335939\
92359880576723488486772677767`50./eps - 0.40511555384078359892839725574905336\
931027584191054098568131445983217824724702`50.*eps + 
    1.61233446930683648663192896463020692475003683194435855164720216509377378\
462781`50.*eps^2, NPBx124[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.99999958333382715960097204937737161512731648399221208569021671951514894\
049485`50. + 2.15443161267785744905938388874276029661218920748018546399113093\
889176637079631`50.*eps - 6.4657203181809672497311997856881958497777354094380\
7503823982335012390774046248`50.*eps^2, NPBx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.99775261970219865215972911052009225256481568757243572292594180504282362\
242786`50. + 2.15422133983681078124758169752951023971227558887937404242606246\
444839277850351`50.*eps - 6.4608622553176143457809535382456883397108283934142\
1159572356037537741563889508`50.*eps^2, 
  NPBx124[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 1.0659691391823805899172827257606131\
2450209774653911181814860756424324458905737`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.3730463175018196100448092475927395280441057843464312390350\
8172174027569511261`50.*eps + 1.514023514030749146370586334421348936788994546\
44806516519317472016312275757562`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 0.57739974258401177815541923240268328\
250976115954988707081291113381218480379627`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    2.15351815908340210376320958770485830664662658820848196010309481455425841\
98988`50.*eps + 3.63268288805530839375175656694616556553663262216537768953055\
461062114678561776`50.*eps^2, NPBx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   -0.00240299646393407104826111858199711978613495939794937275329081934595514\
408`50. + 0.00207482055307165007797140425627932106337528386569653092232786690\
44698638578`50./eps + 0.00999512900613765059845586100339325165721762330966170\
970629537927408885940314`50.*eps - 0.0168346751788923350647670377663230356256\
2813639995124306173181196744197208754`50.*eps^2, 
  NPBx124[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 0.0815419773235986097951734582083498\
970494818490559429220320235549275881495909`50. - 0.50104409424883630942610078\
752849177415502287138131740546161709237624593297185`50./eps - 
    1.08602359297652814210752525703065412028280167955601792827292762124303170\
326721`50.*eps + 0.4206640307643700838753780865062831651716012848004232378525\
0703961353509427266`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.99947993561120467286086521052478874206950147041479941153772625511989852\
511007`50. + 2.15478330207441094681878361748767102071665005098727319520841223\
405120149578677`50.*eps - 6.4645665016267292549392188173387684974075369391799\
8187720864410558806541964993`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.0846689058871794920481191983133122\
7454895052907990030937091242498438989306614`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 0.4165212157530103333435177730826618790907976819837346748251\
1426739478298481414`50.*eps + 1.640232536965902175412543253860390781579446193\
57529311899341992809030687432125`50.*eps^2, 
  NPBx124[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 0.0082694852291068874804952811978157\
7950628854362252849686035870230029116333582`50. - 0.009365`50./eps^2 - 
    0.00636125059639428952084002855275660246658035563784523099436797969060642\
747746`50./eps - 0.0621757126801929790753137997956711474769567911957453729022\
4888455184825301773`50.*eps + 0.142854889576705760901951256856955897840014252\
57354687519022808360331941160912`50.*eps^2, 
  NPBx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 0.57670499930068382000614513414124954\
123389181772567753030697376079952550873149`50. - 0.49896261947963288674859879\
001782565293241772350654312032972600611418700840461`50./eps - 
    2.15364321129678894901084487322483709332338079198110055008108119805188442\
84474`50.*eps + 3.63102615829407535257334603929808117070929603709948218673047\
875756114132825951`50.*eps^2, NPBx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.071206830524454915224155539646160198726002489410698384065561814943221863\
59313`50. - 0.494805396915403922071080195386782331590667110005642927679135595\
20229067652745`50./eps - 1.05704951947768363172051061891017711873784118643479\
060430827319159416182240279`50.*eps + 0.3628127192240215456757420828935186227\
1886968702942960382481525755194941437127`50.*eps^2, 
  NPBx124[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 0.0787346562277319825276685258499771\
3840010538759752426723989641695652470134865`50. - 0.5031189148019079595040721\
9178477109521839815524701393638394495928071579682965`50./eps - 
    1.09157120597803339032555775749285311240240163703195492468673896270407965\
126183`50.*eps + 0.4150176106641589261533888039540460146027990626846910229353\
5372987215551262715`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.07721171778117943665397919031063453247214211272312313259030235336144135\
713667`50. + 0.50000215141769965677620142465940005795231809187113261132224432\
097227955188289`50./eps + 3.2328680249946425098161108628784027758757972539417\
3739320202399948603676700462`50.*eps - 6.865660603308922469190427238571881410\
25900503121336576294809013553999407293475`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -3.22215888086877157696859956197181338644935320086772937260726586689346741\
010831`50. - 0.5`50./eps^2 + 1.0730480462324619003206684706238045849641793868\
427016914913692482626509646585`50./eps + 6.8354014120540475183547396307786054\
8112489241010666045146934793075765501741635`50.*eps - 
    15.2580194267103914781983283784387474374063810250891928819850109176689252\
4838443`50.*eps^2, NPBx124[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   1.068100381662108500711751367521735794737955142861249187023031478135956459\
3606`50. + 0.5`50./eps^2 - 0.070961299409127188340563372986383112548041325842\
70127303917093564269140505145`50./eps - 0.36469626973103489194301717480464034\
851856198516880271797889620952635032535129`50.*eps + 
    1.52654047213034310721471190780256533561442454416044822832275076343500424\
286846`50.*eps^2, NPBx124[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -1.07756682856988579271348596886650998363517792717738280597752056039241006\
137621`50. + 0.49948031921832270327111664148160151110592745584218497126361557\
526171809114216`50./eps + 
    3.23170730772237685290193997879327126571623740869638273944040014137657424\
8533`50.*eps - 6.866295668144511530474407047909512759553666540848158628383403\
69800876744558073`50.*eps^2, NPBx124[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 
   -0.00759280054704091259898908614235149393717460074581416010842647143693455\
39497`50. + 0.004161474835826435475666717703722104568486974828652362449992445\
49318191142555`50./eps + 0.02509258882705611053162727845743507448740307774583\
711568810597808320826406157`50.*eps - 0.0504671155896375696088688390840242511\
435204483820504572405770087362564327454`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -3.22491040105078958929110626018755741662391144330492767423859014129003337\
207907`50. - 0.5`50./eps^2 + 1.0751373958417579860504098401983843867808900441\
796089878956048532646768330473`50./eps + 6.8455542211662354707374689224407701\
5307368562575035123252426989390234577933509`50.*eps - 
    15.2757716018179372631595926440201605883902942767107943531438969079900249\
2522522`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.00000157316061338562061673213229601566069130382030098782754500678286675\
227793`50. + 2.15442860412229859785075852818837534530005924086822595478385423\
346247962077773`50.*eps - 6.4657264881496343036901200414680702559349145888825\
1598745831842157739284158146`50.*eps^2, 
  NPBx124[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 2.3112978056852513500840273072936042\
1813786331896777503113057039848005085241269`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9567686168493843574086783532771441153446592249213771427908\
5734139017205184585`50.*eps + 3.989351151830446770390553531530073662024686812\
34159005117756002878700112084351`50.*eps^2, 
  NPBx124[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 8.9362276343434792292829371100861435\
5672100441199659137759444902067238814779317`50. + 3.999985`50./eps^2 - 
    2.61770800274231583886627852529651697626434342273931059273817370606189526\
818951`50./eps - 7.5131621232082859810107266732189655461115729416013877230259\
0534613924241960174`50.*eps + 14.35712097162794530489722356564890726859427092\
848652447130803333738294373357242`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.07685989846878189239094112708540763408465634241582965030887738209230412\
793309`50. + 0.50052157711109319406043931837573600563751746550489469817114849\
618560395525095`50./eps + 3.2340216461144841528599804755267044731802739259589\
161117261985848071938408499`50.*eps - 6.8650327434608247391029309138325261938\
1173007505742204789874308527811399642361`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 0.0075768881299083124132031841423613\
9633466488468394921340088761207516593774268`50. - 0.0041685499363969394824241\
4407617772632874075635510059750387972992632244923557`50./eps - 
    0.02509872564798538977982802615094233252853699774896366590932157478899201\
586047`50.*eps + 0.0504068499652381221881341531189428084652106577870915013137\
3295213912148770209`50.*eps^2, NPBx124[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   1.071223329049921746019638138696823876635777323007174137270667331072860415\
42772`50. + 0.5`50./eps^2 - 0.07095696605259316350401059766629319743213010519\
221529139142931363375261582557`50./eps - 0.3698484512588032820813406055430446\
7516657922154720633512404154688597911091819`50.*eps + 
    1.54413788870778682265452437271706780533958497417533793363020316702177401\
683055`50.*eps^2, NPBx124[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.00052160668710989899613296723627535478227326727113782364228561365094893\
77829`50. + 2.154076099814374306048873356493971403780023545741012895878579388\
61162196329647`50.*eps - 6.46688174510301281906566522998556367846028572979592\
115361169670313509568024417`50.*eps^2, NPBx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.249222256656616482530160097779038863882778534974820407868134737113194362\
33345`50. - 0.039220652686004141573405232600378007980000166350581077249344410\
44644858515343`50.*eps + 0.53760160652697443435034388286261999089158024435096\
255910541972176271368861237`50.*eps^2, NPBx124[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.578091934468654614124458442376308940934794820379370453048810241250526624\
47553`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.15512760526666683645099379576517698583660023526098\
985382139877592555954638978`50.*eps + 1.4797682238341844625879808794410534202\
4020876632541126765396918306143584756786`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   -1.00141516528304536409947237195867585394701673630842043882577686570777459\
755988`50. - 0.00208334866221355370807927675827403623563244014878137848695176\
696428724025951`50./eps + 2.1497986416345506348373033801633793059516218651330\
1064265041307740017767096542`50.*eps - 6.468251495525659413857836750894260634\
07501987238197373197222192652824587344616`50.*eps^2, 
  NPBx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.02876013223192434108854959703833705979383155216519984099166911737838985\
873362`50. - 0.16583806520482660642890369034659846959107853301032563464622600\
674091664090303`50./eps - 0.3120216538342104179437500269889976216852148430113\
2565770227032369082800814426`50.*eps - 0.015049549120901729456288429750180784\
76927856705391254110947720761346719629629`50.*eps^2, 
  NPBx124[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 0.24939584904127218715405048025286537\
143791476203882422646565033444850355168317`50. - 0.03892918586036512664166682\
663340137846710789535801353609518611110788702048562`50.*eps + 
    0.53810542324285130727543481055936622298326537727597894701116064537675768\
861189`50.*eps^2, NPBx124[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.576532440885725692193143304609705393684625314807093079209195223620505729\
82108`50. - 0.498962619479632886748598790017825652932417723506543120329726006\
11418700840461`50./eps - 1.15410423469680909393110792046812799782523425161531\
747023659636769705345749606`50.*eps + 1.4766716779930417529224842091098089101\
1133714275356500053608032038766011283813`50.*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.02981910202305982795850814017297461497566820545562715644780978974689109\
213029`50. - 0.16666741013165710899860071220471921430354196229490579276995840\
291294198600404`50./eps - 0.3138637863628157508246095013605652951451233514075\
1382955268087789699058568821`50.*eps - 0.016926045700497254127242670640349053\
79167643037271064793446266061310455153898`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   -1.07719352536298459982194361097428602200147498279706496277464964129593677\
979837`50. + 0.50156241276588447758216532755051181426516236497346676537169278\
543259898869889`50./eps + 3.2356296163960428179945436264076093547694103385330\
9072493612935630371418430597`50.*eps - 6.866081594746644566100532494419660229\
78285278331694362786774094683767445317719`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 0.09769091726836264049716256130854174\
981960739583576589829917804708157252149299`50. + 0.08302293223360177939846573\
830152577076659277690422057450625812875296977704649`50./eps + 
    0.17098703537904349548703244493614376009026224493836985321361223674782429\
147222`50.*eps + 0.1643989260543787311295941693382333336483873095967025318629\
0399487232689740958`50.*eps^2, NPBx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   0.250791363664305069711216680771126903468140923526660085547746216808869102\
44379`50. + 0.001038221034808133706537758647777666365965662172158580216115550\
9683716301578`50./eps - 0.036499013040126280238188025784626186480008382042263\
16941855141297937735224144`50.*eps + 0.54066590012679575193308816971335370183\
124089440086590470341681915134453968466`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 0.1504169861751951455790977898656284\
0183313507420502642690306966568463467571534`50. - 0.0840591697071206039463489\
1681921544362656150979827204206892141508978486357837`50./eps - 
    0.21213773582981646715543071349362806699134335556803172598641492062438430\
850788`50.*eps + 0.3714911522758904117923527237881898086395796610730704815143\
4455578028060120872`50.*eps^2, NPBx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   0.584873491401000219629687191311474219563905095718840018236915165234881525\
78533`50. - 0.498945312168161400659556773446234242904592154760695435817081161\
23083974486337`50./eps - 1.15327475589346901200665720711826382168549390294541\
973049106836867588150462758`50.*eps + 1.4953817724121612821753992095156080083\
8374567294684113372331520393942285666667`50.*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 0.827110659880155565030095245816050\
43842016412377958452109277856497952497860708`50. - 
    0.50001466018949498073841937391339231549192591488047697866004845134271513\
580826`50./eps - 2.1940898725908623209397901336425326608305325674037966603679\
9892560826956478448`50.*eps + 4.172492043526303349045018806074575744991513930\
56486075606378427992182590963777`50.*eps^2}}


==> anc/example/notebooks/arXiv_2509.15315/amfpt3C.m <==
{{s -> 8, t -> -37/10, mt2 -> 1}, 
 {PLA[2, 2, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.0367705842389818193455578677714874495773079820470885663276775209887426\
9452935`48.61205072600652 + 1.26993890696175167384104196965686523502888493298\
163256253121023949724301334879`50.150333024506125*I) - 0.125`50./eps^2 + 
    (0.4042341089353627061830900680674168207888523843700766199966968122812395\
3993305`50.006195548550906 - 0.3926990816987241548078304229099378605246461749\
2188822762186807403847705078577`49.99362247812323*I)/eps - 
    (0.8895541475400922145706014450161719488532412516370527119999547206776462\
5022958`49.87827417277817 + 1.40744639232588242912656351392557605070842129816\
628751911931314380982365532902`50.07753364602947*I)*eps + 
    (1.2586284783393997081296658189905756518776015887063540643054123308299633\
529297`49.978520938730405 + 1.38331476687248653614393511967985141653335941166\
817967274562215494762210025775`50.019544397703264*I)*eps^2, 
  PLA[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 0.793954795386866329663644056114336742068\
16512589342320801370143903393576680784`50. + 0.232558139534883720930232558139\
53488372093023255813953488372093023255813953489`50./eps^2 - 
    0.60768519825641452573671517182006690466101241119363479924881205435465628\
31979`50./eps - 1.43700853941615277842653236549641705952648316634778804049076\
502722730006925996`50.*eps + 1.6445776228114455184683710155007772587418775760\
0096063170342588870047840196218`50.*eps^2, PLA[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (0.09656214000968793988062927039770528482803520706097662431703051824392733\
724096`49.50076339731152 - 0.420126457322113319907998973693276856492332501126\
61423690141612296054788101181`50.13933654723121*I) - 
    0.11627906976744186046511627906976744186046511627906976744186046511627906\
976744`50./eps^3 + (0.3399371641852025645425927781026524567647193280868164300\
4322478674272897309392`50.09543922096347 - 0.18265073567382518828271182460927\
342349983543019622708261482236001789630269106`49.825661999618454*I)/eps^2 - 
    (0.2043870645779517128679238050564778356262406049057037368311982577537118\
6489797`49.74563637563019 - 0.47727483863440222630560200240956737138918567275\
372983460773129067152464228179`50.11395150877338*I)/eps - 
    (0.1598887903632666726150822534825358259713664017447156990790886383471993\
843334`49.61791166274558 - 0.521051405645404795467040376227384372929228228265\
17739625696884193028259912249`50.13097421770102*I)*eps + 
    (0.0085273163414825096947556545232648360903267050551960058748684924123127\
6584092`48.40900626975366 - 0.47016433767625210122222628775655988651890192517\
936283024142161104994642090728`50.15044357973469*I)*eps^2, 
  PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.4074539405368503936296986914461041023139933685051303492993033268398074\
021584`50.13117679654296 - 0.734733294924633675340405607416413227639571265727\
74303732484813905449488793169`49.61574853023039*I) + 1.`50./eps^2 - 
    (0.2338728714829016494647205445393345663108190749606129599735744982499163\
1946441`49.02114488360858 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.1493149083652*I)/eps + 
    (0.3618171016759898346051565748697324165055880575022565680488767814015804\
3429032`49.26251385384656 + 2.77218594665357193006600452259636295435431778939\
685939903007154869947176626471`50.14684712101655*I)*eps - 
    (4.1686686406135273739624594444231997608760618001338021116980616487553507\
162498`50.13093609037706 + 1.280493705169909148272656174816896013924779393699\
3731102250663153735717274045`49.61831616294915*I)*eps^2, 
  PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.574866562655777835550043724812784920766\
04993694383088414924068667085774402085`50. + 1.`50./eps^2 + 
    0.38695364749741753933212476117371230995764663186737036323010816627497798\
224904`50./eps + 0.7715556734830414807517924804563367864189789318012633518772\
1611038522696974665`50.*eps + 4.236617673226784500569285358396782730314910498\
32025900365789827922602254963564`50.*eps^2, PLA[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (0.11583316984949693109018196437411246410604881396301955008719658211666537\
566946`49.98189339110602 - 0.125502354361536281885108795892982908602982258569\
11148490850719230691954142108`50.01671232289195*I) - 
    0.11627906976744186046511627906976744186046511627906976744186046511627906\
976744`50./eps^3 + (0.2236580944177607040774764990328850149042542118077466626\
0136432162644990332647`50.03955764528643 - 0.18265073567382518828271182460927\
342349983543019622708261482236001789630269106`49.95159445071343*I)/eps^2 + 
    (0.0192710298398089912095526939764071792780136069020429257701660638727380\
3842851`48.965224604694384 + 0.2946241029605770380228901778002939478893502425\
5750275199290893065362833959073`50.14958795405418*I)/eps - 
    (0.0440556205137697415249002891084233618653175877816961489918920562305340\
0866394`49.19463880076528 - 0.39554905128386851358193158033440146432624596969\
606591134846164962336305770141`50.147837825405155*I)*eps - 
    (0.0355283041722872318301446345851585257749908827265001431170235638182212\
4282301`49.78388861923514 + 0.07461528639238358764029470742215842219265595548\
329691889295996142658336320587`50.106141951139406*I)*eps^2, 
  PLA[0, 0, 2, 1, 0, 0, 0, 0, 2] -> -0.76554603866334488089163969427038514785\
258585048777668465182011969555261777338`50. + 2.18748195746498414150469954850\
303367249048635358750379787784190901227934884571`50.*eps - 
    6.02638809331412656627533525601037368623222622737181213551839637313883160\
877446`50.*eps^2, PLA[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.06203649217958806776596751780528703370996691888038069893479847835651977\
679369`50. + 0.30370127179443885925106798494389495099180660565668881749284289\
316468999218581`50./eps + 2.8752864004665166538517425554801498168321531246653\
5335707832195884009216591198`50.*eps - 6.792845043973567631475603336938075639\
13114133796841421304388274807711394376646`50.*eps^2, 
  PLA[0, 1, 2, 1, 0, 1, 0, 0, 1] -> (0.60491451822139104269366412784296566119\
477134132210978203710807689827733918363`50.15039564991912 + 
     0.0141835172443701653517622971483458751370425347923361764021548708258441\
8855978`48.52048558305411*I) - (0.0414867150984046073774566144178968410785403\
5471753186819732560597915509904149`49.442713556766584 + 
      0.207589986922032902481660943239247722250323220019155115522038053660126\
12277697`50.142010909380275*I)/eps + (0.1273448631036859940777039335870358133\
9451101946519316395668555821096174433249`49.37172281031216 + 
      0.754526808412822573046870991827987219742156323641169710889726254402908\
76798667`50.14441605434401*I)*eps - (0.50480528262970750050635665157143668051\
333722720333961298688575821068618593425`49.88532511413818 - 
      0.780639524774522482327064323676346742250811035485708937231434517379120\
79064155`50.07465175950743*I)*eps^2, PLA[0, 1, 3, 0, 0, 1, 0, 0, 1] -> 
   (0.21132271254708045915100600498495235990267087968753034342428921166204231\
694713`49.86744079722999 + 0.346114598256085089708981472467496747551554491075\
04498019042889239685860693894`50.08171453770287*I) - 
    (0.7861028248705637428990205978976331655555886948375804596282868132345892\
7931281`50.117720722994655 - 0.3173983580050946999657020829703289425813406226\
8690771748723680109083166957235`49.723846041765114*I)*eps - 
    (0.2790764673836601888299313466351437694849941921135051520838436307290091\
036695`49.843550744842176 + 0.49222162292752178716202584630109056667284054750\
086248197011147798867923555919`50.08998821592059*I)*eps^2, 
  PLA[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 0.191386509665836220222909923567596286963\
14646262194417116295502992388815444334`50. - 0.113410557591031177321544907584\
5621004369431203313560093301144810192469283013`50.*eps + 
    0.40960640851118828425271176847681175736164901915067280722730930525671195\
611704`50.*eps^2, PLA[0, 2, 1, 0, 0, 2, 0, 0, 0] -> 
   (-2.2846918417787270594872975886427641673134608489940867175086955192663061\
7377442`49.89576944714531 - 3.41341446570517123575069902503327250588926048375\
204121445599471791450022550535`50.07013084088764*I) - 
    (0.3116126200701152566970100401252840013253476561732836264493573880480850\
0227351`49.84011984714201 - 0.55536036726979578087698512375758671232682771117\
196127788567445086955434913743`50.091079692728854*I)/eps + 
    (10.470786291083248929515709592031744041247488386724980550453468110956405\
31596832`50.143714629375836 - 1.867572273931433019029342395981396777422811481\
66198824907920349547024904117926`49.39501275140115*I)*eps - 
    (1.6685932335235885875441409795356509170569993090541096196515067203113330\
3155818`49.380152454584014 - 9.6910113284922230511227469097606660820352159219\
0529607584631640166812947485588`50.14417107773024*I)*eps^2, 
  PLA[0, 2, 1, 1, 0, 0, 0, 1, 0] -> -1.02602800538818187779911024284986981209\
247791560508839050752616300182095294899`50. + 2.24571559364755344537288751671\
826525299284353488989002831503553975656897284755`50.*eps - 
    6.52291931135938953494806051595701602321417571596991863767821313144979904\
338979`50.*eps^2, PLA[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 
   (-3.5065553009258255494861530035550357199162880050820811431183127273751589\
3184784`49.984477854412205 + 3.7574141430575672571938919984013524141480089191\
3541342507084783832158203110655`50.01448622772377*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.8099353657961102327557989487390678367428928616679840454\
5721771209617023985861`50.009384366666325 - 0.7749214427020406244795141261733\
7680789789913186785294588698760586449444065689`49.990191682172934*I)/eps^2 + 
    (1.4999541183647775887596848185159020927988112711910148161572991763621434\
3152611`49.87049366582649 + 2.43304267165343488140311129924136290314965740367\
421434804013436676173442641272`50.08056541689198*I)/eps - 
    (9.1051156110875402171628702118660833286251112424623857363097016838041420\
1253598`50.11058971080446 + 4.09072941060553016413828873595422462574124324834\
318571644617310396686792731431`49.763104999417905*I)*eps + 
    (3.6882258696503776041085711684438977779260644653413435502208365400844062\
2246817`49.6599061560366 - 10.80136456964672431528580597435988886971733710215\
209299299723555650223752333649`50.12656727104093*I)*eps^2, 
  PLA[0, 2, 1, 1, 0, 1, 0, 1, 0] -> (2.09355829134190804164820734652099679305\
742546686291628444408067865187013917829`50.110963199429946 - 
     0.9357654438872530029992668869534581927103079396091214133191672960931209\
1932979`49.761245145338854*I) - (0.072468051179096571324886055843089302633801\
78050541479684868776466234534936593`49.84011984714201 - 
      0.129153573783673437413252354362229467982983188644642157647831267644082\
40677615`50.091079692728854*I)/eps^2 - (0.55665137329481968436027761656474571\
373330310563607946309346334952614400865067`49.880430625112474 + 
      0.874618888052465699819504193203460923372011698289484086308325584026496\
47292732`50.07666619230018*I)/eps + (1.95196239413565224848256283051139031919\
548301709138579252360137516060306157919`50.001973795086364 + 
      1.934219469175565510053084868018854022695510826401549384609076215650999\
51770304`49.99800809908117*I)*eps + (0.24021880453478824066650398484989769065\
396457083906703327455245696459097709289`48.91712304709331 + 
      4.104463748725581994739822396800213550737035809630072021478647105851263\
56408898`50.149772470011044*I)*eps^2, PLA[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 
   0.210519024267608196729672545160818685839568569376607622973261501326718343\
14946`50. - 0.116279069767441860465116279069767441860465116279069767441860465\
11627906976744`50./eps - 0.26348665115515910294286236369528974396205021347724\
436653709027290757062582936`50.*eps + 0.4773099019218603188451663822415158181\
7234783492120414080607766491916032356977`50.*eps^2, 
  PLA[0, 2, 2, 0, 0, 0, 0, 0, 0] -> 2.311289914463663785109167439356513642537\
78418170605792403722490537453905779471`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - 2.9567553800979386922418768113638910706189071089521726150193\
121876667544889088`50.*eps + 3.9893102121315218528447893593800653269026612189\
5107118352489634385474681417401`50.*eps^2, PLA[0, 2, 2, 0, 0, 1, 0, 0, 0] -> 
   (-0.8452908501883218366040240199398094396106835187501213736971568466481692\
6778852`49.86744079722999 - 1.38445839302434035883592588986998699020621796430\
017992076171556958743442775575`50.08171453770287*I) + 
    (5.9122730746646054744979341794572794876214547697657147984632108309709466\
9211651`50.15051284920913 - 0.01859766828441347560346974867971932139714257456\
767139902711093196575841882875`47.64821686146022*I)*eps - 
    (4.9095555422878218879457692145829818779921600978094201107354020048195694\
2336975`50.01131583709004 - 4.65359136060653407442758196444559884230849089213\
743996276101707014189071363309`49.988061904005356*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (2.7540509844482651870369232825604977443\
558707607032077436602930548275577621785`49.66386247513045 - 
     7.9838204151013007527093416243359549536829717419097846267428238079823210\
0816356`50.12610125878688*I) + 1.`50./eps^2 - 0.48776466313639905454635751349\
813819541765200521318053094486780310306878688866`50./eps + 
    (15.782906611198593317252606940441104747133206092878657346949971407104075\
65859197`49.869178066300755 - 25.70823529592279553979237724262375127739163031\
796591626452801671851886095259698`50.08106334569248*I)*eps + 
    (82.074577375993361701613331271359603175642340397530178626917672975314619\
58107136`50.1117827614085 - 36.2678395012269660482237234565720372505966309985\
6139004555767819847686595820118`49.75709579144652*I)*eps^2, 
  PLA[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.574866562655777835550043724812784920766\
04993694383088414924068667085774402085`50. + 1.`50./eps^2 + 
    0.38695364749741753933212476117371230995764663186737036323010816627497798\
224904`50./eps + 0.7715556734830414807517924804563367864189789318012633518772\
1611038522696974665`50.*eps + 4.236617673226784500569285358396782730314910498\
32025900365789827922602254963564`50.*eps^2, PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   8.999510801666943039705292847500776002281433316797992916179573747491820806\
15439`50. + 3.15`50./eps^2 + 5.2793746444536763115123071658141980177677295169\
1181466085699975355866665463405`50./eps + 29.10744522555712855654794366222510\
732531269686943691625857512724808874651031968`50.*eps + 
    18.7683402465183778633281324893148532953629115858454856614416535348602301\
7011343`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.27125362768467314650527446403851012498210369539886289238914875129176543\
70176`50. + 0.5`50./eps^2 + 0.46416931239895039993863685125611474099980596780\
72939620358754011598457090267`50./eps + 3.21229548363914670187305593462256831\
949455697121031558202471092108000197514413`50.*eps - 
    6.50542088790981591431597864784955648460236895881837587495934618636533499\
683464`50.*eps^2, PLA[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   6.576452891630637450541848759527897712189643361424452594696830329646683970\
94499`50. + 2.075`50./eps^2 + 2.306032691854677638655045050035841831065264158\
90583482076559764272393282085208`50./eps + 14.2297264848472837280809819053694\
0409597681327630666914440666981547217817307492`50.*eps + 
    18.9397681226390466761987358225027092322659160357612068992055155146106179\
8287329`50.*eps^2, PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (2.51405832324022359066458743838237510074294599432596180017474218393894566\
517029`50.05336836896915 + 1.888396742876507660739379129357725155000819494326\
79189309287037973009481413015`49.92908626305843*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.4324411239030333691757942789133543477543590680990149168\
7612125253892140159186`49.95796397225239 - 0.51661429513469374965300941744891\
787193193275457856863059132507057632962710459`50.03520340413775*I)/eps^2 + 
    (0.7248988057132292175634288843624070137492379561045126200711724238728193\
1695339`50.14552792625131 - 0.11048958322108815832739906649327017168971260306\
930309411067909730236532111524`49.32857187737913*I)/eps - 
    (3.4261625110986236167195714947393503944851674922028990986147138827473953\
5091413`50.0386897107529 - 2.811950298003584055262168958635236068240424823649\
79429867619071762027151428685`49.952889392147775*I)*eps + 
    (1.4658360366814176589899995603621206558032066794589940632604901307740656\
2525787`50.04551426829713 + 1.15588913677976383682513845471769537789057339863\
445598840653599570300560105503`49.94234505613177*I)*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> (14.193285878528503205894847815430152357\
38129646249667703157202819107541353160035`50.10000171038434 + 
     7.2636454484393875883343585308162239130437195240969795834813630669485594\
6778628`49.80907339738709*I) - 1.86046511627906976744186046511627906976744186\
046511627906976744186046511627907`50./eps^3 + 
    (0.2385987586661274185226333010742766424999888238618867768694351365904409\
8017673`48.911204242685514 - 4.1329143610775499972240753395913429754554620366\
2854904473060056461063701683672`50.14979246908023*I)/eps^2 + 
    (5.1648953226493992997388657652892615857078584969257596342870342621536794\
8049944`50.048554261680124 - 3.9982722976006783444685492023102910818008371236\
7131848602397132312881268536463`49.9373651055174*I)/eps - 
    (7.4035799432771762194453756574662545803313378441370940987047441422575351\
274209`49.78192121565337 - 15.63529540842911237319389388267835534700634292567\
014189325714226243893209093496`50.10658553651015*I)*eps - 
    (0.0266854139967989534090464977340177503338243496218662484988028258212285\
2812`47.5874394179354 - 9.757709864146927961565257367398585629504483397177408\
24367670304424363530927585`50.150513373761854*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-4.4147958386881527361126106266765128880786829731534623286604237831551161\
0958957`50.03884146053519 + 3.62020427777427599660695617052028422211826401839\
176414602862339937895111549523`49.95266391323508*I) + 0.5`50./eps^2 + 
    (2.3931326887401677643093171520684562218424739195300001594992893291495769\
6921128`50.06298032620209 + 1.68622407779233497913063628107820405437113857227\
833962350787225958534098771884`49.91092883354347*I)/eps + 
    (4.0705952107170255898997739705307676127296687007986521399252647938343254\
2814269`50.11097472646804 + 1.81915887647224701836746536059376631777799792089\
864997519226026897822663808253`49.761187439060215*I)*eps - 
    (24.225617229559981012341578861095458623233956868280002924455730603079955\
98762013`50.14822683328207 + 2.4933681440780568717989804072478519598047375283\
5681661899714616322662733257204`49.16073838881437*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 0, 1, 1] -> -0.96525409443747256021154699541026128366\
127008489863299898762176212692003853253`50. + 2.24951335199886938203947065317\
58076953472839754183312585835532481466944335125`50.*eps - 
    6.41973285760713548580345486089430900788933166332492121850998241860885202\
593272`50.*eps^2, PLA[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   (-0.0597045786220548193940626475516608520321611361378504669863431541654701\
4710214`49.07434229108631 - 0.70899950309047538424826600443803456143075357136\
780939327681231746944076908958`50.14898058432749*I) + 
    (0.0982896337428281205353516302255592371640329672965257411275763775172289\
8462657`49.86744079722998 + 0.16098353407259771614371231277557988258211836794\
188138613508320576598074741346`50.081714537702865*I)/eps^2 - 
    (0.7143683954887146201115599749674803278565460397647200162446635316326064\
2813902`50.15051486624365 - 0.00055610121224319698628523974907331268462530878\
325710942297023358466306250526`47.04174647543993*I)/eps - 
    (0.1002789981991993731918337328882486197417892292081660528440139313592178\
2051915`49.12442058447538 + 1.06015707014864515440521719079575797961883048041\
461720492512516242257948997049`50.148580811815116*I)*eps + 
    (1.8244718304219344155607669729913544247391039501116073264704206415291242\
2762287`50.13520215599685 - 0.49316167052990616347714322072024191875749369658\
950074348926974036493564365576`49.56705430872363*I)*eps^2, 
  PLA[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   (-1.8979448836633252249376713316305608134439504569299703105330194837897789\
5778278`50.13169439402991 - 0.57108595555093110122944568300781466492596970045\
258426143406085107975517737383`49.6101122775668*I) + 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps + 
    (4.1008726961412788353082356864619989633428506711257464851463063321077764\
5378012`50.14190519354885 + 0.82473589233190395805289960887325220070387998716\
618932171734182857816833252116`49.44534380128381*I)*eps - 
    (8.2687311216349581249710446851338794030336138332891305291427862750100257\
9085259`50.149787852165176 + 0.4788903620252390418079534262776623759528969315\
0496578369178304079301674183036`48.912585078847926*I)*eps^2, 
  PLA[0, 1, 2, 0, 0, 0, 1, 0, 1] -> (1.20597943986773759921220838466387410709\
417545932612207054550358928163156406646`50.14077253201672 + 
     0.2583370146169397701646110372074155526939147214075943937036017829803631\
1250867`49.47161926471141*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (1.31438885739496964983801662343597920561\
781659073076894636141179710565343430076`50.13359175736187 + 
      0.374201087625645904051111373668246595154902878317955217493511449778170\
24464105`49.58797293406349*I)*eps + (1.93663700399151819696538271011681706018\
488054463898622135280857133107519379631`50.139163639976985 + 
      0.448637300314100451753918934144531139686130342597911679180386744972081\
477253`49.5040107927467*I)*eps^2, PLA[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   (-1.0357806178528047641406778856167147143818040054741299197654372881932478\
8093557`50.02659751859148 - 0.90856111432675838062962530759740399901263807873\
160447252830233095491410963814`49.96968388403941*I) + 
    (3.5283268209253181917236707746238055793320187194185958937473345672158932\
8465268`50.14769876602726 + 0.40312105820017015434138097781368908742248542638\
348967169201166023661159571741`49.205565445369835*I)*eps - 
    (7.2071482632751452564036517111376118690343116786993142678539263840818521\
1657048`50.14879809164048 + 0.64212355381443105453929281145484750419475311345\
927486519921529492574137056426`49.09865323593327*I)*eps^2, 
  PLA[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   (-1.0059939017779459496895642306453737281338531235621584483867959633289032\
96185`49.97400207578306 - 1.1267012066570699304520778527906743567250041503617\
0803529657714048000685117039`50.02321548713089*I) + 
    (3.6187325049664162830570247758769060852122398919878091708179708757661537\
5638961`50.14877584665568 + 0.32450257472986769666937036733244247484422707569\
775678257169632106327851286634`49.10143751222002*I)*eps - 
    (7.1689746749818157840931272046752078489273050930696850773850642232038059\
7661946`50.1466286065757 + 0.963383585554350940399522153471400652560623047864\
28410174150928762730434181976`49.27497080275905*I)*eps^2, 
  PLA[0, 1, 2, 1, 0, 0, 1, 0, 1] -> (0.10442368019901473932444467646457933270\
50328080686065340790664520703238897398`49.61312221590454 + 
     0.3444265212240186887976626007061935783499187711045809914126860670242422\
6040228`50.13141980616526*I) - (0.4492380842026309790217197926471394114754130\
4873172483293823428483736563092383`50.14675745122768 + 
      0.059351688548093293929512604924052126768747035467313046444750406191372\
89645204`49.26771396381019*I)*eps + (0.36613846551470774394438993613504796381\
917250258831028528630139015333824741825`50.039291871642405 + 
      0.299464838140667653566023113403537628725081341568098246552631352560662\
19317999`49.95199235131187*I)*eps^2, PLA[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   (-0.0207433575492023036887283072089484205392701773587659340986628029895775\
4952074`49.442713556766584 - 0.1037949934610164512408304716196238611251616100\
0957755776101902683006306138849`50.142010909380275*I) + 
    (0.0871269180516591457500174635715853628744236465545905905239122927037060\
1409086`49.98799024100298 - 0.09194800552566704393110137201656114794103305861\
989723762159928634087400360446`50.011380202287405*I)*eps + 
    (0.0404114519349352632325672536909033866484603464810052379953325376136545\
9365753`49.79377109284414 - 0.08252219811705422176944544148278255540012199466\
942011754951598708878907742967`50.1038374260586*I)*eps^2, 
  PLA[0, 2, 2, 0, 0, 0, 1, 0, 0] -> (0.70955100377427680283602789933659143351\
598502260886433174760432674802197259551`49.80301248433494 + 
     1.4110183528427786735105265282278094253419098664641881518854760525027087\
3678959`50.101561528143506*I) + (0.311612620070115256697010040125284001325347\
65617328362644935738804808500227351`49.84011984714201 - 
      0.555360367269795780876985123757586712326827711171961277885674450869554\
34913743`50.091079692728854*I)/eps - (1.5415416472778904277745959794141824774\
3388163253215094231513813539741089529631`50.089387645192794 + 
      0.878974102216290482611067164514095641280184760224740272753569243261273\
11165312`49.84540846215594*I)*eps + (1.60020117416616938603891524807338800475\
707809742577801148316720269612844539256`50.08168542591092 + 
      0.977255291273933188446233174051591997500823650250491443060326787454099\
2257491`49.86751887173353*I)*eps^2, PLA[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 
   (-0.2817159561430123169579857077236075691249147020923298540188954845186709\
7820524`50.03861962072178 + 0.23130511089560692636061897933402966151640113737\
594281044200891836146468647398`49.95299340398936*I) - 
    (0.2421488204577250230202531369855031651611231868320906707326969402457624\
3307628`49.70544092879293 + 0.62982528363044932841101009187711449683209723339\
01718549500649003958753533285`50.12057866183301*I)*eps + 
    (0.3249656809262233357160364557459588092832496927174575375585441202510279\
1385251`49.90729113311545 + 0.46699295441389376673250509458001964203355901169\
270646834545577985417244124249`50.064763963173405*I)*eps^2, 
  PLA[1, 0, 2, 0, 0, 1, 0, 0, 1] -> 
   (-0.4168094133548903883651208347359087050790656780935043457220951125031490\
1471181`49.72400897841317 - 1.03186454217068664456108335125709076161038821377\
964038897844677380622743965472`50.11769414887195*I) + 
    (3.2551538116016268161935860456952185035475355692499915798595613885361726\
1354739`50.10221843858869 + 1.62460626579068651239348666591194991139933050273\
651646345326247175900152958659`49.800395047931346*I)*eps - 
    (7.4680482010354165337768280325286663165745759704013210417363616823339547\
0025056`50.13868105732222 + 1.76741479669458865964700461672719620509701932119\
443428768373446880709944182569`49.51281243152956*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (-0.5425985857538192784445971494842839673047538039507719856690672450117346\
3606487`49.6223692003676 - 1.748474056021774639142960928981343461322214324130\
34859447927401102205414159004`50.13054973550116*I) + 
    0.16323943358951088684744904190734353615809605054047023940240305507602087\
079987`50./eps^2 - (0.3491498153621687507021736037681918133488724314291264601\
2869951857129110848072`49.900851700128 - 0.5128318053409663341650254744784891\
8491725885478186973021826685962260915240939`50.0678148352919*I)/eps + 
    (3.3738442627132279936313472262811012274194610323326292837851906906210282\
2744314`50.04980712047969 + 2.59164874731995893189843743879218202483841649915\
22752679908605344168560938156`49.93525822904139*I)*eps - 
    (8.1649666226837664663950571955564272755078258616814789806975546150972518\
5926729`50.12704623473286 + 2.75843283049545704305009890001823179971620048460\
16814968754206558909973381015`49.65575423408533*I)*eps^2, 
  PLA[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   (-0.1348531301640903924887343550272381734464853872600855955994725760811928\
8867895`49.59342520517801 + 0.46728260169539802231160819785228108758628778996\
051017568740923550805981754229`50.133143784844584*I) - 
    0.03796265897430485740638349811798686887397582570708610218660536164558624\
902322`50./eps^2 + (0.1768908863124922381817278928926799605394505409456526577\
0443089137387224198463`50.069147480652795 - 0.1192632105444107753872152266229\
0446160866484994927203028331787433083933776963`49.897948518976214*I)/eps - 
    (0.1510631492208567390033682384735635822060859141743908532660826019636637\
8351541`49.52600613757251 + 0.61811634533096151888735832350990465111248234326\
591005251106660408695728666384`50.13791783148891*I)*eps + 
    (0.3060784031905356723128484571053455542149724203074171889524802140538591\
1925561`49.75841848807937 + 0.69014085902171855460557858611261354190043529037\
449023934531592394697458236795`50.1115235411911*I)*eps^2, 
  PLA[1, 1, 1, 1, -1, 1, 1, -1, 1] -> (1.708946790187232837581956078906907192\
429181451980865045583001631530685558542`49.785829353039084 - 
     3.5694286860257670629246878240200335546048029430293110539108886526155712\
3936162`50.10569952188061*I) + (0.2048728066227190171219485251092042348156557\
5500342174002504838932289962498337`49.94163927860733 + 
      0.260493575154698786353262325911463352908372347145377479111615605484305\
21146673`50.0459519778553*I)/eps^2 - (1.3042469502184320004096428760352293301\
4301757592312538357277119133011472513812`50.14663047142635 - 
      0.175225323174851850907407249851096883869680554541397432024386185174611\
09582787`49.27486751120428*I)/eps + (4.45363005124611796485843229996296296457\
650843680484271846653265061395751588002`49.84177044824806 + 
      7.897708712519776397485549605055643517712206505216760223097942604329370\
97694978`50.09055742131702*I)*eps - (14.0077643822409994947258494390613718483\
887170806678860073368532777863626548458`50.128704624413096 + 
      4.553230924163221784847690770379510245243422693836669307571044843007245\
54796573`49.640655473116*I)*eps^2, PLA[2, 0, 2, 0, 0, 1, 0, 0, 1] -> 
   (-0.1913489633856773330213680920654674565333083000233802335248886450368984\
2477654`50.105463118711924 + 0.0918799327641677186524599404346316195703799833\
4649804762728372007947500468692`49.786857673608374*I) + 0.0625`50./eps + 
    (0.2221950787507160378914693420695151478409409205948448965490422592827660\
6928843`49.814728604770906 - 0.4270726420784357976885727730119630562978278547\
7324734893066016034632178246463`50.098495920726975*I)*eps + 
    (0.0558174030309397221824292426092983320952783265423946168754834731534547\
218813`49.10274635684183 + 0.620566831811836858848998573694697296514962792665\
77086496058127810962839702503`50.148765289875406*I)*eps^2, 
  PLA[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (-0.5324435065715585443091014565382914130074186636579342425612316945560052\
2046326`50.14888264246026 - 0.04625092495735623044456045473346377017865800716\
537166901997442129511800251434`49.0877295299833*I) + 
    (0.0528306781367701147877515012462380899756677199218825858560723029155105\
7923678`49.86744079722999 + 0.08652864956402127242724536811687418688788862276\
876124504760722309921465173474`50.08171453770287*I)/eps + 
    (0.9110985693566537548586466429698213458983334116096764182619832545191316\
2175606`49.958290358865504 - 1.0870497587677518992857948553435665134926652922\
3808023196896918037871580079398`50.034974418171245*I)*eps + 
    (0.5475642850190036897902916565868291937410437143758653920970464567064844\
9376695`49.54300130965779 + 
      2.149280979792528649838772605491979719926584925181627468514952517265573\
893228`50.13685939159684*I)*eps^2, PLA[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   (-0.2257858533248129042651833764099888382704707181711268752476050577725928\
9975686`49.8075831416151 - 0.443102211140538019661155725257256105460503607503\
35802247514289467620011985593`50.10039033124059*I) - 
    (0.0389515775087644070871262550156605001656684570216604533061696735060106\
2528419`49.84011984714201 - 0.06942004590872447260962314046969833904085346389\
649515973570930635869429364218`50.091079692728854*I)/eps + 
    (1.5568127201142653573437063745235146312119130065101743839062985949708283\
856098`50.14861918703436 + 0.145782470208239870067877708976126107760672502609\
13138128264882471864150188019`49.120088120492795*I)*eps - 
    (1.8412554793626106376243585466739575054463553304414249795257408321933180\
5476755`49.931475066816155 - 2.4302328988719776006959753641551888294911569650\
1339996012799121790301993338592`50.05200891031161*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.4074539405368503936296986914461041023139933685051303492993033268398074\
021584`50.13117679654296 - 0.734733294924633675340405607416413227639571265727\
74303732484813905449488793169`49.61574853023039*I) + 1.`50./eps^2 - 
    (0.2338728714829016494647205445393345663108190749606129599735744982499163\
1946441`49.02114488360858 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.1493149083652*I)/eps + 
    (0.3618171016759898346051565748697324165055880575022565680488767814015804\
3429032`49.26251385384656 + 2.77218594665357193006600452259636295435431778939\
685939903007154869947176626471`50.14684712101655*I)*eps - 
    (4.1686686406135273739624594444231997608760618001338021116980616487553507\
162498`50.13093609037706 + 1.280493705169909148272656174816896013924779393699\
3731102250663153735717274045`49.61831616294915*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> (6.30614693738115605406451220127605488423\
520326454273287129293612310368852422918`50.13983363561554 - 
     1.4159985942255331056882212460618253150930284733379661123814800302790459\
8845842`49.49113237193329*I) + 1.`50./eps^2 - 0.15443132980306572121302418016\
480486208431867187984719761153446976973545355533`50./eps + 
    (1.8304743399303104619281656121175989919179949105863572047979705975523950\
3610766`49.72739543854551 - 4.49060394949130264918776029199778073002550373749\
053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (2.7540509844482651870369232825604977443\
558707607032077436602930548275577621785`49.66386247513045 - 
     7.9838204151013007527093416243359549536829717419097846267428238079823210\
0816356`50.12610125878688*I) + 1.`50./eps^2 - 0.48776466313639905454635751349\
813819541765200521318053094486780310306878688866`50./eps + 
    (15.782906611198593317252606940441104747133206092878657346949971407104075\
65859197`49.869178066300755 - 25.70823529592279553979237724262375127739163031\
796591626452801671851886095259698`50.08106334569248*I)*eps + 
    (82.074577375993361701613331271359603175642340397530178626917672975314619\
58107136`50.1117827614085 - 36.2678395012269660482237234565720372505966309985\
6139004555767819847686595820118`49.75709579144652*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLA[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.638259601322524190888959609262415238708\
68653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  PLA[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 8.99951080166694303970529284750077600228\
143331679799291617957374749182080615439`50. + 3.15`50./eps^2 + 
    5.27937464445367631151230716581419801776772951691181466085699975355866665\
463405`50./eps + 29.107445225557128556547943662225107325312696869436916258575\
12724808874651031968`50.*eps + 18.7683402465183778633281324893148532953629115\
8584548566144165353486023017011343`50.*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (-3.7158924115461069474319825901561728649790426741909220413904733548895842\
2757273`50.14202114005573 - 0.74216289528771778890473507749625742824034783518\
354608917817471530791684474328`49.44245724677982*I) + 0.5`50./eps^2 + 
    (0.6763338548180061126054477494164615636564500393669418953968032129227922\
641283`49.614791933591334 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.13126568127854*I)/eps + 
    (6.0732720154248562744654252234604241191834197378895171864589536418906952\
1896881`50.132997283058636 + 1.7603622137652853061796579556061976336036022117\
2177402921615472860156964338416`49.59517658775546*I)*eps - 
    (13.768368659463705964077130007810647117600954072230925778573458003049965\
32002982`50.14930308433667 + 1.0300240795832908184601355768883674762151521545\
0611925709243916198027982246331`49.023267975892836*I)*eps^2, 
  PLA[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (-9.0319975167503710962029500187135678758495156270269559622929430996900223\
3780903`50.137389847643384 - 2.2545217117510264707653483197113598613179788753\
414596216451496227628440836132`49.53466046018578*I) + 2.`50./eps^2 + 
    (1.4517858995524854772098311581669822599271907821609020873846424038835090\
6560725`49.47859350799456 + 6.66432440723754937052382148509104054792193253406\
353533462809341043465218964921`50.14044706356687*I)/eps + 
    (14.104615027228691903388553081499739360223753927466563374626569627287147\
91146836`50.124943581764995 + 4.986233740943561536576101987508224653721344435\
48575199162720375549360953280765`49.67335497796632*I)*eps - 
    (32.132757884918881772486384398828302855858039711427208812225977951583161\
25439557`50.148035621564816 + 3.443363974743496626450743745356535238521495514\
66885740753592886235270149556052`49.178070551326925*I)*eps^2, 
  PLA[0, 1, 1, 1, -1, 0, 1, 0, 0] -> (16.795236669891695435468366825773934762\
54571223176062736442626455735878538361012`50.141906308668496 + 
     3.3775053715778947631443139763532017001251644129573104357172417709952405\
5092009`49.44531622898751*I) - 0.5`50./eps^2 + 
    (0.8165671057429159409706325715858104469463312100193271161980558914618877\
5405975`49.235514917227455 - 6.6643244072375493705238214850910405479219325340\
6353533462809341043465218964921`50.14727916581214*I)/eps - 
    (4.8996914619051363425655152976618093669383698187247160708494240082982212\
818188`50.01244447940416 + 4.618734569546121771240718551214103539498983489726\
95926503950659895199433436049`49.98679875127198*I)*eps + 
    (61.996984839748938346769110403561233769350714042616081482666379409956565\
26606226`50.149359139531576 + 4.529224983807298040782873880608850549591991207\
14080243473821395336627318854957`49.01301246526497*I)*eps^2, 
  PLA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-12.852276039535609086732447923109625514485437923714341340385957882582056\
55021827`50.13982812991331 - 2.8866455215153245720029834522477183209492739277\
0871348938368496247221273083656`49.49124154124362*I) + 1.`50./eps^2 - 
    (0.4803233517633626762527607050404705716122096996537474657710040504422563\
2855844`49.10090327818154 - 5.36303412266897636197058387830984973350448024406\
295093251764239578603380283595`50.14878013724031*I)/eps + 
    (7.4466294728882435096446666726052240181142333251796264825413774759284774\
547107`49.75232410604228 - 17.07410839146646846070967452358962836380612621826\
415333360604189155786883189188`50.11270239527694*I)*eps + 
    (12.206418883376672316491658337368152741094501711799439432442336157216251\
44371657`50.03985928721067 + 9.9510831491188153782929664101595910400227384248\
6160196524131401697303666206632`49.95114137292958*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.607026557441362885489514877900789873436\
30589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, PLA[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (-6.0354726367299724160382129619667886564601735148013566959603157216850329\
083036`50.025113421814474 - 5.33575061744652147817343982509622446122248729580\
062474555108962968091740461297`49.97159765983769*I) + 0.5`50./eps^2 - 
    (0.1566572065813687888582084544569321352686597390206893611678072633650485\
9268675`48.84777622132098 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.14997571582175*I)/eps + 
    (14.590648780341781522200862594609058849733483629505230314399007336417940\
56688433`50.11812438853455 + 5.8519901322641556360150748221904589753204997186\
6275836768550268976708819900844`49.72135337023334*I)*eps - 
    (31.353918226751930500392500123954537015339914053966698863769106304590698\
70551545`50.14164303342725 + 6.4028841531427549592593935404067029183625976525\
8470282800114776176255025905036`49.45172685633146*I)*eps^2, 
  PLA[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-13.805959458377577637761564290782447279337760084677305916262620406107251\
95686621`50.02476093931407 - 12.227944918439190523431267333825477523509428688\
75024978013188438935390092699929`49.97204781933011*I) + 2.`50./eps^2 - 
    (1.0471872846456392271811374534531988368481385530019916823091890249800135\
0483791`49.19360386579179 - 9.42477796076937971538793014983850865259150819812\
531746292483377692344921885863`50.147850633003*I)/eps + 
    (28.802511369843698685735202176849533204368150102728719073423134288617212\
2402814`50.09629088957632 + 15.3399997137415112617704730534619486955702898865\
4171893289168737164167772363149`49.82268588434952*I)*eps - 
    (64.974781275419894846183414167764700618776836358554774171030019874467959\
84632395`50.13914425958844 + 15.065105492636393231888453291417762859888149454\
04291073713304968932296103623367`49.50437161052336*I)*eps^2, 
  PLA[0, 1, 1, 0, 0, 1, 0, 0, 1] -> (2.56856276605333318048932213642399074657\
26980840921633896212999197634641040292`50.14337984889956 + 
     0.4694527520710125261981532778184560377461402097350497245005485351945187\
8819322`49.405281555545*I) + 0.5`50./eps^2 - 0.077215664901532860606512090082\
40243104215933593992359880576723488486772677767`50./eps - 
    (2.0312246906758465077807988717570251627033240992917241087216618420191796\
836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLA[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> (0.97767228131796787808421442674239707791\
584885712580714998180228364196801849061`50.033409324640324 - 
     0.8265764377600639198026313367409027279608156012195906447351836169175952\
8698946`49.96049904347403*I) + (1.7179652425395776922472961310982559316463989\
4077128774336798882540241417113419`49.57585543436266 + 
      6.218760693418149319935431185261663277703525054393915634660267361956131\
78654362`50.13454490619817*I)*eps - (13.2127056109317918315755494914713587757\
2442071207112666505613988734007655338025`50.11567814445688 + 
      5.511696652501274152672794311073650710597290456557749508613568085011849\
6587058`49.73597169304097*I)*eps^2, PLA[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-0.2383438305274081132139974035487469062824144270218723091507223350855283\
1074935`49.45432878133897 - 1.15986910001955008082333447163786190175235127356\
614623529901519718282638039158`50.141533845121344*I) + 
    (3.6175593570464698907431902754227638423948601872603725635383818456123021\
8448973`50.08980260353981 + 2.05466111317377742489525613280599326644838007803\
907583960808895899971934151225`49.84412713925496*I)*eps - 
    (7.7178026175221813226487609549112121670325261559850879372440088239975962\
4172208`50.14360414782903 + 1.38786374895774378625241370951023051739376595083\
861291367864874982056053091744`49.398457312642016*I)*eps^2, 
  PLA[1, 0, 1, 1, 0, 1, 0, 0, 1] -> (1.20241138865141687798525485082547010276\
861171010956855723724761571723324617253`49.8504926007275 + 
     2.0762000729634235576374222247018507717127651067050488990701992001316062\
3655794`50.08770872167359*I) + 0.125`50./eps^3 - 
    (0.4693241784220930226560731024467078324428517377388912681455213139396054\
0682583`50.03527491516999 - 0.39269908169872415480783042290993786052464617492\
188822762186807403847705078577`49.95786187230467*I)/eps^2 + 
    (0.1548355880069334774624968382169834401982791017810431209830579771763119\
5729694`49.16938139690136 - 1.47442539108291279993926750480709654533151083771\
681395863901244836625541526513`50.14813341042917*I)/eps - 
    (2.8319025606332209018039762975149910025841828575174096466804381978711802\
2208938`50.04088262994035 + 2.29502874958944442831696140310795050239617507047\
399735264035070544909486761283`49.949592454026856*I)*eps + 
    (5.5584522978960078515896005388583869356000107931949018188134975537312580\
8726842`50.11181191769664 + 2.45520850221155566117825352010268399020654281323\
613967462199083404343651416886`49.75694641411434*I)*eps^2, 
  PLA[1, -1, 1, 1, 0, 1, 0, 0, 1] -> (3.2917978613434399117109986703884952200\
7454829761170322033462822557623596831267`49.88505428061201 + 
     5.0949953314753693540246541746628673449310988352532832542057562251270949\
5967204`50.0747649122723*I) + 0.393749999999999999999999999999999999999999999\
99999999999999999999999999999999`50./eps^3 - 
    (1.2507810925428627048936472383278386605409836205086928465095676372513911\
6460857`50.00239211130875 - 1.23700210735098108764466583216630426065263545100\
394791700888443322120270997519`49.997581243201154*I)/eps^2 + 
    (0.0334277595420227498765775826014332324374281757912956503264557109661090\
1757048`48.08027537286154 - 3.92944469158167279246028755520920358880959320667\
432787769665850723467199014731`50.15049928368614*I)/eps - 
    (7.3079265738106825189182832247389048085365492664248219183465904657561597\
0087728`50.04456123873893 + 5.79564706396875238761560846036682776663204209046\
102760063537518775581841873899`49.94386899408306*I)*eps + 
    (14.204348071757966254048564209571298182276552986163884976713384122989653\
11416413`50.11418846185497 + 6.0613946488683590702602314571505226541483800488\
8490485496087462274116123154987`49.74433971711839*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  PLA[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-4.4147958386881527361126106266765128880786829731534623286604237831551161\
0958957`50.03884146053519 + 3.62020427777427599660695617052028422211826401839\
176414602862339937895111549523`49.95266391323508*I) + 0.5`50./eps^2 + 
    (2.3931326887401677643093171520684562218424739195300001594992893291495769\
6921128`50.06298032620209 + 1.68622407779233497913063628107820405437113857227\
833962350787225958534098771884`49.91092883354347*I)/eps + 
    (4.0705952107170255898997739705307676127296687007986521399252647938343254\
2814269`50.11097472646804 + 1.81915887647224701836746536059376631777799792089\
864997519226026897822663808253`49.761187439060215*I)*eps - 
    (24.225617229559981012341578861095458623233956868280002924455730603079955\
98762013`50.14822683328207 + 2.4933681440780568717989804072478519598047375283\
5681661899714616322662733257204`49.16073838881437*I)*eps^2, 
  PLA[0, 1, 1, 1, 0, 0, 1, 0, 1] -> (1.50089288773123526607330692680535871457\
032875411873715069285048289703406695331`50.1489690305923 + 
     0.1268662571433764807559730556410261398502536069435999368828746113720850\
5479334`49.075965458306435*I) - (0.422645425094160918302012009969904719805341\
75937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (2.29016798706044828843679333709620676728\
459085064361537166127968336484421597064`50.13688280232465 + 
      0.582941320087156390810058845123935529645628126281558061864524293461984\
6272238`49.5426403028041*I)*eps + (4.9295877586604746204398376831970633584691\
8302463938003117047697883657712584376`50.150065726187265 + 
      0.224343052094886378239117168755045213314708545062168667203184805534515\
78654964`48.80816774764534*I)*eps^2, PLA[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (4.25474015574596455946702048523135707978908434305003066139600865171718728\
486443`50.14901739852581 + 0.353950825386186822072692270060966383454775784836\
98341225885139569977644139114`49.06908728580917*I) - 
    (1.3030749820571241811558893374239924675856286904574337075404256416780793\
4710795`49.87295026380442 + 2.09721791392286669803503550798159150272576913709\
698918351685085446977607134469`50.07962441572243*I)/eps - 
    (6.3066891882693806289134210370649768671615498251839144106432195486019191\
2224058`50.134842301974174 + 1.7253595095283743102019122293042300669314869924\
1818444475353892332684739426719`49.571920475596414*I)*eps + 
    (13.063855910389331097519265828208916925423579673105346860340976773808985\
76171071`50.14987495189602 + 0.7097736912287473968961504148532327794539778577\
8340796615886374546470852322326`48.884923467819526*I)*eps^2, 
  PLA[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   (-4.6246604050821615802022198590985264973353042717875951239215575383612368\
053903`50.145830914498546 - 0.68290650206484394157505819950847076457703195372\
294576783388532937463480412347`49.315112314796814*I) + 0.5`50./eps^2 + 
    (1.2609980239302327467992305548558683447130727668497617557293487784990370\
6575545`49.85945720574021 + 2.11774823830922285781618218115820252014221132774\
370848589112835455840050105576`50.08461712887254*I)/eps + 
    (8.8864827740291981005701761621635825279912063834010661291376997997667470\
9033074`50.143616088616525 + 1.5966199358541090667515266515696413776650925854\
246882448768488849068167682731`49.39808773294256*I)*eps - 
    (19.510460474474979095879938665137990066139449724685271375566290058665722\
03241733`50.149861728769075 + 1.070935028627932550370829288041089322944779410\
02859054047991466656615107949893`48.889357333189054*I)*eps^2, 
  PLA[1, 1, 0, 0, 0, 1, 1, 0, 1] -> (3.41425720238414651786878763236652186444\
866579051335256679269670979987249591751`50.13214437572295 - 
     1.0144509933654905152794422520022768287769539069772065686019201992264904\
0764106`49.605079213244714*I) - (0.422645425094160918302012009969904719805341\
75937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (0.46027415008493700313159787902552703828\
933571185070621251047261655330798221343`48.988536458037416 - 
      6.667496083411034163727474338743978450387414523950228718547913044576745\
59106972`50.14948264255437*I)*eps - (5.30106258032190352458552901074568762650\
702113870833556179731688675849191456245`50.05816835230183 + 
      3.859255671518160871255232166447880858637850353552562311023794048971099\
96368452`49.9203089721587*I)*eps^2, PLA[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-0.2033669214698143551651682287664623421578317086503854915804269122824698\
9894001`49.64812084021629 + 0.61384697798270630962700069089772307230021024804\
907793312596525557030088695137`50.12790064792344*I) - 
    0.04784662741645905505572748089189907174078661565548604279073875748097203\
861083`50./eps^2 + (0.2338602762271285436586996617442372657383446380463670608\
6986753722207899637199`50.10966188487168 - 0.10639925492751953507159297167870\
016835360399516546215208435628164400014072742`49.76764401332808*I)/eps - 
    (0.3398604807280606189978633018611241050944370561777742090195096341520018\
3680847`49.80535444222706 + 0.67129206435200123588070102324837855496814842565\
855146575304779412262113750218`50.10096528807096*I)*eps + 
    (0.2232364754016880593475722408755871733392148529267102659681800965393961\
4513018`49.72773898144719 + 0.54714897279359778977533634029176883296644323552\
378732170254713294550736120413`50.11707941268692*I)*eps^2, 
  PLA[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   (-0.4000790757502222515208707263461941421571730445476768349445296723846222\
4036973`50.150490730566744 + 0.0042295214584614055836507061659481694553136886\
8419520216301931487056505415643`48.17463612501178*I) + 
    (0.2742156018851923701722550070385479320067272621159422696637221045218053\
5490221`49.44585741002917 - 1.36181823572208888073562607635282105074790733506\
673255613026930940928610489233`50.14188439446841*I)*eps + 
    (1.7444636846584099807577869696001406514941562143805799736386568775938077\
9862663`50.0961236200836 + 0.930706754100826668417094671623445805417500225070\
73802636994570036864411266278`49.82327455270456*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 1, 0, 1] -> (0.30354614373986364408379793715045864060\
71318117197447016582812953181283578552`50.150338436490735 - 
     0.0086573237441208351868197627050602790063038398597299399897082432114756\
6203848`48.60549737497668*I) + (0.0051858393873005759221820768022371051348175\
4433969148352466570074739438738019`49.442713556766584 + 
      0.025948748365254112810207617904905965281290402502394389440254756707515\
76534712`50.142010909380275*I)/eps^2 - (0.05427938879518326069217679755044474\
900584221976084539430463243158109780507174`49.89476292922442 + 
      0.081367743219684172066516004112528805558169511439339373395819010837879\
46776091`50.07058025127616*I)/eps - (0.08020384915441703247728317559803352023\
47708943862246874342814161507664416585`49.36177143782025 - 
      0.486537945989963521892790460336067209716836857304972396273545732125777\
83236374`50.144692943665355*I)*eps - (0.4638635815260233160847717926840987357\
7366554413988760451037750638929971346525`50.14370944044343 + 
      0.082766889695281803137425761838811536235047715961441019024439856995275\
8841074`49.39517579866791*I)*eps^2, PLA[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (-1.0850906228874140921451419491599314172761308300204669741101160030229325\
616066`50.103611493092885 + 0.53280122849946235078530116536343433707743785597\
504207652839591223986258057765`49.79471070020423*I) - 
    (0.0476448387494695388655694244440009848408501755821911023314066021681161\
918566`49.94163927860733 + 0.060579901198767159617037750211968221606598220266\
36685560735246639169888638762`50.045951977855296*I)/eps^2 + 
    (0.3453482741076089259661335555172579614200147051700673521153168831207023\
1444735`50.11422436911259 + 0.14729070618075713426503535501359558798969502173\
411470847576088229152433618705`49.744142423556525*I)/eps + 
    (0.0498020757148634061614794452953306042487966704465028879077024308164279\
6895095`48.521658519900974 - 2.1182827404826968791168481352811017120848579219\
9794839401694083717654654418089`50.15039500332969*I)*eps + 
    (1.6773844082528375160978463023444455505781566677127896166618332746363781\
7837415`50.09517714659711 + 0.90369690302380029054613541233636471092542334345\
755058881111548767166431370242`49.8265673387357*I)*eps^2, 
  PLA[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (-0.7083658550284856245276401263799362702836076333079144000139780691016406\
9123179`50.03583476613429 + 0.59085724649289999814854022003837533348074776786\
86563098637557281979550342108`49.957059713417344*I) - 
    (0.0222991093653924764653829302496195520797154406606733791560625132137958\
657348`49.442713556766584 + 0.11157961797059268508389275699109565070954873076\
029587459309545384231779099262`50.14201090938028*I)/eps^2 + 
    (0.3526260322438112799691578976436294158693954522123322944066628964994624\
8500171`50.137943016644876 + 0.0860905319877628855310377315597549090967371207\
1900496509276170043715208666513`49.52558403767246*I)/eps - 
    (0.3280757928965813014965323882653929358766169575758041118815013648150289\
4281976`49.432780131444105 + 1.6810956331800147707456690021017658252702014791\
5241735338886024337895278161967`50.14239836436673*I)*eps + 
    (1.8470564722651446142503346380122793912097868147018230440364797553959495\
9091362`50.13132453790506 + 0.56145066195508281164072499741083906560210841848\
49245242255999512898147068698`49.61415596226483*I)*eps^2, 
  PLA[1, 1, 1, 1, -2, 1, 1, 0, 1] -> (5.7734122157422709038834272905899800091\
0778340441633076136057684900216826605693`50.144629344026804 - 
     0.9569786292296842932559319838004102214115877938163499830032440852755912\
9709594`49.36409901667517*I) + 0.125`50./eps^3 - 
    (0.2846022365808615441229416618941339586602985471035570530112139127763676\
3272301`49.78440643274699 - 0.59683771028860985241781544534274495393582437062\
348493275090665196657822703013`50.106024379601905*I)/eps^2 - 
    (1.4455589932781602609676456410112855780443864647337868555357321463998504\
4075031`49.9094903103917 + 2.061752364597104763701284011725988415482267298140\
21702348603328342211233552019`50.063690991783034*I)/eps - 
    (2.0423989013459854792161991725781009037475247635162178065217449641531718\
6832528`49.62149555932534 - 6.59597032626363360137407475572931140082276198314\
168420923543499373484067928057`50.130633684333226*I)*eps - 
    (0.6510629151912659093114510541698669787194675594009650021630713397231453\
0615597`49.860789413337436 + 1.0888708396345913996379336181518393664828283896\
8147270369057860839863829262076`50.0841428222717*I)*eps^2, 
  PLAx12[0, 2, 0, 2, 0, 0, 0, 1, 0] -> 0.819622602139481448791480912228932024\
29625705436182954785379963855277678151711`50. + 0.270270270270270270270270270\
27027027027027027027027027027027027027027027027027`50./eps^2 - 
    0.66561193228466067069273740446267238334683642443748929330354574324193313\
266712`50./eps - 1.5391930378027320628464751907195468522098108947987954728373\
6724105716204270124`50.*eps + 1.670314815518789172309812996730074572919850308\
43950506179586698991437300932502`50.*eps^2, 
  PLAx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (0.11414484117210777325452298609156965837479827747056266661567932056505837\
660416`49.56030503413822 - 0.429376639904632649307911004748724358032966877224\
10689737319632076482213639031`50.135687159098595*I) - 
    0.13513513513513513513513513513513513513513513513513513513513513513513513\
513513`50./eps^3 + (0.3849079068200098737180979014223798908577103949580623881\
889657938003424939414`50.09285416009059 - 0.212269773891202245842070498870236\
68136467360806588552844425301299377137880312`49.83438548487915*I)/eps^2 - 
    (0.2046935115697858359766058378773173777020805833065517804864743178350100\
8079903`49.71233402115284 - 0.52277038915179922118697599033018126391403167864\
240713403948400697731260645173`50.11954092488009*I)/eps - 
    (0.2001767633625730298610530560943232783820645681225622234401065858855942\
8936046`49.662842304028096 - 0.5818267610617623901320584832480331137567109166\
8006208471005946495364907309847`50.12622233382035*I)*eps - 
    (0.0156644785364066249378030001981793108512764766927602568259742721418940\
445743`48.66364107572653 + 0.480351402784462087459381590328991168183955498408\
81430849278810059427748116729`50.15028419706286*I)*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.4074539405368503936296986914461041023139933685051303492993033268398074\
021584`50.13117679654296 - 0.734733294924633675340405607416413227639571265727\
74303732484813905449488793169`49.61574853023039*I) + 1.`50./eps^2 - 
    (0.2338728714829016494647205445393345663108190749606129599735744982499163\
1946441`49.02114488360858 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.1493149083652*I)/eps + 
    (0.3618171016759898346051565748697324165055880575022565680488767814015804\
3429032`49.26251385384656 + 2.77218594665357193006600452259636295435431778939\
685939903007154869947176626471`50.14684712101655*I)*eps - 
    (4.1686686406135273739624594444231997608760618001338021116980616487553507\
162498`50.13093609037706 + 1.280493705169909148272656174816896013924779393699\
3731102250663153735717274045`49.61831616294915*I)*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.644311179556347915839094185711385034\
74626678988263817138970091265981631900829`50. + 1.`50./eps^2 + 
    0.53723585054675551843687160348811218161670522958128961477688075000484740\
913166`50./eps + 1.1634475977054240781115811444956073878290895997297920351170\
8244605825458076697`50.*eps + 4.381885251423096340202863149965328013798181360\
65026849121655337553831123878688`50.*eps^2, 
  PLAx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (0.15922410128719667586087991450149703639529295398693813918303566139525565\
461139`50.05431420225269 - 0.118876024644035673963005513288779775483608806647\
5852917779653267812809087417`49.92739966932208*I) - 
    0.13513513513513513513513513513513513513513513513513513513513513513513513\
513513`50./eps^3 + (0.2497727716848747385829627662872447557225752598229272530\
5383065866520735880627`50.03246719933715 - 0.21226977389120224584207049887023\
668136467360806588552844425301299377137880312`49.96181026347703*I)/eps^2 + 
    (0.0450792601150889026063569284099273780204946765163754725673563408301972\
7800723`49.307899860566344 + 0.3105006152605969753449054914599445825493580705\
7652160559523099398354122764861`50.145985546272655*I)/eps - 
    (0.0409526620753763540001731415928262419867716141356240842570709244903386\
3474907`49.09556975246567 - 0.46295073641772671616905296995925333827310211003\
247679293209413817236816435678`50.148822393962746*I)*eps - 
    (0.0566171406117829789379761417910055528380480908283843410830451966322326\
7932337`50.130915570748755 + 0.0174006663667353712903286203697378299108533883\
7633751556069396242190931681051`49.61853351885811*I)*eps^2, 
  PLAx12[0, 0, 2, 1, 0, 0, 0, 0, 2] -> 
   -0.78859807239631008916449351956206573189520274445432330484466485343066070\
613117`50. + 2.19548106039932006883269542601757809917378996829248713203225457\
006641803647527`50.*eps - 6.0664314746563926487127280929495274478459822804520\
2111338586225821800960333667`50.*eps^2, PLAx12[0, 0, 2, 2, 0, 0, 0, 0, 1] -> 
   -1.07596630369852712350701027033022978624840157049860766296486008782506746\
167277`50. + 0.32002395859910687118576986811877827246733093800690024509906483\
781480433886649`50./eps + 2.9045479991897919102131039359269627428112530208454\
7598146927167416244295364523`50.*eps - 6.821877987447898893347893659176340825\
09775552346489782944115071234585301279249`50.*eps^2, 
  PLAx12[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   (0.61386655392966040583464838616670022754739186581631125697115919430938841\
980512`50.15051451968943 - 0.000910910591302796795232393983118421568103197943\
01729378507341894563679263583`47.32191629959755*I) - 
    (0.0458508366821543014796908567480498437046460806778948781200681149429226\
3333082`49.470109197978545 + 0.2148224378638205868032007263625535191542777595\
8217884537538932358158920556839`50.14084157369986*I)/eps + 
    (0.1505633340278540274838954655128435848682780584574446371483580079415990\
6436841`49.44530550577723 + 0.74872176767858746240901250783792196255159598266\
290278436907960767722196562036`50.14190674231265*I)*eps - 
    (0.4799019307733270745543909644374008955827888267991221932432756629639568\
8626027`49.86349597700118 - 0.79583578367649258771265969058378129420074700886\
173045634673787423013442386498`50.08316694249451*I)*eps^2, 
  PLAx12[0, 1, 3, 1, 0, 0, 0, 0, 1] -> 0.197149518099077522291123379890516432\
97380068611358082621116621335766517653279`50. - 0.108111716917913492402524134\
94559575052313335304119572783035843692221513537482`50.*eps + 
    0.41942662216560583233159291804458808443156816375511880434368386809945246\
503464`50.*eps^2, PLAx12[0, 2, 1, 1, 0, 0, 0, 1, 0] -> 
   -1.07995191064853971623109356675210420287972425585885600562313361735140739\
362664`50. + 2.25651043466795110014592125646709064104477159693649695248893255\
785826599536423`50.*eps - 
    6.63170711167924200554477815016534550614864896327905048862140032657847233\
7398`50.*eps^2, PLAx12[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 
   (-3.6540430968528914859209744701021118203123033015121704696593161301473510\
5478484`49.94097200437918 + 4.65763398425519193986322303738318535099737498361\
942473401854554306809745825057`50.04636369605634*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (0.9006594242902529788500509830442140071176704614752465253\
8358475088747637959713`50.00001809318802 - 0.90058437935642559061132722771500\
54794489098019004777479227153257344124580607`49.999981905304274*I)/eps^2 + 
    (1.8663203433622604647743196128881050227726526688652259473919808037534504\
006722`49.91109438712668 + 2.647219108392233803981816533215090568708712960363\
32736613357413763908825952385`50.062898086145346*I)/eps - 
    (10.665873721527164412069818441441459522524237309616589941375192540651127\
20127003`50.12629041193984 + 3.6641424066034679604830740294639615022071874150\
8523319315864182242995715600204`49.66226631853075*I)*eps + 
    (1.9555379119986304619825953755042734613719645682045561570522390271675957\
8399502`49.34806142256528 - 12.2534533791547676127262860453575711825050268876\
972580591842831841578047524934`50.14505368528529*I)*eps^2, 
  PLAx12[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 
   (2.31857717251871957924798781603573314698606821533095374000116849860704499\
952784`50.097213234612454 - 1.22295632040487422569172354197748368797070375938\
378012653358880056830813434046`49.8194026247745*I) - 
    (0.0842196270459770964045973081419686490068507178846712503917182129859689\
1953338`49.84011984714202 - 0.15009739655940426510188787128583424657481830031\
674629132045255428906874301012`50.09107969272887*I)/eps^2 - 
    (0.6595758746513075445749528882734353229643081934571984747701533682621558\
2750685`49.89319842082173 + 0.99389201058000220154529938324029470528714690300\
745348505595265474475873121305`50.07127285830674*I)/eps + 
    (2.5688622194893538401889366590428037746853530920356413415953407016430672\
4247587`50.04947628492328 + 1.97734422906419238769696604070259938632495936056\
471371462052002853600728362679`49.93581775407652*I)*eps + 
    (0.8437282930836590090581690032719634732301941541309728711812501551703652\
7576128`49.378612172762004 + 4.9182093850434613624950746509164125736456661586\
4842248211697777550604660324404`50.14421657423935*I)*eps^2, 
  PLAx12[0, 2, 1, 2, 0, 0, 0, 1, 0] -> 0.232649185988142014943491931862891299\
69494832795149124984957681148735666271189`50. - 0.135135135135135135135135135\
13513513513513513513513513513513513513513513513513`50./eps - 
    0.27625926269726423225715756026242345934240330614084986785538793829273734\
0697`50.*eps + 0.523373510041499639109166973872401242908023302897154269800124\
92593326600254634`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (2.75405098444826518703692328256049774435587076070320774366029305482755776\
21785`49.66386247513045 - 7.9838204151013007527093416243359549536829717419097\
8462674282380798232100816356`50.12610125878688*I) + 1.`50./eps^2 - 
    0.48776466313639905454635751349813819541765200521318053094486780310306878\
688866`50./eps + (15.78290661119859331725260694044110474713320609287865734694\
997140710407565859197`49.869178066300755 - 25.7082352959227955397923772426237\
5127739163031796591626452801671851886095259698`50.08106334569248*I)*eps + 
    (82.074577375993361701613331271359603175642340397530178626917672975314619\
58107136`50.1117827614085 - 36.2678395012269660482237234565720372505966309985\
6139004555767819847686595820118`49.75709579144652*I)*eps^2, 
  PLAx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.644311179556347915839094185711385034\
74626678988263817138970091265981631900829`50. + 1.`50./eps^2 + 
    0.53723585054675551843687160348811218161670522958128961477688075000484740\
913166`50./eps + 1.1634475977054240781115811444956073878290895997297920351170\
8244605825458076697`50.*eps + 4.381885251423096340202863149965328013798181360\
65026849121655337553831123878688`50.*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.991679195692818938364064203430541825\
65069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 8.69357924869604370098522699179262575\
925996869491024845050800379517213267840057`50. + 2.84999999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    4.47570404339459602787621441986363947639302511847576882014046009448958729\
070064`50./eps + 23.927909551553972540768673159200310798486054050079436047982\
07413671510399083353`50.*eps + 20.1554178315969757733943293924698644850377934\
2813572614425074434541126175277323`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.42561167639501029086605059273975506048912183058172737060128101001072896\
741381`50. + 0.5`50./eps^2 + 0.6144515154482883790433836935705146126588645655\
2121321358264798488971513590933`50./eps + 3.783621661360242986594525529884771\
31313367222067433156635466177708447400215057`50.*eps - 
    7.42987097686623656560597628166571405436368826212318266769717302626133319\
643082`50.*eps^2, PLAx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   6.157671842710349332290412248223397665516265546637938662505914080959801735\
59846`50. + 1.924999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 2.519803973776267780017235652940647171334580774334\
39724751636430227623754787692`50./eps + 14.8962651394512725203916950894640436\
4572547439191740652596107252173735371642676`50.*eps + 
    17.8685303104249812025863739807761636937470480382778922024805854366775617\
3036478`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (3.00663428797628303160940297939624751079538710420053933008297281310273346\
303432`50.06382374449418 + 2.106089731619692506396369644497148088690838619826\
24346151942555838711978285664`49.90922000930323*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (0.4619498999280285157705860964900064388336987554356337543\
298780546452682702601`49.93570486798949 - 0.600389586237617060407551485143336\
98629927320126698516528181021715627497204047`50.049543141420365*I)/eps^2 + 
    (0.9149248040227315197435049528938828163404088654731045654062308158984495\
1705534`50.13845611870993 - 0.21863468264028554995482628028762918432826790250\
454540820297861444148134951144`49.51678977348191*I)/eps - 
    (3.2605450060947851872689565262380272673521122995940146756284954574656643\
7999079`49.98124551219812 - 3.54247981052608485986213652563241285272339685073\
35270504131648035842227861731`50.01726269671528*I)*eps + 
    (1.1057845611312504830979687727679510315346211415149027688915064395505347\
5504483`49.82503844716822 + 2.06182111242998007949513045894958789540311633820\
972459523312379332095572209448`50.09561890746176*I)*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (16.8229742800910005037369023264798493838083102139335380107300883859170003\
9374882`50.11409055673339 + 7.18933647565618035717853436794280320425004475512\
383979097781383718615610538837`49.74487658573804*I) - 
    2.16216216216216216216216216216216216216216216216216216216216216216216216\
216217`50./eps^3 - (0.1287251249000961981596355524042728136547342808392542896\
8529988716217816224353`48.57849927021388 + 4.80311668990093648326041188114669\
589039418561013588132225448173725019977632375`50.15035908611193*I)/eps^2 + 
    (6.0073871581037722989598236494905858495242713330334714220982486692044977\
2749097`50.023047814725246 - 5.3684637359540368955175923186701571896578962163\
0734787440645479181631768817363`49.974212216688194*I)/eps - 
    (4.4649759139438791460709285662063296266803224071832524250864187410270739\
9562898`49.51910199304939 - 18.5797755311327411035472153540134992837274860059\
499981123705678712272676327628`50.138323335418576*I)*eps - 
    (1.0577515441380367368272928691999106260719027888397519032180920338450940\
9431687`49.009567099316726 - 14.594658945526073448203285505877073223542239374\
98685384992196495522227326021062`50.1493773819728*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-4.3502983922102104806212002441763263912626891977555772347271796463134521\
3630112`50.031716324892535 + 3.7123452017613435490795046257041704389436962099\
2037356125599668827979025583766`49.96284563152417*I) + 0.5`50./eps^2 + 
    (2.4283258359176908965653788965872377470908979751661105203288311857749423\
8808887`50.06266783429123 + 1.71473108029113514641700977776474043537424390214\
008807052288401869573488405795`49.91155689349199*I)/eps + 
    (3.8934979153105273389649635080698124120342147201878305347878109280077566\
5380264`50.10194420716301 + 1.94934296590248150233408931755429837066614428270\
876044772646996539889050658348`49.8014925159417*I)*eps - 
    (23.978540563083039535651204470770658406541658254647180691580290595445291\
95494982`50.148357190589444 + 2.396247699769365564879789318509797515767871189\
18906073012281049619766045394909`49.148066153042706*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -1.02203174977731727036293169151131919280398495264329949876640010630224846\
826562`50. + 2.26610002128185033777251157823379253843717212317864291145831515\
409681942151215`50.*eps - 6.5325617341711872524024823036661057101724755915369\
9644303014868864044614183395`50.*eps^2, PLAx12[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   (-0.1809625321826840827892238235527967886786538271253771602332362836588092\
8228971`49.48424398048215 - 0.81944518644765732267257652101121138212139306674\
69178493566086316914853264881`50.14017522430041*I) + 
    (0.1142284932686921400816248675594337080554977728040704559050211954929958\
4699845`49.86744079722998 + 0.18708897203031626470755755268513337705489431950\
002431361644804994424789564267`50.08171453770287*I)/eps^2 - 
    (0.8187288253594515648331971696368466942188184635272027261468547268928420\
2977819`50.15034979022458 - 0.02258710408241774492341651815282581321809906615\
873838752805253068337751047901`48.591070262275736*I)/eps - 
    (0.1710886050976748012706720061167492208834344914203307824580358575051287\
0484543`49.24773616995802 + 1.35698566060038096529689451504434163188774221413\
223711503232573249920226975558`50.1470903429366*I)*eps + 
    (2.0790476149396789302739070323175397318498519232880075716445376626128595\
1080894`50.11813509804432 - 0.83371213151551602068300792499814311908987820095\
106870030191754707733027992701`49.721286783313964*I)*eps^2, 
  PLAx12[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   (-1.0147519790324323843466143080227661501183880038966639011072209768128137\
7630502`50.02753135430066 - 0.88571243555213624929819001665561204973828542589\
383515555490573304750192619015`49.96846418961086*I) + 
    (3.4806716018150464425249120962751809815788437872757418406695593638501866\
5087987`50.14773520125658 + 0.39507884995372778900758864711207328714430480046\
053948169975859568844568047063`49.202755932225166*I)*eps - 
    (7.1476454270293055819024526028904948246037090595979518544696819625156709\
0663023`50.14884246400777 + 0.62850697380307502842945911349298168904612916480\
719718976840914822039372711165`49.092989564573465*I)*eps^2, 
  PLAx12[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   (0.10957773363301456959920369089752235676481176492416752572393923145443901\
772671`49.62419665966592 + 0.351478355370925620002475947270507366731378382789\
56857584310686797604951777797`50.13037293146474*I) - 
    (0.4489060686659598617122896578504067454637261049802416581177748808034862\
6222417`50.14811948864411 + 0.04727985053179226658401732774689935931827371614\
541190638465672548370359245705`49.170640106985786*I)*eps + 
    (0.3673491540288648317598609184830337690536220429122599401497862484716102\
4557522`50.031319803183884 + 0.3141580614009124374834352373471215089685033592\
4194004096337280197055293426292`49.96338896747895*I)*eps^2, 
  PLAx12[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   (-0.0229254183410771507398454283740249218523230403389474390600340574714613\
1666541`49.470109197978545 - 0.1074112189319102934016003631812767595771388797\
910894226876946617907946027842`50.14084157369986*I) + 
    (0.0857510094463296459993938773870778793219494397296211926813427248348247\
1909507`49.964089736632125 - 0.0999897192922445620741968304708648583911774180\
3556686252658063664715172201775`50.03080584460456*I)*eps + 
    (0.0399515205256902652786692547879529756386258151267584222226062936685132\
1643058`49.74574566835309 - 0.09326508801798052792625176474807132940699452604\
084340550135856159830175749525`50.11393145988373*I)*eps^2, 
  PLAx12[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   (-0.5469627589646021880316662960456528258776018681755699103995903170989854\
4198696`49.65121655496922 - 1.63794518705307802967009972245909036398917839831\
083724345670789946753649510452`50.12755816166168*I) + 
    0.14801108085208692792341856400493495101614055882819136335831748748934700\
672576`50./eps^2 - (0.3037038199303517735925513439902414919124047968932399268\
2065023667839047941007`49.88837131767425 - 0.46499052425480120718566080280740\
509168486915583114816654134428477655159840436`50.073365166016124*I)/eps + 
    (3.3373249500465943587849233747474313309765539380059573327970413488759969\
6528114`50.055562315790624 + 2.4716021231247713643767599910180737448659705012\
4331995681107957425093112732225`49.92514238011582*I)*eps - 
    (8.0979987153252550017353951501979403709556086439012993455132769166172049\
9217704`50.12903965016405 + 2.61093949806356429425112725482600390912738222040\
336196326910195764882304614509`49.63745875488906*I)*eps^2, 
  PLAx12[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   (-0.1290602058084204070110600269161298256531872241203651968055372448778209\
6188234`49.57043693116619 + 0.47348731855735857902115214874169311880511857325\
271334987534011124668606610689`50.134952929595*I) - 
    0.04000299482488835889822123351484728405841636725086253063738310472685054\
235831`50./eps^2 + (0.1806568725442284296840890802128910521389016395144228257\
5981290037569487999885`50.06480939327264 - 0.12567311466345978572585427102902\
840315807274481922923420036332020987881037956`49.90719728433751*I)/eps - 
    (0.1534564508164445403878632158828335967014097970068752015357044982212090\
7513827`49.53317380875462 + 0.61701181759569778063803854167588219376834792456\
054623601958850998840354768341`50.137482141390386*I)*eps + 
    (0.3070377454546436821721310496979543699409804756349371623925321309418196\
594268`49.75773228036346 + 0.693613834797823342059951561648251170655411049636\
68325022853633857599528607175`50.11165825891576*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (1.54116970012389079699102881000565129549565840201418843418908169628081613\
749025`49.79362574175755 - 3.148451361573149482103269726708110141912330144657\
99145660001482588212260033994`50.10387226824747*I) + 
    (0.1742674971405530602803235333651078801965717513974391865369360176262874\
2526059`49.942582552199354 + 0.2208006258748616865843275260897534888763344404\
3765889069002916331060920384313`50.045366458467*I)/eps^2 - 
    (1.1029617334975915726219861044849606063061626585647029226112947630908307\
9785786`50.14648489715115 - 0.15095913620658341317524340755128265848182136777\
409764662281697864530227832235`49.28278385411526*I)/eps + 
    (4.0661385210491055757769223706424045758248006397153133713671718880069184\
2749916`49.83037864617429 + 7.46211219032763549826075744215796832425445341562\
302740655141816682782010817991`50.09405825074418*I)*eps - 
    (13.663944519460510714947319273725432339445439181252946863789272369957994\
16718857`50.1273212871907 + 4.58758493211493928293179472598169993863126776303\
109775416615917895798935935789`49.65332931486666*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.4074539405368503936296986914461041023139933685051303492993033268398074\
021584`50.13117679654296 - 0.734733294924633675340405607416413227639571265727\
74303732484813905449488793169`49.61574853023039*I) + 1.`50./eps^2 - 
    (0.2338728714829016494647205445393345663108190749606129599735744982499163\
1946441`49.02114488360858 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.1493149083652*I)/eps + 
    (0.3618171016759898346051565748697324165055880575022565680488767814015804\
3429032`49.26251385384656 + 2.77218594665357193006600452259636295435431778939\
685939903007154869947176626471`50.14684712101655*I)*eps - 
    (4.1686686406135273739624594444231997608760618001338021116980616487553507\
162498`50.13093609037706 + 1.280493705169909148272656174816896013924779393699\
3731102250663153735717274045`49.61831616294915*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLAx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (2.75405098444826518703692328256049774435587076070320774366029305482755776\
21785`49.66386247513045 - 7.9838204151013007527093416243359549536829717419097\
8462674282380798232100816356`50.12610125878688*I) + 1.`50./eps^2 - 
    0.48776466313639905454635751349813819541765200521318053094486780310306878\
688866`50./eps + (15.78290661119859331725260694044110474713320609287865734694\
997140710407565859197`49.869178066300755 - 25.7082352959227955397923772426237\
5127739163031796591626452801671851886095259698`50.08106334569248*I)*eps + 
    (82.074577375993361701613331271359603175642340397530178626917672975314619\
58107136`50.1117827614085 - 36.2678395012269660482237234565720372505966309985\
6139004555767819847686595820118`49.75709579144652*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLAx12[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 3.991679195692818938364064203430541825\
65069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  PLAx12[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 8.69357924869604370098522699179262575\
925996869491024845050800379517213267840057`50. + 2.84999999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    4.47570404339459602787621441986363947639302511847576882014046009448958729\
070064`50./eps + 23.927909551553972540768673159200310798486054050079436047982\
07413671510399083353`50.*eps + 20.1554178315969757733943293924698644850377934\
2813572614425074434541126175277323`50.*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (-3.7158924115461069474319825901561728649790426741909220413904733548895842\
2757273`50.14202114005573 - 0.74216289528771778890473507749625742824034783518\
354608917817471530791684474328`49.44245724677982*I) + 0.5`50./eps^2 + 
    (0.6763338548180061126054477494164615636564500393669418953968032129227922\
641283`49.614791933591334 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.13126568127854*I)/eps + 
    (6.0732720154248562744654252234604241191834197378895171864589536418906952\
1896881`50.132997283058636 + 1.7603622137652853061796579556061976336036022117\
2177402921615472860156964338416`49.59517658775546*I)*eps - 
    (13.768368659463705964077130007810647117600954072230925778573458003049965\
32002982`50.14930308433667 + 1.0300240795832908184601355768883674762151521545\
0611925709243916198027982246331`49.023267975892836*I)*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (-9.0319975167503710962029500187135678758495156270269559622929430996900223\
3780903`50.137389847643384 - 2.2545217117510264707653483197113598613179788753\
414596216451496227628440836132`49.53466046018578*I) + 2.`50./eps^2 + 
    (1.4517858995524854772098311581669822599271907821609020873846424038835090\
6560725`49.47859350799456 + 6.66432440723754937052382148509104054792193253406\
353533462809341043465218964921`50.14044706356687*I)/eps + 
    (14.104615027228691903388553081499739360223753927466563374626569627287147\
91146836`50.124943581764995 + 4.986233740943561536576101987508224653721344435\
48575199162720375549360953280765`49.67335497796632*I)*eps - 
    (32.132757884918881772486384398828302855858039711427208812225977951583161\
25439557`50.148035621564816 + 3.443363974743496626450743745356535238521495514\
66885740753592886235270149556052`49.178070551326925*I)*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   (16.7952366698916954354683668257739347625457122317606273644262645573587853\
8361012`50.141906308668496 + 3.3775053715778947631443139763532017001251644129\
5731043571724177099524055092009`49.44531622898751*I) - 0.5`50./eps^2 + 
    (0.8165671057429159409706325715858104469463312100193271161980558914618877\
5405975`49.235514917227455 - 6.6643244072375493705238214850910405479219325340\
6353533462809341043465218964921`50.14727916581214*I)/eps - 
    (4.8996914619051363425655152976618093669383698187247160708494240082982212\
818188`50.01244447940416 + 4.618734569546121771240718551214103539498983489726\
95926503950659895199433436049`49.98679875127198*I)*eps + 
    (61.996984839748938346769110403561233769350714042616081482666379409956565\
26606226`50.149359139531576 + 4.529224983807298040782873880608850549591991207\
14080243473821395336627318854957`49.01301246526497*I)*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-12.852276039535609086732447923109625514485437923714341340385957882582056\
55021827`50.13982812991331 - 2.8866455215153245720029834522477183209492739277\
0871348938368496247221273083656`49.49124154124362*I) + 1.`50./eps^2 - 
    (0.4803233517633626762527607050404705716122096996537474657710040504422563\
2855844`49.10090327818154 - 5.36303412266897636197058387830984973350448024406\
295093251764239578603380283595`50.14878013724031*I)/eps + 
    (7.4466294728882435096446666726052240181142333251796264825413774759284774\
547107`49.75232410604228 - 17.07410839146646846070967452358962836380612621826\
415333360604189155786883189188`50.11270239527694*I)*eps + 
    (12.206418883376672316491658337368152741094501711799439432442336157216251\
44371657`50.03985928721067 + 9.9510831491188153782929664101595910400227384248\
6160196524131401697303666206632`49.95114137292958*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 0.666374724459538133643315144317620633\
67687584491501891342040333011488756683308`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.4020610689367839391624486705844535311204371120794625942904\
0244549626369282023`50.*eps - 0.899122877061076548941620464269785042516047140\
17531090892924729392360338795175`50.*eps^2, 
  PLAx12[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   (-6.0354726367299724160382129619667886564601735148013566959603157216850329\
083036`50.025113421814474 - 5.33575061744652147817343982509622446122248729580\
062474555108962968091740461297`49.97159765983769*I) + 0.5`50./eps^2 - 
    (0.1566572065813687888582084544569321352686597390206893611678072633650485\
9268675`48.84777622132098 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.14997571582175*I)/eps + 
    (14.590648780341781522200862594609058849733483629505230314399007336417940\
56688433`50.11812438853455 + 5.8519901322641556360150748221904589753204997186\
6275836768550268976708819900844`49.72135337023334*I)*eps - 
    (31.353918226751930500392500123954537015339914053966698863769106304590698\
70551545`50.14164303342725 + 6.4028841531427549592593935404067029183625976525\
8470282800114776176255025905036`49.45172685633146*I)*eps^2, 
  PLAx12[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-13.805959458377577637761564290782447279337760084677305916262620406107251\
95686621`50.02476093931407 - 12.227944918439190523431267333825477523509428688\
75024978013188438935390092699929`49.97204781933011*I) + 2.`50./eps^2 - 
    (1.0471872846456392271811374534531988368481385530019916823091890249800135\
0483791`49.19360386579179 - 9.42477796076937971538793014983850865259150819812\
531746292483377692344921885863`50.147850633003*I)/eps + 
    (28.802511369843698685735202176849533204368150102728719073423134288617212\
2402814`50.09629088957632 + 15.3399997137415112617704730534619486955702898865\
4171893289168737164167772363149`49.82268588434952*I)*eps - 
    (64.974781275419894846183414167764700618776836358554774171030019874467959\
84632395`50.13914425958844 + 15.065105492636393231888453291417762859888149454\
04291073713304968932296103623367`49.50437161052336*I)*eps^2, 
  PLAx12[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLAx12[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (0.97767228131796787808421442674239707791584885712580714998180228364196801\
849061`50.033409324640324 - 0.82657643776006391980263133674090272796081560121\
959064473518361691759528698946`49.96049904347403*I) + 
    (1.7179652425395776922472961310982559316463989407712877433679888254024141\
7113419`49.57585543436266 + 6.21876069341814931993543118526166327770352505439\
391563466026736195613178654362`50.13454490619817*I)*eps - 
    (13.212705610931791831575549491471358775724420712071126665056139887340076\
55338025`50.11567814445688 + 5.5116966525012741526727943110736507105972904565\
577495086135680850118496587058`49.73597169304097*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   (-0.2383438305274081132139974035487469062824144270218723091507223350855283\
1074935`49.45432878133897 - 1.15986910001955008082333447163786190175235127356\
614623529901519718282638039158`50.141533845121344*I) + 
    (3.6175593570464698907431902754227638423948601872603725635383818456123021\
8448973`50.08980260353981 + 2.05466111317377742489525613280599326644838007803\
907583960808895899971934151225`49.84412713925496*I)*eps - 
    (7.7178026175221813226487609549112121670325261559850879372440088239975962\
4172208`50.14360414782903 + 1.38786374895774378625241370951023051739376595083\
861291367864874982056053091744`49.398457312642016*I)*eps^2, 
  PLAx12[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (1.19745119561549511910938443409692814005409924852032900393436790189321836\
818862`49.855662828167105 + 2.03489340066250734625235380983042245332456855299\
613574081683817419139291146145`50.085946669543375*I) + 0.125`50./eps^3 - 
    (0.4622571690870030696993935661317409080386584122017181059045467186779887\
1609206`50.03253714769711 - 0.39269908169872415480783042290993786052464617492\
188822762186807403847705078577`49.96171337809858*I)/eps^2 + 
    (0.1385875561722411722756784003498113339680025125945835843784859218139352\
6175072`49.128237069558956 - 1.4522237264729437143144590107605082182967527182\
4592121063027165703635575169983`50.14854636098905*I)/eps - 
    (2.8148768404207819902472731890754850895515962176991541953765358688043598\
8238668`50.04299704309611 + 2.25317735905503433056814165774060902982358450516\
141309200137942076938159539074`49.94633302381952*I)*eps + 
    (5.5293732000188062494804750807493471200169990763613129799972321809366940\
6026833`50.112882048559605 + 2.4053098539529022576944132677876895597828087167\
1176070582649636367677158147184`49.751377175798936*I)*eps^2, 
  PLAx12[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (3.09704665611638471945913556677111944740959898037293503277053255040722865\
269993`49.88448039239717 + 4.802544252137865257881099203257207352391316958668\
91498470689962028674287456323`50.07500401974647*I) + 0.35625`50./eps^3 - 
    (1.1719098717463183851269681654111375006603704469432551159201082418355186\
6470335`50.009764798581735 - 1.1191923828413638412023167052933229024952415985\
2738144872232401100965959473947`49.989775331678935*I)/eps^2 + 
    (0.0696730326632278311259594171743213339869278725545441331342186116703297\
8014266`48.427457873919394 - 3.6816634437475906369573098435268489365106251392\
9126504286190515318756721844342`50.150437244713125*I)/eps - 
    (6.9038916936120498484018295019025922371391123483401726262069357523580520\
5709834`50.04494465972727 + 5.46269917459391578369548592891686085160959025413\
108515001329320640669837750732`49.943257975069436*I)*eps + 
    (13.461164175832423752093257648925615870776649682863946737061602890992630\
12576516`50.11448019201275 + 5.7191707422949520482748090758183926390497521691\
1956959392761178010359611537027`49.7427306332927*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-4.3502983922102104806212002441763263912626891977555772347271796463134521\
3630112`50.031716324892535 + 3.7123452017613435490795046257041704389436962099\
2037356125599668827979025583766`49.96284563152417*I) + 0.5`50./eps^2 + 
    (2.4283258359176908965653788965872377470908979751661105203288311857749423\
8808887`50.06266783429123 + 1.71473108029113514641700977776474043537424390214\
008807052288401869573488405795`49.91155689349199*I)/eps + 
    (3.8934979153105273389649635080698124120342147201878305347878109280077566\
5380264`50.10194420716301 + 1.94934296590248150233408931755429837066614428270\
876044772646996539889050658348`49.8014925159417*I)*eps - 
    (23.978540563083039535651204470770658406541658254647180691580290595445291\
95494982`50.148357190589444 + 2.396247699769365564879789318509797515767871189\
18906073012281049619766045394909`49.148066153042706*I)*eps^2, 
  PLAx12[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (1.48501830234486271655400236364435317436669170939683212367950695090071509\
030967`50.14930365312813 + 0.111069412515661280629351111263547978957360565790\
81820433989881441648012872104`49.02316632165103*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (2.2739299231862505209672136502728605839270030641930881977897321399578961\
6678546`50.13616156111368 + 0.59442096307984339838401512600012328370276026334\
227019689812914211735926012665`49.55347860144175*I)*eps + 
    (4.9037717386771875686932689309446244859882055187630216203928125024025640\
1243083`50.1501451661098 + 0.202460409358401120898783032984387770295242339962\
50851611591041092830961837426`48.765955030339065*I)*eps^2, 
  PLAx12[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (4.09644075287143154837934636081615806916544738675540252858766936641404153\
637672`50.149036906948204 + 0.33854745554853090709198488225097481819181265720\
336995387433111927344471885745`49.066249783020616*I) - 
    (1.2327975685078413286561827223954358512464218657929304135510448982664284\
5625762`49.86166453621996 + 2.05615726515015437847274216162836946789288475580\
355057876829585429252721192256`50.08382909568276*I)/eps - 
    (6.0004162473962477152416974640995924185670339713807765403444078669997994\
1950074`50.1337470034728 + 1.700132326896934823249788308130657908221802624264\
04153184501553702094033160297`49.58604835040631*I)*eps + 
    (12.475723901789486963835791562286742037492885428796275395423023986293878\
17975645`50.14986699880011 + 0.6820243112560246597187000401015984289210957498\
1723002184967992278438941022129`48.88760109958622*I)*eps^2, 
  PLAx12[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   (-4.2855303028487914112689743521401135502224606631695135784250751672043666\
603912`50.14510873024638 - 0.680432303117883848712348321691221374780752458113\
25160520540950509876685342274`49.345889083216136*I) + 0.5`50./eps^2 + 
    (1.1204431968316670417998173247987551120346591175207551677505872916757352\
8405479`49.83374134082828 + 2.03562694076379821869159548845175845047644256515\
683127639401835420390278221149`50.09304968681443*I)/eps + 
    (8.1708532389944816887866126683921487328229060555308658427981977714880094\
4703374`50.143023484921194 + 1.5308461405206353031755656333778101279093750748\
8488829170760125433889278030831`49.415687618562096*I)*eps - 
    (18.010717362688926298138080102510037171398447663955481196478719376557792\
33589335`50.149781498090576 + 1.047660786700708602093437693741367683224614989\
55121957804801793414277569651116`48.91447117591771*I)*eps^2, 
  PLAx12[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   (3.41425720238414651786878763236652186444866579051335256679269670979987249\
591751`50.13214437572295 - 1.014450993365490515279442252002276828776953906977\
20656860192019922649040764106`49.605079213244714*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.4602741500849370031315978790255270382893357118507062125104726165533079\
8221343`48.988536458037416 - 6.6674960834110341637274743387439784503874145239\
5022871854791304457674559106972`50.14948264255437*I)*eps - 
    (5.3010625803219035245855290107456876265070211387083355617973168867584919\
1456245`50.05816835230183 + 3.85925567151816087125523216644788085863785035355\
256231102379404897109996368452`49.9203089721587*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-0.1987914847257732871367386213184494592911737374035050547805290908325060\
8272862`49.63527587712493 + 0.61999361034846419528650359143431200721644336522\
195307830231652716943637389521`50.1292653134431*I) - 
    0.04928737952476938057278084497262910824345017152839520655279155333941629\
413319`50./eps^2 + (0.2371113559092897391589352681373883883606159409680812309\
1579293740296907978039`50.10820210656039 - 0.10997942030630055678240257357055\
598738927524515173920702401649032916546659472`49.774561178753906*I)/eps - 
    (0.3426246010232060308743862863356815400876718414006884484738902997230879\
1871132`49.81054237798435 + 0.66664019276649863833464169130901531050306961081\
707566459425725517334542875098`50.09961532955905*I)*eps + 
    (0.2197244320484611296234000753488962916065865249499263009384172679331941\
8477812`49.718958332929105 + 0.5513498059975981984265078548131088069581959334\
5714025432627069200017343263202`50.11850720845925*I)*eps^2, 
  PLAx12[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   (-0.4000790757502222515208707263461941421571730445476768349445296723846222\
4036973`50.150490730566744 + 0.0042295214584614055836507061659481694553136886\
8419520216301931487056505415643`48.17463612501178*I) + 
    (0.2742156018851923701722550070385479320067272621159422696637221045218053\
5490221`49.44585741002917 - 1.36181823572208888073562607635282105074790733506\
673255613026930940928610489233`50.14188439446841*I)*eps + 
    (1.7444636846584099807577869696001406514941562143805799736386568775938077\
9862663`50.0961236200836 + 0.930706754100826668417094671623445805417500225070\
73802636994570036864411266278`49.82327455270456*I)*eps^2, 
  PLAx12[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (0.30620835427905041867034835040547278029847368407387973500698391688515259\
366608`50.15008336494227 - 0.013658814113901011942719203003116199102201046642\
19403421024268991713080484377`48.79947932421659*I) + 
    (0.0057313545852692876849613570935062304630807600847368597650085143678653\
2916635`49.470109197978545 + 0.0268528047329775733504000907953191898942847199\
4777235567192366544769865069605`50.14084157369986*I)/eps^2 - 
    (0.0565179519338477972364100855303086874022759877075515346463107928194508\
0014224`49.90528967503385 + 0.08177551472587048242470179744978207135361294000\
782988567054212739730926180096`50.06572654571298*I)/eps - 
    (0.0720220953085112451508332407234655217307584420888904964350840327154489\
0320754`49.31516094998537 - 0.48767967494409182804933890988367638509707179110\
729053732834053924056490697513`50.14582985387051*I)*eps - 
    (0.4597249744926483935064290349040434001784628494825334655358429491992966\
3468148`50.144627171866134 + 0.0762164974257645761017034248981626045793035765\
989929537398317395819766252339`49.36417806112498*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (-1.0584521427241907421802337280186436631194273690255704003019122878148498\
68145`50.10387281183246 + 0.5181098963070992233754344025745159034422822545713\
2935193967398274798301661261`49.79362347312942*I) - 
    (0.0470993235515008271027901441527318595125869598371457260910637885476452\
5007043`49.942582552199354 + 0.0596758448310436990768452773215549969936039028\
2098888937568355765151600103868`50.045366458467*I)/eps^2 + 
    (0.3378525512638512944733843731389068819577269368289947071090844440372407\
9321921`50.1155706765682 + 
      0.141170764980915291073990738940894334875663429956181866957688616255241\
496285`49.736588241847606*I)/eps + (0.067361986336871591935066636129221964123\
61192060285806265667917772548493186029`48.661725870570265 - 
      2.074795221916035347832114603034200488979571964332705048381145434535426\
90891433`50.15028622480737*I)*eps + (1.64393503532842504276087959551257211483\
609276029706848991241890409877661079953`50.09092380622212 + 
      0.923793902596862691585853903255584818984741653161597123879584637378978\
51994732`49.8406142464406*I)*eps^2, PLAx12[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (-0.6539572245648146257688842764203632333924748588867823451519485154351058\
4374093`50.043310400002134 + 0.5224948264406002520406721006138469224974510852\
4636403499918037737464259908859`49.945843052586426*I) - 
    (0.0212060119654963644343570212459730527133988123135263811305315031611017\
179155`49.47010919797855 + 0.099355377512017021396480335942681002608853463806\
75771598611756215648500757538`50.14084157369986*I)/eps^2 + 
    (0.3123506159993113880445394444009857802488357781532300700156252512324911\
4812603`50.14001567061791 + 0.06952111996446326286994348530733207381843425658\
287349378762265112845679099131`49.487490063696534*I)/eps - 
    (0.2471039218549265706765212669476664310070038218790589771089412929117372\
8410521`49.33007253872711 + 1.61547424562713607576543317388515850980985366705\
447205313305693648897257753746`50.1454929392186*I)*eps + 
    (1.8221481145232567665234157937674285615330947916051782042488262169072450\
1513512`50.126061010673105 + 0.6291049241786541148769163870616755119160664647\
4339448722652314057724075688712`49.66420041922665*I)*eps^2, 
  PLAx12[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (5.53688961580948285662619907291629093457145826802701556856915596416958433\
650767`50.14741991218826 - 0.663398406509952439753441593836872162735420024209\
25829411828125074763932141396`49.225928470749096*I) + 0.125`50./eps^3 - 
    (0.3016260747702135454850890353600039874168370375246375002682162850088094\
1364942`49.81018732665178 - 0.58747660446315523306743458164485266984059759274\
550324779543681066244889752353`50.09970902027265*I)/eps^2 - 
    (1.3234064432459690364463448570727163023195919996330745347543191682208821\
3934931`49.88421553513352 + 2.05395904299904439586546974757923223895110683017\
389440039652259974633862571689`50.075114069670796*I)/eps - 
    (2.2729567597295513549776518580132332441709825999836686633597917216556241\
8309607`49.693274466114914 - 6.1043204093626860383419324495645393259912885461\
8228342634353692312146160770388`50.12232061344791*I)*eps - 
    (0.3693318110502549810480122718452320309097100622984976053444867771139607\
1819369`49.680310522596166 + 1.0260408054554532081404773563131504794814756018\
0977146861730961482410549918895`50.124058439892366*I)*eps^2, 
  PLAx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.61087487387571188316710900225657772878712090040813082872471512398611487\
230464`50. + 0.25141420490257699560025141420490257699560025141420490257699560\
025141420490258`50./eps^3 - 0.63806543079268723346712804969681653154313615820\
884224035110133044879630529469`50./eps^2 + 
    0.18862535226376443041763128539148322612000763358097034009302902532553622\
1268`50./eps + 0.817954574941939698966035403865061912705203433433767979145425\
90923259578331589`50.*eps + 0.02983566602495879969715796510913991494058941036\
169056433880619699718669373919`50.*eps^2, 
  PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.57486656265577783555004372481278492\
076604993694383088414924068667085774402085`50. + 1.`50./eps^2 + 
    0.38695364749741753933212476117371230995764663186737036323010816627497798\
224904`50./eps + 0.7715556734830414807517924804563367864189789318012633518772\
1611038522696974665`50.*eps + 4.236617673226784500569285358396782730314910498\
32025900365789827922602254963564`50.*eps^2, 
  PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.64431117955634791583909418571138503\
474626678988263817138970091265981631900829`50. + 1.`50./eps^2 + 
    0.53723585054675551843687160348811218161670522958128961477688075000484740\
913166`50./eps + 1.1634475977054240781115811444956073878290895997297920351170\
8244605825458076697`50.*eps + 4.381885251423096340202863149965328013798181360\
65026849121655337553831123878688`50.*eps^2, 
  PLAx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.80890074750205769061635435235700845721464917362179782640579182885796075\
142876`50. + 0.25141420490257699560025141420490257699560025141420490257699560\
025141420490258`50./eps^3 - 0.38665122589011023786687663549191395454753590679\
463733777410573019738210039212`50./eps^2 - 0.19802587362634580744924535010043\
072842752827321366699768107670487184587912412`50./eps + 
    0.00905382743988200834968105150805345549055425981197015273963408037463503\
188712`50.*eps + 0.0388894934648408080468390166171933704311436701736607170784\
4027737182172562631`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 1, 0, 0, 1] -> 
   0.069199708989315007254768499913510490705432698843977901697364870841229590\
82221`50. - 0.089214551174857188847932478291346145161145296207719743645520054\
62293974341831`50./eps - 0.14830617257030884023061044325524390871500077974046\
965547475964591246211273489`50.*eps + 0.1503333567065202822103988205630866369\
2322633294018013620897329372596355196582`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, -1] -> 2.2623337128729067429217737400044040\
0603905959525508113676542789870368848826018`50. - 0.2702702702702702702702702\
7027027027027027027027027027027027027027027027027027`50./eps^3 + 
    0.91245463831302953914725856801579081341396659082590538795352148025208095\
71997`50./eps^2 - 1.013279336617653463921400915777857443182065998533533441322\
3269388277217840252`50./eps - 3.308862131723029739139994284678919763278261350\
84800372663400969402226600957666`50.*eps + 5.81687661619629340377362132097997\
027782935400707710045758642096301539446492134`50.*eps^2, 
  PLAx123[0, 2, 1, 1, 0, 1, 0, 1, 0] -> 0.27986726297667110590147937832357417\
97107315126228765206514744181779923767897`50. + 0.082081424809307799797585941\
87672836513292070423153751824130889004451080869887`50./eps^2 - 
    0.31917307862912070010271878032981719756139852948325792884858883044166805\
856758`50./eps - 
    0.57747304858086682774606912548039715567568586492254446537751649966484667\
6244`50.*eps + 0.627868306765264358985622914885241673306722808966816523686493\
5266317794212446`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.64792193721050028409505970385373744025363230578506612568448500395515714\
863602`50. + 1.`50./eps^2 - 2.84526466313639905454635751349813819541765200521\
318053094486780310306878688867`50./eps - 19.452283148291484806533523570400713\
11552056718457695712549787001586488041056323`50.*eps - 
    15.7144016765259326193616208191496094781752835685021408001198591084957317\
0283651`50.*eps^2, PLAx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.644311179556347915839094185711385034746266789882638171389700912659816319\
00829`50. + 1.`50./eps^2 + 0.537235850546755518436871603488112181616705229581\
28961477688075000484740913166`50./eps + 1.16344759770542407811158114449560738\
782908959972979203511708244605825458076697`50.*eps + 
    4.38188525142309634020286314996532801379818136065026849121655337553831123\
878688`50.*eps^2, PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   8.693579248696043700985226991792625759259968694910248450508003795172132678\
40057`50. + 2.849999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 4.475704043394596027876214419863639476393025118475\
76882014046009448958729070064`50./eps + 23.9279095515539725407686731592003107\
9848605405007943604798207413671510399083353`50.*eps + 
    20.1554178315969757733943293924698644850377934281357261442507443454112617\
5277323`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   -0.42561167639501029086605059273975506048912183058172737060128101001072896\
741381`50. + 0.5`50./eps^2 + 0.6144515154482883790433836935705146126588645655\
2121321358264798488971513590933`50./eps + 3.783621661360242986594525529884771\
31313367222067433156635466177708447400215057`50.*eps - 
    7.42987097686623656560597628166571405436368826212318266769717302626133319\
643082`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   6.157671842710349332290412248223397665516265546637938662505914080959801735\
59846`50. + 1.924999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 2.519803973776267780017235652940647171334580774334\
39724751636430227623754787692`50./eps + 14.8962651394512725203916950894640436\
4572547439191740652596107252173735371642676`50.*eps + 
    17.8685303104249812025863739807761636937470480382778922024805854366775617\
3036478`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   2.169591509589268538731947982692277475855945134931761858253391677294919631\
56089`50. - 0.270270270270270270270270270270270270270270270270270270270270270\
27027027027027`50./eps^3 + 0.806347217661374868472160181498977273409537729018\
71015416586899007083230432717`50./eps^2 - 0.966376079910762444906739754248823\
42378648691614425011815377421737672023291278`50./eps - 
    3.13070864169508199590328027674916318050764930106511535491105136711052582\
126623`50.*eps + 5.7764869280019691159939048651681154534416785089810052340456\
1817917300696845807`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -4.98759289081319007660735861311439741133549229464422597778475954557397273\
657159`50. + 1.16216216216216216216216216216216216216216216216216216216216216\
216216216216217`50./eps^3 - 0.64296871161958761010596445612127795133668791045\
612933858891233298025458428249`50./eps^2 + 3.02887828109437384066878670548295\
016969110185857115450716722731057295364107171`50./eps + 
    10.3890488835597791895402194792575521352514668766644437504106277147571554\
7558094`50.*eps - 21.37687367830263094278962200867454279105562292828599185019\
330022601511934996415`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 2.1451897615149138558571729972909096\
7605569378924366327182815748949033771734567`50. + 0.5`50./eps^2 - 
    0.89650914454298155773715112912962778281832741266529685839353373955528683\
035198`50./eps - 4.1649159840964567096531099203923820928394809933622986669328\
0162118896204893813`50.*eps + 8.249440423877712297341385356503984171935471910\
47622620752440173355446287855648`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 0, 1, 1] -> 
   -1.02203174977731727036293169151131919280398495264329949876640010630224846\
826562`50. + 2.26610002128185033777251157823379253843717212317864291145831515\
409681942151215`50.*eps - 6.5325617341711872524024823036661057101724755915369\
9644303014868864044614183395`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 1, 1] -> 
   0.286498268592038622389779649538394038146989320841780411768627983418177225\
54448`50. + 0.103452167386938497417789147874376371331430520336186038466462178\
33723684023964`50./eps^2 - 0.304836435945406384080344604616168694705494933441\
20175718139446190058136347275`50./eps - 0.59697300111944676563631199360212985\
037654376082722797045367582327170411618666`50.*eps + 
    0.59066603386273482797025830556106216557943353996343633176788264210237241\
290124`50.*eps^2, PLAx123[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -0.97051385905548075705665088320943118761980361805149840212715948266093824\
245355`50. + 0.38277301933167244044581984713519257392629292524388834232591005\
984777630888668`50./eps + 2.9221079870503485141645770460314533938823061752693\
8404239076590389434881488794`50.*eps - 6.536524479478505356403254122677789418\
4090447416801659452016688730904778169401`50.*eps^2, 
  PLAx123[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.53705392728026589900202090366823486\
993412514998597846198781348642711533354341`50. - 0.38277301933167244044581984\
713519257392629292524388834232591005984777630888668`50./eps - 
    1.01325631269159356143375582340525541648090532437986860385014418926799318\
18992`50.*eps + 1.37624423664345720335094320707874066848731876821229305934702\
646419697763305113`50.*eps^2, PLAx123[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.71692583701227830998716601270753184783845232859888918048594819369455403\
198888`50. + 2.09125120253312145473392875756536573763339125925020862293817624\
427669115120002`50.*eps - 5.8432239732890413853081281726996926182548824322885\
1217676536258132996204014037`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.79980946010650362789495211034329975828758304959858825187442632107989550\
556853`50. + 2.03598128544927244477457748255823809186764234552468061702582725\
981703044040511`50.*eps - 5.9962375865531830447363194306275611506056163456965\
2304112241670360407910768157`50.*eps^2, PLAx123[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   0.153268984385872039126725194441758487728027764360412424585463344133611664\
12818`50. - 0.101647133396119986508919049651844574095541582769896928170299828\
78438885926615`50.*eps + 0.35059996834728642545939553936710273981969953637130\
483891756197867119621846865`50.*eps^2, PLAx123[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.04460727558742859442396623914567307258057264810385987182276002731146987\
170915`50. - 0.03003695664124131423971129621258618633301920066683527741360106\
879569125335957`50.*eps - 0.0667378027839031901939490560767382766284778194547\
8040070241312915759633462904`50.*eps^2, PLAx123[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.494934191930218596214547770691068527401062405868692149325741265062687046\
73592`50. - 0.303701271794438859251067984943894950991806605656688817492842893\
16468999218581`50./eps - 0.91027434298826965527384047566970346038976623638883\
274003440653505717690043088`50.*eps + 1.2883656971020959784593048635816161604\
8861059928744698649836333117904056744179`50.*eps^2, 
  PLAx123[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.13921922125500248752253018212806870\
857724600995203998491540846298662903859722`50. - 0.07277394374314371615936919\
243824583926190666535457257786463392202924575202142`50.*eps + 
    0.33823510644657105040281001368770495254325015899758267027334321135152377\
470971`50.*eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, -1, 1] -> 
   -1.32140966089792416724347610562696263434030425355051647268344237926043469\
46034`50. - 0.275369452748068703113336863264995257704447551308263001596869744\
16622698925722`50./eps^2 + 0.394073703878020596060793090204088691692577579593\
79077733946295945133386519822`50./eps + 3.24672694142195113021390441032284737\
561538013892553823085747478325801686412189`50.*eps - 
    6.89002868823491281816133876505103770091053536692435649611140942648466808\
113646`50.*eps^2, PLAx123[1, 0, 2, 1, 0, 1, 0, 0, 1] -> 
   0.271533272765894647616405389805678001867743608900385740565383699054071894\
52007`50. + 0.074424176418396946787388341422971691271472311164395405836991822\
74762891601546`50./eps^2 - 0.289901307010800496101196499701899722331259192126\
60569267661537921647895870758`50./eps - 0.53975918084972785073357641220218821\
261139036801037557592726763626589789448919`50.*eps + 
    0.60125157379557077401636711045824015360749823252515978585109701088811122\
706205`50.*eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -1.19082336538616469188935640523679872484326486819089264994216861167057925\
116008`50. - 0.25259682143725963509585657319121669451884795986833111979475419\
054230123075186`50./eps^2 + 0.29433666337784848650484944691948263372511314718\
798351137947001947362057318377`50./eps + 2.8789012135424254587333795622767768\
6564689396187268172296411596011286450226893`50.*eps - 
    6.59121736398335208369869779049643895100858312306141773688600532336702958\
898085`50.*eps^2, PLAx123[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 
   0.254737768270115315221831229728433830352354244643972966615118794418995882\
54507`50. - 0.089016981239923823359492987705858738122393703545090312168816292\
98785495555504`50./eps - 0.36608388793734729986003227704206734010264342313482\
02376041072336935931638143`50.*eps + 0.63764931845728735238853373088965563824\
131882879738024603984961682924458565934`50.*eps^2, 
  PLAx123[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 0.21812033241454328739363641795912321\
836526007200641888456513577978990232601068`50. - 0.07062820274289275796536464\
766137091883530386178062530639368439375923023074088`50./eps - 
    0.33853377324221775165035382878088790125726371061280144183800107477915645\
214445`50.*eps + 0.5783732333061016830668471366307120162996972783942729478521\
0326612696104762101`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.574866562655777835550043724812784920766049936943830884149240686670857744\
02085`50. + 1.`50./eps^2 + 0.386953647497417539332124761173712309957646631867\
37036323010816627497798224904`50./eps + 0.77155567348304148075179248045633678\
641897893180126335187721611038522696974665`50.*eps + 
    4.23661767322678450056928535839678273031491049832025900365789827922602254\
963564`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.64792193721050028409505970385373744025363230578506612568448500395515714\
863602`50. + 1.`50./eps^2 - 2.84526466313639905454635751349813819541765200521\
318053094486780310306878688867`50./eps - 19.452283148291484806533523570400713\
11552056718457695712549787001586488041056323`50.*eps - 
    15.7144016765259326193616208191496094781752835685021408001198591084957317\
0283651`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.393788050393753374699248570494983554017661653925109615034485956284854379\
61033`50. + 1.`50./eps^2 - 0.675151885696908252996888455199132955316313498830\
3643828021304830366623886975`50./eps - 1.980364504325500200923230137539213219\
16835491154342674659716759371343484625912`50.*eps + 
    3.95407588431491112188883217349987269341774115055638170160083729893077022\
59428`50.*eps^2, PLAx123[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, PLAx123[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   8.693579248696043700985226991792625759259968694910248450508003795172132678\
40057`50. + 2.849999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 4.475704043394596027876214419863639476393025118475\
76882014046009448958729070064`50./eps + 23.9279095515539725407686731592003107\
9848605405007943604798207413671510399083353`50.*eps + 
    20.1554178315969757733943293924698644850377934281357261442507443454112617\
5277323`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   2.041097744375322672534161829101856715966143507150810061017146010698714967\
98087`50. + 0.5`50./eps^2 - 0.59793622079537539239037636511673052427415416289\
044078399636324815179466191984`50./eps - 3.3620091283290565366341284709056253\
4771642368732334423644309300683677360938209`50.*eps + 
    7.60657192691836265463353396625714989312057006797642327379973708469844891\
200321`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   0.056793412862198500240628527185785104596067211588339094856092438956963882\
05185`50. + 0.4625`50./eps^2 + 0.23637955165812029382276613730135235827840222\
627685945999396000872651687286632`50./eps + 2.5290006487639418012615997285351\
5390925510335949914053204767881119026781365871`50.*eps - 
    5.21284005042841503484522565896357679899829792203080735838047368089927540\
362824`50.*eps^2, PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   13.41007804577812927213816979837513589402551984952079354934734385504076918\
32786`50. + 2.575`50./eps^2 - 0.575430425308498207242709730282506013547904284\
98473566720007870144788863860282`50./eps - 3.25710789256520507024049718111793\
993068295256241236691723146753009359456012639`50.*eps + 
    56.4525575568197639241142856080393802741928410020321969318303184448494999\
4834349`50.*eps^2, PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.663652650452875174825595142810292521251849230918222496746660780579742001\
02231`50. + 1.`50./eps^2 - 1.133766908396424992451739513860615783274348195083\
14682196048784699194895289314`50./eps - 3.07172885110700783452587869414084933\
373082974306089475847995346565872025919176`50.*eps + 
    4.77229846854445276066387432519888665439555354677926320425983990452944787\
717513`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLAx123[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.27125362768467314650527446403851012498210369539886289238914875129176543\
70176`50. + 0.5`50./eps^2 + 0.46416931239895039993863685125611474099980596780\
72939620358754011598457090267`50./eps + 3.21229548363914670187305593462256831\
949455697121031558202471092108000197514413`50.*eps - 
    6.50542088790981591431597864784955648460236895881837587495934618636533499\
683464`50.*eps^2, PLAx123[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.210638079367692421014166794479885592813642339264862752402136269880182107\
11271`50. + 0.4625`50./eps^2 + 0.15672163666854585939809014607338896338285521\
647452935404154211002814384504533`50./eps - 0.8952600416048040759914703494523\
5735036732033984853583342030817731650486199679`50.*eps + 
    7.25753537492594438931390159630138545495477702335928097533239905788582603\
253933`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLAx123[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.154280907948593458556201056533042296007832224742090119661903426579339024\
65673`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 0.85897540474300010287755476687221312047307309963777\
848418824076268865415724247`50.*eps + 0.5172688319004571004733884402065275480\
1424566857451457515878570150832347580866`50.*eps^2, 
  PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.74206131904441461771203655445955835247603730221345452596084065912690176\
533003`50. + 2.09778906821589179942514149456189935345513636520004286001869780\
754582194294629`50.*eps - 5.9166579172800224774866594090422301874837335686920\
9298889608416356303217324957`50.*eps^2, PLAx123[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.96525409443747256021154699541026128366127008489863299898762176212692003\
853253`50. + 2.24951335199886938203947065317580769534728397541833125858355324\
81466944335125`50.*eps - 6.41973285760713548580345486089430900788933166332492\
121850998241860885202593272`50.*eps^2, PLAx123[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   2.011824147194692012433744878085559695204157875685375381021319288186782038\
05968`50. - 0.232558139534883720930232558139534883720930232558139534883720930\
23255813953489`50./eps^3 + 0.715635077608303574139140284497879160009488742043\
20035442620722904628265744721`50./eps^2 - 0.916363572091481761850942576130266\
00306680198990723604720721145725862015194198`50./eps - 
    3.02669299324292402674909131846125809439450343559725040422733264064852276\
792146`50.*eps + 5.5929526488006039404685517860299978264463634980534332737946\
8500261000362912652`50.*eps^2, PLAx123[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   1.170111669963625001454353754562150085279240076819543619673437787409502238\
22573`50. - 0.662790697674418604651162790697674418604651162790697674418604651\
16279069767442`50./eps^3 + 0.338586836017822649522031674885329397190194490950\
29964098380705599725594366127`50./eps^2 - 0.936170321603113893797135220837067\
80316780026552712945681159517613595807192311`50./eps - 
    0.86529094578607926411314351375218404188488066352889108671578326677457096\
477581`50.*eps + 1.7912817628094644019103201785828084291244223544257814651678\
3130417055764289259`50.*eps^2, PLAx123[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  PLAx123[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 2.1451897615149138558571729972909096\
7605569378924366327182815748949033771734567`50. + 0.5`50./eps^2 - 
    0.89650914454298155773715112912962778281832741266529685839353373955528683\
035198`50./eps - 4.1649159840964567096531099203923820928394809933622986669328\
0162118896204893813`50.*eps + 8.249440423877712297341385356503984171935471910\
47622620752440173355446287855648`50.*eps^2, 
  PLAx123[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.64170271001507136722427241654714005\
76480193924575033824074049045597284118871`50. - 0.382773019331672440445819847\
13519257392629292524388834232591005984777630888668`50./eps - 
    1.92274922859069226822805879752818561291379938148496739014381045320961636\
859117`50.*eps + 3.7245697210984004776623493240891648007343019739021752947423\
3011777890315447782`50.*eps^2, PLAx123[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.123182498824145523469647962438175838343388848137327305675135891880575103\
91856`50. - 0.382480953472248127146027027369992011176639549117052581823032815\
30766885926154`50./eps - 0.74190595647825444684772466548734843876577800804353\
637002826949692057879257063`50.*eps + 0.1962898169418310797531795203831161759\
3622397080331223544552717786637290613635`50.*eps^2, 
  PLAx123[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.3650625398862156154971374074017206\
4422869747878035067189873009808174100380048`50. + 0.5`50./eps^2 - 
    0.46057281595205392765191757674799613046775901343748346213743178381285893\
491464`50./eps - 1.7541169743018841935338511242754097112460313421008962589271\
9285320259972455761`50.*eps + 3.448537622848883635300915387614233988637665147\
61942410424847121943618820007964`50.*eps^2, 
  PLAx123[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.32982636489815097456223459356188032\
266253740148130707179319069630612967717041`50. - 0.38277301933167244044581984\
713519257392629292524388834232591005984777630888668`50./eps - 
    0.91450798833429144027366960415712891711629191651711287811127971227019125\
006066`50.*eps + 0.9128760926977527347233558345112614102050871307945093017487\
9392782536921821385`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   0.279627018184998759843174760142170895152548895409960799188577465852952717\
15355`50. + 0.091697450278640708042382967390937875801767760983060849400542424\
81751868675944`50./eps^2 - 0.273748458544677956938511241299673757653209658143\
22816684943175561002614680281`50./eps - 
    0.54991153203369135970381839790063007226006722808866773697816322133579798\
7032`50.*eps + 0.573774081393803096942622020663455941125171158680729313926309\
53431871304343615`50.*eps^2, PLAx123[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   0.154994925720856863118350920705313648709293247521605927376498854495905144\
67061`50. - 0.103558890419196455555724021048045823171086928570301137038314545\
09629363678841`50.*eps + 0.34786072061678423855720522869745922510723642558914\
117679539444618289339161974`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   -0.00100674380980180031207138800140306337478387918614173627297414040606928\
425119`50. - 0.02074757004066446252277499495147584771189425493202784735942326\
851696273102752`50./eps^2 + 0.03830504880739352265944916147503534417043469083\
38936213370128365212646444915`50./eps + 0.04680639917911650279150304681573294\
973267300706096514167080184382004390542185`50.*eps + 
    0.00020062117248466326997358983833353832288461172800847628333056458458762\
935376`50.*eps^2, PLAx123[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   0.287656619467067575648620870857025533747970560078160027145360573358348722\
62061`50. + 0.068269411199259360836717992754382890410499448613062464809393024\
47089222452753`50./eps^2 - 0.218815221560838241891392113776512228971321808288\
90842521812849902387958811823`50./eps - 0.47270783007692902905437892699782462\
495874449410109295090939879993101472268731`50.*eps + 
    0.59554217516252928784323419546488354746865980485454708648760253013477198\
199439`50.*eps^2, PLAx123[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   0.194842376193455021820166863072144935945244704725970400847984955633288481\
43344`50. + 0.076766009150458511334267481320460636534008743248503035229866093\
5127621048018`50./eps^2 + 0.0108011059358536957696333111972264858049642917308\
1514821387362472900954878739`50./eps - 0.157453642165595502917155614836908763\
10838500802673449509978565226479111728709`50.*eps + 
    0.30004761229612447673019559403080503256885180681995507287830732873659054\
973948`50.*eps^2, PLAx123[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   2.403803319638551593136212010670408439587547146660429029285717460213367415\
25627`50. - 0.232558139534883720930232558139534883720930232558139534883720930\
23255813953489`50./eps^3 + 0.765107435281376460304922812636215771682116435968\
92048808882474136694181194333`50./eps^2 - 1.253665499776125256222525260048399\
32805282946311171656649679793560136305043716`50./eps - 
    3.84239054112676097367351257915352282191117428380510022021894533952340245\
01607`50.*eps + 6.47705352803174900042154635053678388527715757046346756157962\
692581130876688116`50.*eps^2, PLAx124[0, 2, 2, 0, 0, 0, 1, 0, 0] -> 
   0.506225078232944349447066104824345294500346016066598654477384246693295369\
071`50. - 0.32002395859910687118576986811877827246733093800690024509906483781\
480433886649`50./eps - 0.9330729712886594477722989231268269901178719535863825\
0292602120496432938885749`50.*eps + 1.309963566407728860250334470279956261812\
09716404026526293426518520500426944112`50.*eps^2, 
  PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 0] -> 
   -0.81995663492076002966169133006355277966730094672331768692433491430712422\
681421`50. + 2.05287260162050294796887083112047216050471421918418928392360483\
203151709034628`50.*eps - 6.0481550124327358699675052328655033411126041061943\
166832865025419727836833328`50.*eps^2, PLAx124[0, 1, 1, 2, 0, 0, 1, 0, 0] -> 
   -0.98373346980105755155455781330886069069205055352491504610763021061617396\
232872`50. + 0.39429903619815504458224675978103286594760137222716165242233242\
671533035306559`50./eps + 2.9567761065004263257194859748775301199937748302289\
3731970516142291916601960122`50.*eps - 6.577679243139230683672553282273518161\
45529498232871271027118219284754087312065`50.*eps^2, 
  PLAx124[0, 2, 2, 1, 0, 0, 1, 0, 0] -> 0.14809121859425523221676484354763748\
072266608222618123944317990075736649032376`50. - 0.07213674243569395468338265\
501745710813079244616085674301916730092470684454659`50.*eps + 
    0.35449653771172102778638107787283358278728819841601667031858031758194254\
57696`50.*eps^2, PLAx124[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   0.249979169281763760484355310518410787061107047007830325778352873848945769\
89733`50. - 0.086492961783542397617775640032102235801981334596459525702449956\
16616333482879`50./eps - 0.36293611126022651562681975312214982095924687188907\
801572580444760232657988333`50.*eps + 0.6301031949778852289889574938016841404\
4456781200111771885697154851031054672347`50.*eps^2, 
  PLAx124[0, 1, 2, 0, 0, 0, 1, 0, 1] -> 0.54297492161914102674890809175006191\
642173641449298899092992500502178458858473`50. - 0.39429903619815504458224675\
978103286594760137222716165242233242671533035306559`50./eps - 
    1.02813606600288400455622917500698558865874423031028717542686599081532232\
936963`50.*eps + 1.3887616204132903552695844925009670008964750446055972970408\
6927607774469359926`50.*eps^2, PLAx124[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   (0.25583025174943483477978254774574252405919917298900789227237502140248470\
319948`50.04464230237478 + 0.202791449819589672679647868927682039456563952496\
0007418040957940089322582359`49.94374004431136*I) - 
    (0.3358965254986649399602029393062469669644450381029159799236326954961482\
0451282`49.92847195030517 - 0.44817513944434613255155677262221623312622902616\
953602485640614502329634089942`50.05371420104675*I)*eps - 
    (0.2683649058068029149597003729734451786229969978718742075382851707599051\
6655431`50.00781985226591 - 0.25869846824911298178123939428138748418708528877\
527339093155100995266765792423`49.991887987201636*I)*eps^2, 
  PLAx124[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   (-0.0229254183410771507398454283740249218523230403389474390600340574714613\
1666541`49.470109197978545 - 0.1074112189319102934016003631812767595771388797\
910894226876946617907946027842`50.14084157369986*I) + 
    (0.1992807759756010828383897637684489348278842718481389017598011753002688\
872777`50.0998453084396 - 0.1021620576799895373359076819595991804414599976064\
0527899827040289163314043533`49.809669534429965*I)*eps + 
    (0.1974275275191141566424202745975056012594376047933355239299090659375709\
4015872`50.05591034343202 + 0.14588269309207000860386434465449573143506422678\
79624740669146433104648998458`49.924506408841495*I)*eps^2, 
  PLAx124[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   (-0.2719309834526018520680473491263413275059449627399774236562848212604034\
351886`49.93149365035034 + 0.358891592987255391437262199697460141102174835006\
45665738678406217903236361595`50.05199824214289*I) + 
    (1.1380506589655759397779789831964511795595605129942762832681985055973359\
3117932`50.088550147958316 + 0.6539970991402050910391016142022831850137043680\
6496004108796500022886889989065`49.847964375347324*I)*eps - 
    (6.2770722389274204191360583259525129269178675939416837067698341370846224\
9431638`50.15051465254591 + 0.00791534180722966997071527533274545583145906789\
915187490570000778369809670568`47.251227199529275*I)*eps^2, 
  PLAx124[2, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.28617548417124895064562891583156528\
449363941510271151579363737859885463395792`50. - 0.10656730708058244448168831\
345433320701286523573707071687090065586900820353124`50./eps - 
    0.38578371444830845012245690324130701013400095694990221862726044414315062\
967397`50.*eps + 0.6897286861445447836953598676470135591584148165482741411907\
8932015317230374728`50.*eps^2, PLAx124[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (1.63487075183669871889723836410254635015912956327416567333648949112961371\
800652`49.689782410408334 + 4.43099627246560941911699208570239543474782529140\
731634333094724556108009845242`50.12280037080884*I) + 
    (0.7534015124670286337352560065578011291739573871335497822751660795079085\
8321032`50.08056179066552 - 0.46448094673258505254746102997308869006330326396\
146777378462556450073341744518`49.87050320663669*I)/eps^2 + 
    (1.3518716351389328524708315545684542226053067137436191041767024869057449\
523405`50.08437726187617 + 0.806659978975961005265279514686192655628953293587\
23826944415396960922643405691`49.860132316783805*I)/eps - 
    (3.7033639541255916641208763266073313817139573882499038369535399274737268\
0849992`49.87960274648845 - 5.83437436913296041914247939877957825093360114467\
453424184447531031056819082125`50.0770006440131*I)*eps - 
    (11.756232259918978639246384497047185109807021549749307083948743369660122\
36644237`50.14272281837427 - 2.2471300790511972188203943491353033646794828066\
4876187924487760552858528823463`49.424082873868734*I)*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.64431117955634791583909418571138503\
474626678988263817138970091265981631900829`50. + 1.`50./eps^2 + 
    0.53723585054675551843687160348811218161670522958128961477688075000484740\
913166`50./eps + 1.1634475977054240781115811444956073878290895997297920351170\
8244605825458076697`50.*eps + 4.381885251423096340202863149965328013798181360\
65026849121655337553831123878688`50.*eps^2, 
  PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.99167919569281893836406420343054182\
565069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  PLAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.38448178152887501265970264813465715475679762175841796273214574204421523\
168451`50. + 1.`50./eps^2 - 2.14526466313639905454635751349813819541765200521\
318053094486780310306878688866`50./eps - 15.564476643714364490384536403956422\
88717444345549938593048700658193027469914642`50.*eps - 
    14.3006709995312251527438137805169876850844416853962797042666467748146092\
420923`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.353375583808769387821219952465779729942147821819930308890082442081726811\
15936`50. + 1.`50./eps^2 - 0.618615811016188629343452164679397560082766894532\
97908487433372094372886282736`50./eps - 1.84405888556193101793801433268432458\
45345438970415687911307606977594526239787`50.*eps + 
    3.83710184916770224731588187755119532936788204729654671694629129249146819\
461584`50.*eps^2, PLAx124[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLAx124[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   (-22.346348629871725451398027624310518705578304258846145848934519982083441\
14048544`50.14930260185699 + 1.6720841693514820463982141720793237835306280223\
9697213615450821712502344975191`49.023354167022035*I) - 3.`50./eps^2 + 
    0.79662732274253049697240587382774791958628934897287492616793674264253969\
399932`50./eps + (1.670821175588150668082333785177517219996476023504100674393\
37042022901631787265`49.64309860859446 + 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.1284448751062*I)*eps - 
    (126.43636656700865625629999721095579095339547728448429262594770820917579\
432853504`50.14994631752728 - 6.474605994781990220269295659351093868228304282\
56376344401233339545605306843136`48.85928765563938*I)*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 1.91442758363671355213849684984588310\
151707432971366044674708387573331895164821`50. + 0.5`50./eps^2 - 
    0.54140014611465576873694007459699512904060755859305548606856648605886113\
604969`50./eps - 2.9862014163073253775559284865567258712041398711872952716507\
1584557622880126662`50.*eps + 6.794522745044171957812867767689751838462807603\
26259382862353150828888203066256`50.*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 0.4818664486722469394931411103919007\
7936088711552601486996430443129903289372249`50. + 0.5374999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    0.11342932413986795673821740432282293427979509716559723973909027866071768\
801861`50./eps + 1.6549302516522566512510057826203256948038564940155455742817\
3987990107335852059`50.*eps - 3.182952201699422872777219064755123790916507926\
58089032470404328601626074504354`50.*eps^2, 
  PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 12.253866891773783614101989444647019\
37455851380204744431850392321977329188106916`50. + 
    2.42499999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 - 0.15992174622983466211330339276624097985005021387005533290\
694895503748969129694`50./eps - 0.6189600275076166174038860060934024692539208\
5280974770051012559636188059563459`50.*eps + 50.62228290308615738399944871848\
212809626487543681103264041937177760287394589295`50.*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.44671563808806133795353664781064974\
774011889810448621854065803392515507542673`50. + 1.`50./eps^2 - 
    0.92694863066636738969355638102648051638174299307184227248591850116914600\
014037`50./eps - 2.5404069746562471521516808567638506958177961261700619534201\
2136372457951660232`50.*eps + 4.183314391362236151020837068013255306837523008\
03981985103670968914298924253816`50.*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLAx124[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.42561167639501029086605059273975506048912183058172737060128101001072896\
741381`50. + 0.5`50./eps^2 + 0.6144515154482883790433836935705146126588645655\
2121321358264798488971513590933`50./eps + 3.783621661360242986594525529884771\
31313367222067433156635466177708447400215057`50.*eps - 
    7.42987097686623656560597628166571405436368826212318266769717302626133319\
643082`50.*eps^2, PLAx124[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.489473220728406560428935511030735730130548099596927005738054620212581799\
77343`50. + 0.537499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.200118198757088767821741686935386164907255506474\
16739221293136398186090841553`50./eps - 0.83663744468441587478703827746040652\
383154022972537584095764319477606502265239`50.*eps + 
    7.93842185922928896575366030873320350769748188443094781125351919316464284\
794481`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLAx124[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.148675885420985982166661331969029050474135042265827338507592578306454235\
51914`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 0.87946018058189802238956784303795653818460918804445\
98369192734125088680938505`50.*eps + 0.50930143983139233288001664946301046271\
186585656113746012159586356887659974876`50.*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.80640127473126948377703026784966668660621299570873454802658232098919056\
417242`50. + 2.14696059398784423886538021674580804869134963348863224456055417\
710950520131415`50.*eps - 6.0629180745941329519618861014254521675869167069388\
4330368898788088948903531821`50.*eps^2, PLAx124[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.02203174977731727036293169151131919280398495264329949876640010630224846\
826562`50. + 2.26610002128185033777251157823379253843717212317864291145831515\
409681942151215`50.*eps - 6.5325617341711872524024823036661057101724755915369\
9644303014868864044614183395`50.*eps^2, PLAx124[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (3.00663428797628303160940297939624751079538710420053933008297281310273346\
303432`50.06382374449418 + 2.106089731619692506396369644497148088690838619826\
24346151942555838711978285664`49.90922000930323*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (0.4619498999280285157705860964900064388336987554356337543\
298780546452682702601`49.93570486798949 - 0.600389586237617060407551485143336\
98629927320126698516528181021715627497204047`50.049543141420365*I)/eps^2 + 
    (0.9149248040227315197435049528938828163404088654731045654062308158984495\
1705534`50.13845611870993 - 0.21863468264028554995482628028762918432826790250\
454540820297861444148134951144`49.51678977348191*I)/eps - 
    (3.2605450060947851872689565262380272673521122995940146756284954574656643\
7999079`49.98124551219812 - 3.54247981052608485986213652563241285272339685073\
35270504131648035842227861731`50.01726269671528*I)*eps + 
    (1.1057845611312504830979687727679510315346211415149027688915064395505347\
5504483`49.82503844716822 + 2.06182111242998007949513045894958789540311633820\
972459523312379332095572209448`50.09561890746176*I)*eps^2, 
  PLAx124[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-7.7199212870861218383623089262900156392894372212263193016094650230581823\
9825508`50.08970215836468 - 4.38883173451000931630987433194584453822553418094\
388442706267987985789352527707`49.84443821664963*I) + 
    0.81081081081081081081081081081081081081081081081081081081081081081081081\
081081`50./eps^3 + (0.2097042244644384995022849103945385199039332945868461678\
7592541655275194351861`49.08997961253436 + 2.40155834495046824163020594057334\
794519709280506794066112724086862509988816188`50.14886557529792*I)/eps^2 - 
    (3.3434960214918193358496374675201488980047098270197564967194716833206742\
8103564`50.06845494870766 - 2.26574032994959706542278885675489866527840166795\
984134181273627896276735968983`49.899464273073995*I)/eps + 
    (4.9549693620888508943444593527186176863123690390437427446252411783178789\
4672302`49.8186155515823 - 9.415797826389492847929584786376767896960216159737\
25522104174731225884322268692`50.097431702987635*I)*eps - 
    (0.9968375682641361504579790039310235596998497361349806410145388089270070\
3938387`49.34800727207622 + 6.24700982921356609041244551896793066471318985432\
794461186942603095972139025154`50.145055064279134*I)*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (3.63861245168098468775273635248323885506331219280592711722324072709182850\
239021`50.14928392925386 - 0.274356713541006562029924135186330292474437189651\
75985669754153147183334767707`49.02666371977379*I) + 0.5`50./eps^2 - 
    (1.1373172200440964860231118699706212149454228048190776381045644874652950\
2757254`50.142736081404585 + 0.2172026297027028065828273968148736859370991460\
7260658021956488658835100265957`49.4237195455978*I)/eps - 
    (5.9472661140606490995976684601428641187527741110693382206765068732456025\
2394802`50.14972831954908 - 0.35828799142941747039992135150675935823775836783\
602774075926257441058164909967`48.9296432002083*I)*eps + 
    (15.051965782022598304534323093162489753784412707841739368509765865529313\
07222626`50.14938510079773 + 1.0871780923655675485271484251219339417788323999\
0225157601460798171299160189982`49.008092570821326*I)*eps^2, 
  PLAx124[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (0.28213808442486762443224446906008003609167780576765100201391999425401202\
084164`50.09252445744415 - 0.156100143167665718757614330769778101645610882510\
45591558268826817010010538005`49.835466045444186*I) - 
    0.39429903619815504458224675978103286594760137222716165242233242671533035\
306559`50./eps - (1.937807081617389635429922159389523662999394169872177434590\
85720340078242337851`50.13552659200786 + 0.5180222460311903960027735031196231\
5517869710691633584739693539154577276975132`49.56256446388614*I)*eps + 
    (3.5218547902991285885860981267009874231925573009310519270907038356008971\
7460432`50.1403902016485 - 0.769430682006038140253592336625113370338849857158\
24642895661976535517978487273`49.47978825640601*I)*eps^2, 
  PLAx124[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (-0.8760171959113830764785781636991459360424845904207367405449157596767572\
8203097`50.142065488607244 + 0.1744976848825888750708414996182410333555521506\
0716412522202400344310092428762`49.441342526714195*I) + 
    0.41134722765913921888129916994722154576430234119046844195180393022165066\
270407`50./eps + (3.251836651447841287654836201904189672930717196217677242655\
7487805477658585633`50.14441167265808 + 0.54902690638044162238556666785736079\
697500045339720393735363590220653789830126`49.37187657958927*I)*eps - 
    (7.8158312142369925286002616815833677470125781224775521520254804793646750\
2703946`50.148604268843975 - 0.7347737379296084518978007582412548046166040435\
8229983052537096325423194222533`49.12178272226522*I)*eps^2, 
  PLAx124[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   (4.29387041731060715359042927842998498938687678909672168410421451107189616\
693554`50.149110470546674 - 0.34589119641680860531856891942591399543154836719\
848673499172302779873407778806`49.055201045158455*I) + 0.5`50./eps^2 - 
    2.08280722881427643211585070931994412041356813500234543997637237547416011\
138256`50./eps - (12.31360272530022049205756813338769608526404654724125201462\
176558816431756103779`50.148715484159816 + 1.12327458700832948615969576307077\
664514152549613075315344069191812746855950387`49.10881627986022*I)*eps + 
    (26.377932860171402068349904948511831578515446965778839258610173059220461\
10353601`50.14971928631663 - 1.5982304454936026654193852541740763726376466162\
7548427208292264890436623252822`48.93211792730796*I)*eps^2, 
  PLAx124[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.27025121903731102822433346901472582\
073126309142570930359179344738510143951311`50. - 0.39429903619815504458224675\
978103286594760137222716165242233242671533035306559`50./eps - 
    0.88689730538411920900442360396338429603327735786321960173727674855945445\
076747`50.*eps + 0.7782015279665772816639843023671815768195801055021751189313\
6698744782862232997`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-0.1809625321826840827892238235527967886786538271253771602332362836588092\
8228971`49.48424398048215 - 0.81944518644765732267257652101121138212139306674\
69178493566086316914853264881`50.14017522430041*I) + 
    (0.1142284932686921400816248675594337080554977728040704559050211954929958\
4699845`49.86744079722998 + 0.18708897203031626470755755268513337705489431950\
002431361644804994424789564267`50.08171453770287*I)/eps^2 - 
    (0.8187288253594515648331971696368466942188184635272027261468547268928420\
2977819`50.15034979022458 - 0.02258710408241774492341651815282581321809906615\
873838752805253068337751047901`48.591070262275736*I)/eps - 
    (0.1710886050976748012706720061167492208834344914203307824580358575051287\
0484543`49.24773616995802 + 1.35698566060038096529689451504434163188774221413\
223711503232573249920226975558`50.1470903429366*I)*eps + 
    (2.0790476149396789302739070323175397318498519232880075716445376626128595\
1080894`50.11813509804432 - 0.83371213151551602068300792499814311908987820095\
106870030191754707733027992701`49.721286783313964*I)*eps^2, 
  PLAx124[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.17259629269735859971896038463095584\
421856842583120193447592536439931399128185`50. - 0.09440717234018353398373834\
951006945316410796606720441550142174890989611760105`50.*eps + 
    0.37540499626698720933103303890672543068005962099218764225745879334508712\
959628`50.*eps^2, PLAx124[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (0.15387955067845782468152031478759244824246576641430373253777389976283365\
661801`49.80515029098875 + 0.304122255858283976202137379724395185509753067639\
61164502947818362113334430202`50.10101758472386*I) - 
    (0.0123921180222038652647813126346080658661205623453769940865048959305196\
3062995`49.470109197978545 + 0.0580601183415731315684326287466360862579129079\
9518347172307819556259167718064`50.140841573699845*I)/eps^2 + 
    (0.2110897787449605581226039232601729185106440719059922446665445314916169\
7932706`50.15021251616709 + 0.00788117248858794713987275184411732825883298178\
221601714254131003582188215369`48.722336144129045*I)/eps - 
    (0.1422776868114912494018959404747352714243898200259199354686346628372685\
1088065`49.59722311647024 - 0.48835781384907233837831127956800253077506037003\
739691679306773985991829508235`50.13282446170681*I)*eps - 
    (0.5781777051026439010437021565480348756964282033057417207029301203333773\
3103063`50.102657287700815 - 0.2870967637924580162954601559975750485393251210\
5387808629524500526608547289041`49.79862424378952*I)*eps^2, 
  PLAx124[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (0.32054039469488570697102949716796208370137886231462977911820475088167522\
278691`49.72090748495897 + 0.800149820713274245154968396620364383164083639600\
83971744739560746508734810264`50.11819602986472*I) + 
    (0.0941751890583785792169070008197251411467446733916937227843957599384885\
7290129`50.08056179066552 - 0.05806011834157313156843262874663608625791290799\
518347172307819556259167718064`49.87050320663669*I)/eps^2 + 
    (0.1661090886383462975155275388133757493396795006511596040429187876709775\
6341338`49.95355056392942 + 0.20187662815737464521406853546436605317892748719\
111150762188404634881234897311`50.038243210781204*I)/eps - 
    (1.3147146827411879025313247849934010993106000734725016164561207539120745\
8019675`50.068524225195794 - 0.8904727358142015441574121928428613929014074569\
3931170299137358800122647676272`49.89931333895693*I)*eps - 
    (1.0602105354252595064113185658780275816889909770760828044393925404185083\
0343796`50.14953001282598 - 0.07148623856498877532123836955407591609759281460\
28855663327143391235340316912`48.97836034341318*I)*eps^2, 
  PLAx124[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (1.45157351746857044111674966134572584674406294210708762785732385029178791\
762892`50.03484852542517 + 1.217474732645433674947900786351372627037924695667\
19334202599383955209429686015`49.95846944577404*I) - 
    (0.0991369441776309221182505010768645269289644987630159526920391674441570\
450396`49.470109197978545 + 0.46448094673258505254746102997308869006330326396\
146777378462556450073341744518`50.140841573699845*I)/eps^2 + 
    (1.0479495780236597527609476307047721259732065777171653495632898755088952\
6996948`50.12447228114181 - 0.37407428467616792014093748345091897306081962189\
839774263637049523825743625587`49.67708974815119*I)/eps - 
    (0.2493629976287924367049689322078615164477773841054397146131463996410169\
9049286`49.12835277215332 - 2.61230898907217850850905021186587003953224791326\
534462352626131460930891771694`50.148545306987444*I)*eps - 
    (1.9975739869575659928282651848019713380597431678515594349645016714447770\
7552496`49.995581114871484 - 2.0382268180705483174172866803620135214732568002\
5687780436025199093123294682886`50.004330752554424*I)*eps^2, 
  PLAx124[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (3.92591551873416447838863726124813585722637240782369092864496158049881917\
745899`50.114558682035124 + 1.66600984068649100199040646921931540861221879606\
62409254554780961458960268339`49.74229529453991*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (1.3018388953735104854527088969682196027020699624406483785\
6648343306941964735352`50.150083514416 - 0.0580601183415731315684326287466360\
8625791290799518347172307819556259167718064`48.79940418819032*I)/eps^2 - 
    (2.2053582196379099757836391232009673894324551601044130689416202146351206\
4362579`50.13585438645523 - 0.58284029810551734616316643769321693779175083973\
432415215080679768814556054286`49.55792481546799*I)/eps - 
    (9.6615239430298834333273732886438339004296456771128216580744640211813995\
0315909`50.146863135803564 - 1.2582129393969939980808863575644139567235934683\
0693363131123707795622570750499`49.26157164846321*I)*eps + 
    (6.5904665543765672299515188125715796300571104048251060459303978125396067\
4045653`50.14402360295035 - 1.14805263550172094950134392844788129236279031183\
470388837723364458414713241563`49.38506924245143*I)*eps^2, 
  PLAx1234[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 
   (0.24606859944043206101018805362606960090017748418717365104527286732327509\
975032`50.04213016051742 + 0.197972630309204720221184707078222515482359837142\
60605749952212722354008562288`49.94767911640367*I) - 
    (0.3372983649963543896880377647226017491267668383408257966016372224553961\
3338288`49.93937870390344 - 0.43248803625301791957147573437474383640591828733\
097902688317243567588559438829`50.047338566136034*I)*eps - 
    (0.2675943535290640313403897419009557508018481191117596023038817192155111\
0178186`50.0253060686621 - 0.236331602722017821985571103440356878446396432554\
11842849267238004858254893448`49.97135092367587*I)*eps^2, 
  PLAx1234[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   (-0.0207433575492023036887283072089484205392701773587659340986628029895775\
4952074`49.442713556766584 - 0.1037949934610164512408304716196238611251616100\
0957755776101902683006306138849`50.142010909380275*I) + 
    (0.1964066736850862511676080299484966299351992708405299985429486887804777\
6326935`50.10588563992389 - 0.09381799198660114109033471737074904891755202245\
448694875213442183240922002055`49.78501553274947*I)*eps + 
    (0.1873267417641517778959063235401816266015042201512104785526780577731660\
5291442`50.04115977049019 + 0.15156880046881173938197267351113770131980408227\
025105424857239887373930654315`49.94916980470462*I)*eps^2, 
  PLAx1234[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   (-0.2690980539575327751921597950619047874936262101974000019077580483783056\
5191856`49.93447317053776 + 0.35132286610460976720217499218952049215648095633\
163817863215670077249237510766`50.050269030544435*I) + 
    (1.1274991840585066336802177546642434547879330862437204535506496470839043\
1014981`50.09109721970137 + 0.63253299348978857808610581380340827377837912150\
99178133090082555811103159564`49.840064167068164*I)*eps - 
    (6.2198632405103792823050302792910567294438206412075156368783452026014821\
0083183`50.15050993003847 + 0.03004800671383934678589955743375854348832160594\
468051159452855341837968964115`47.83454476193334*I)*eps^2, 
  PLAx1234[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   (1.15906774764946468206034498518338949933883698113289900211105949916602143\
637971`49.62922034219184 + 3.670851999390795552170198775527639441112691726281\
06416228857285603679138017164`50.12987839598846*I) + 
    (0.6349512636898006196620711306368292704144233870257794867508547978951092\
2761898`50.082158311802495 - 0.3862139291572705162449505920730190181401362232\
9145137771541963471651371679436`49.866245852884425*I)/eps^2 + 
    (1.0448368633941833294826437005768240619941350538547840540789915751947571\
7740811`50.06111621201086 + 0.74570648666351076847108891939085025350043977628\
489009291561412528670688031365`49.91463564615274*I)/eps - 
    (3.2899537930930384958752482241798302087763027298026564301482204883129954\
6147125`49.93151969313137 - 4.34163585051900862980871123855758186248893831845\
040648659926375046892750263039`50.05198328945834*I)*eps - 
    (10.005068513519281753049387614794200546936102907899718819346746362605899\
81991817`50.14874403208165 - 0.9053866259196860290603341835376619805482891720\
0425414355859943299855087513398`49.10535804005035*I)*eps^2, 
  PLAx1234[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.0024272548575323426831190790269039\
1836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLAx1234[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.5748665626557778355500437248127849\
2076604993694383088414924068667085774402085`50. + 1.`50./eps^2 + 
    0.38695364749741753933212476117371230995764663186737036323010816627497798\
224904`50./eps + 0.7715556734830414807517924804563367864189789318012633518772\
1611038522696974665`50.*eps + 4.236617673226784500569285358396782730314910498\
32025900365789827922602254963564`50.*eps^2, 
  PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.6382596013225241908889596092624152\
3870868653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  PLAx1234[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.64792193721050028409505970385373744025363230578506612568448500395515714\
863602`50. + 1.`50./eps^2 - 2.84526466313639905454635751349813819541765200521\
318053094486780310306878688867`50./eps - 19.452283148291484806533523570400713\
11552056718457695712549787001586488041056323`50.*eps - 
    15.7144016765259326193616208191496094781752835685021408001198591084957317\
0283651`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.393788050393753374699248570494983554017661653925109615034485956284854379\
61033`50. + 1.`50./eps^2 - 0.675151885696908252996888455199132955316313498830\
3643828021304830366623886975`50./eps - 1.980364504325500200923230137539213219\
16835491154342674659716759371343484625912`50.*eps + 
    3.95407588431491112188883217349987269341774115055638170160083729893077022\
59428`50.*eps^2, PLAx1234[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLAx1234[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   (-22.346348629871725451398027624310518705578304258846145848934519982083441\
14048544`50.14930260185699 + 1.6720841693514820463982141720793237835306280223\
9697213615450821712502344975191`49.023354167022035*I) - 3.`50./eps^2 + 
    0.79662732274253049697240587382774791958628934897287492616793674264253969\
399932`50./eps + (1.670821175588150668082333785177517219996476023504100674393\
37042022901631787265`49.64309860859446 + 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.1284448751062*I)*eps - 
    (126.43636656700865625629999721095579095339547728448429262594770820917579\
432853504`50.14994631752728 - 6.474605994781990220269295659351093868228304282\
56376344401233339545605306843136`48.85928765563938*I)*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 2.0410977443753226725341618291018567\
1596614350715081006101714601069871496798087`50. + 0.5`50./eps^2 - 
    0.59793622079537539239037636511673052427415416289044078399636324815179466\
191984`50./eps - 3.3620091283290565366341284709056253477164236873233442364430\
9300683677360938209`50.*eps + 7.606571926918362654633533966257149893120570067\
97642327379973708469844891200321`50.*eps^2, 
  PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 0.056793412862198500240628527185785\
10459606721158833909485609243895696388205185`50. + 0.4625`50./eps^2 + 
    0.23637955165812029382276613730135235827840222627685945999396000872651687\
286632`50./eps + 2.5290006487639418012615997285351539092551033594991405320476\
7881119026781365871`50.*eps - 5.212840050428415034845225658963576798998297922\
03080735838047368089927540362824`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 13.41007804577812927213816979837513\
58940255198495207935493473438550407691832786`50. + 2.575`50./eps^2 - 
    0.57543042530849820724270973028250601354790428498473566720007870144788863\
860282`50./eps - 3.2571078925652050702404971811179399306829525624123669172314\
6753009359456012639`50.*eps + 56.45255755681976392411428560803938027419284100\
203219693183031844484949994834349`50.*eps^2, 
  PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 2.6636526504528751748255951428102925\
2125184923091822249674666078057974200102231`50. + 1.`50./eps^2 - 
    1.13376690839642499245173951386061578327434819508314682196048784699194895\
289314`50./eps - 3.0717288511070078345258786941408493337308297430608947584799\
5346565872025919176`50.*eps + 4.772298468544452760663874325198886654395553546\
77926320425983990452944787717513`50.*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLAx1234[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.27125362768467314650527446403851012498210369539886289238914875129176543\
70176`50. + 0.5`50./eps^2 + 0.46416931239895039993863685125611474099980596780\
72939620358754011598457090267`50./eps + 3.21229548363914670187305593462256831\
949455697121031558202471092108000197514413`50.*eps - 
    6.50542088790981591431597864784955648460236895881837587495934618636533499\
683464`50.*eps^2, PLAx1234[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.210638079367692421014166794479885592813642339264862752402136269880182107\
11271`50. + 0.4625`50./eps^2 + 0.15672163666854585939809014607338896338285521\
647452935404154211002814384504533`50./eps - 0.8952600416048040759914703494523\
5735036732033984853583342030817731650486199679`50.*eps + 
    7.25753537492594438931390159630138545495477702335928097533239905788582603\
253933`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLAx1234[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.154280907948593458556201056533042296007832224742090119661903426579339024\
65673`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 0.85897540474300010287755476687221312047307309963777\
848418824076268865415724247`50.*eps + 0.5172688319004571004733884402065275480\
1424566857451457515878570150832347580866`50.*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.74206131904441461771203655445955835247603730221345452596084065912690176\
533003`50. + 2.09778906821589179942514149456189935345513636520004286001869780\
754582194294629`50.*eps - 5.9166579172800224774866594090422301874837335686920\
9298889608416356303217324957`50.*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.96525409443747256021154699541026128366127008489863299898762176212692003\
853253`50. + 2.24951335199886938203947065317580769534728397541833125858355324\
81466944335125`50.*eps - 6.41973285760713548580345486089430900788933166332492\
121850998241860885202593272`50.*eps^2, PLAx1234[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 
   (2.51405832324022359066458743838237510074294599432596180017474218393894566\
517029`50.05336836896915 + 1.888396742876507660739379129357725155000819494326\
79189309287037973009481413015`49.92908626305843*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.4324411239030333691757942789133543477543590680990149168\
7612125253892140159186`49.95796397225239 - 0.51661429513469374965300941744891\
787193193275457856863059132507057632962710459`50.03520340413775*I)/eps^2 + 
    (0.7248988057132292175634288843624070137492379561045126200711724238728193\
1695339`50.14552792625131 - 0.11048958322108815832739906649327017168971260306\
930309411067909730236532111524`49.32857187737913*I)/eps - 
    (3.4261625110986236167195714947393503944851674922028990986147138827473953\
5091413`50.0386897107529 - 2.811950298003584055262168958635236068240424823649\
79429867619071762027151428685`49.952889392147775*I)*eps + 
    (1.4658360366814176589899995603621206558032066794589940632604901307740656\
2525787`50.04551426829713 + 1.15588913677976383682513845471769537789057339863\
445598840653599570300560105503`49.94234505613177*I)*eps^2, 
  PLAx1234[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-6.5018083812316969503493721603855717286676501210222136632051232887979746\
4464669`50.06783414480733 - 4.42598622090161293188778641338255489262237156543\
045432331445449473909520647602`49.90081003635288*I) + 
    0.69767441860465116279069767441860465116279069767441860465116279069767441\
860465`50./eps^3 + (0.0058276793884670955451659631433936996900877667045518759\
3037355582687765357465`47.60078251114024 + 2.06645718053877499861203766979567\
148772773101831427452236530028230531850841836`50.150513270837024*I)/eps^2 - 
    (2.9167969003048773127273061898167615760048954560292180216419506291259888\
6156444`50.09460364076397 - 1.58064461077291778989826729857496561134987212164\
182664762149454461901485828533`49.82853168591512*I)/eps + 
    (6.3532772745360193239650343899574728747241297144448831603521566169864184\
4251596`49.94611766700815 - 
      7.943557765037678482752924050709195928599644619597327111485034507864675\
451773`50.043134915502286*I)*eps - (1.695779528077334389737424824498715467418\
71823453696015429612919491119200525789`49.75795192652281 + 
      3.828535288523993347093431449728686867694311865423221808746795075470402\
41478416`50.111615192930586*I)*eps^2, PLAx1234[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  PLAx1234[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (3.84241872787723408449742686435861008268566488978555445616260311801473445\
4058`50.14854838352042 - 0.36649763752807411450247259037021650929986938118036\
92719249148203726724880195`49.128014872631724*I) + 0.5`50./eps^2 - 
    (1.2799398080009526153155958301694932247946178634994778388522481267613346\
5409227`50.14265653818398 + 0.24570963220150297386920089350141006694020447593\
435502723457664569874489899869`49.42588917355007*I)/eps - 
    (6.5277956030405069747937665289693937096367318391040568753656617216220083\
9799993`50.15025001262022 - 0.22810390199918298643329739454622730534961200602\
591726822505287798991778059872`48.69361617968286*I)*eps + 
    (16.473987411268270106855327399407915620074865147621007035978161332365829\
30097413`50.14973211871653 + 0.9900576480568762416079573363838794977419660607\
3449568714027231468402472327688`48.92859387192392*I)*eps^2, 
  PLAx1234[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (0.28667454201488585431272905808582411047534299388277543028902428243314346\
743893`50.09586953262533 - 0.153350235795405046980990285111297976674121119189\
03212113263457354895228948477`49.82416485336612*I) - 
    0.38277301933167244044581984713519257392629292524388834232591005984777630\
888668`50./eps - (1.904704777716682876176553226620452399444919261198863993424\
38249394100669055404`50.13566441699867 + 0.5067454288275807524766106496512603\
9072070307255700302869110496700312930053765`49.56062658559405*I)*eps + 
    (3.5191035681914067019624772912279368482394527679103211070727249597009352\
5099302`50.1409418999005 - 0.747111248219304336181750638428405359506688106615\
20711729500900053929636249967`49.467895126499364*I)*eps^2, 
  PLAx1234[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   (-0.9316269816851500993601016086248453335731032589697619528500036301266987\
98943`50.14308551723846 + 0.1738078782896344392650515935649186195183728530886\
5831650044241642227208600306`49.4139129172759*I) + 
    0.43989690637199899321290000444027089726558348790363583317191932428483530\
559454`50./eps + (3.432583002297672731292401642396535812094087602619363031455\
94231667289939528496`50.145080394689636 + 0.546450435371751341707427477726590\
82335259047749058869071560948673762243803162`49.347010123416325*I)*eps - 
    (8.1981440904936812277148393720696799821758708992848645295090474986839053\
4522646`50.148798303761225 - 0.7303713946024250894019485442176881769066966978\
438397552518807888267826231142`49.098626512035416*I)*eps^2, 
  PLAx1234[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 
   (4.41417509120633904355515739294731310080985412785885113002596829321656166\
158794`50.149226633042126 - 0.34051505860936872726213216588900014657899361122\
789382438100983657001220192561`49.03651339978742*I) + 0.5`50./eps^2 - 
    2.10532853564054816836977164036852194735220508747886029212733606299786726\
462682`50./eps - (12.59524041049439218377782141333717107477544731885921412858\
897566190758988634927`50.14885899912026 + 1.102015813473333125520335145621582\
01687545290664377243247554000776100606255197`49.09084036415852*I)*eps + 
    (27.133840300783147042174033606047408245681125598192651498753765987073980\
31799447`50.14979990462016 - 1.5583789712316203158749680546324610874378316613\
8339637385507044373619691358635`48.908961719239926*I)*eps^2, 
  PLAx1234[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.3298263648981509745622345935618803\
2266253740148130707179319069630612967717041`50. - 0.3827730193316724404458198\
4713519257392629292524388834232591005984777630888668`50./eps - 
    0.91450798833429144027366960415712891711629191651711287811127971227019125\
006066`50.*eps + 0.9128760926977527347233558345112614102050871307945093017487\
9392782536921821385`50.*eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   (-0.0597045786220548193940626475516608520321611361378504669863431541654701\
4710214`49.07434229108631 - 0.70899950309047538424826600443803456143075357136\
780939327681231746944076908958`50.14898058432749*I) + 
    (0.0982896337428281205353516302255592371640329672965257411275763775172289\
8462657`49.86744079722998 + 0.16098353407259771614371231277557988258211836794\
188138613508320576598074741346`50.081714537702865*I)/eps^2 - 
    (0.7143683954887146201115599749674803278565460397647200162446635316326064\
2813902`50.15051486624365 - 0.00055610121224319698628523974907331268462530878\
325710942297023358466306250526`47.04174647543993*I)/eps - 
    (0.1002789981991993731918337328882486197417892292081660528440139313592178\
2051915`49.12442058447538 + 1.06015707014864515440521719079575797961883048041\
461720492512516242257948997049`50.148580811815116*I)*eps + 
    (1.8244718304219344155607669729913544247391039501116073264704206415291242\
2762287`50.13520215599685 - 0.49316167052990616347714322072024191875749369658\
950074348926974036493564365576`49.56705430872363*I)*eps^2, 
  PLAx1234[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 0.1549949257208568631183509207053136\
4870929324752160592737649885449590514467061`50. - 0.1035588904191964555557240\
2104804582317108692857030113703831454509629363678841`50.*eps + 
    0.34786072061678423855720522869745922510723642558914117679539444618289339\
161974`50.*eps^2, PLAx1234[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   (0.10036344224716720380775871998038951599674329176184175315180386746592709\
503843`49.71473778986407 + 0.254687590202048363510366754793235745965913573379\
19308471531802545528656810251`50.11917002584561*I) - 
    (0.0096480732786987459017340963762550793205907801668678763249594432509663\
0210267`49.442713556766584 + 0.0482767411446588145306188240091273772675170279\
1143142221442745433956421459929`50.14201090938028*I)/eps^2 + 
    (0.1767475765277472535782599428970843017409302405350369173137836045817110\
0893483`50.14920573791168 + 0.01374498294726188657856682041787981100278922783\
024909974090673328446540566268`49.039996475597015*I)/eps - 
    (0.1498022274209512388217703572388219075670171727135450273962301743082996\
7840076`49.72902261161447 - 0.36589852248035503762264055753615870901646679990\
747972787833267722374632498711`50.11686499642826*I)*eps - 
    (0.4741052027562494741916353195846081058749161129442499458715762301741808\
4860084`50.12879964927898 - 0.15375495328725783974902594260383233062587169506\
425369482191136415201394189912`49.63975404372558*I)*eps^2, 
  PLAx1234[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   (0.24760651401286863711285971881390476703426340399889151539786018901371616\
249436`49.70192524141332 + 0.650025463548535082648480484036122947378301721749\
21277302005451838679812290945`50.12109354519092*I) + 
    (0.0793689079612250774577588913296036588018029233782224358438568497368886\
5345238`50.082158311802495 - 0.0482767411446588145306188240091273772675170279\
1143142221442745433956421459929`49.866245852884425*I)/eps^2 + 
    (0.1279192982780017842809099316667586171316510057850205352136144296487753\
2519501`49.917983424143785 + 0.1771509671819641038819040260874242259592919982\
1705755491865403596934558013135`50.05939088356246*I)/eps - 
    (1.1632964508642337613776453682414565121832891965648049297999696392259276\
4893579`50.09365742336183 - 0.63643807902801504133002571956920306171998078400\
486515324497771617826474848676`49.831723176499175*I)*eps - 
    (0.7179438328247284713072803268720102999153506151482928777383075867765674\
1952506`50.14603933747225 + 0.10360567544164076717158987028923268063369855038\
622214317866394345620148352006`49.30533241461648*I)*eps^2, 
  PLAx1234[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   (1.09132848230401389169790333258344490610798521567785053745979550935562773\
377859`49.999845093614674 + 1.09210700366114149751150195956393711191999724269\
933788755016942371742976058659`50.00015479595847*I) - 
    (0.0771845862295899672138727710100406345647262413349430105996755460077304\
1682137`49.442713556766584 + 0.3862139291572705162449505920730190181401362232\
9145137771541963471651371679436`50.14201090938028*I)/eps^2 + 
    (0.8929833507714746208829576095838059479256146336136953066231338872411701\
4244475`50.133977147263195 - 0.2512043399583458244132099618041262710336361207\
699179761985517894571466014798`49.58316092376737*I)/eps - 
    (0.4660791576529814899804504383460017730322454119677884484693618492329372\
8528635`49.49579775928376 - 2.05237944956017594418376435694734431539680426107\
393084835729313053313882734585`50.13959573432389*I)*eps - 
    (1.7264448976104148897404136006981288104380137887639178627642546363570268\
7671834`50.05442829866003 - 1.28801004453845355446324703214860911682706617757\
31283907605599170711298676668`49.927194826871286*I)*eps^2, 
  PLAx1234[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   (3.75495166802946044686020828931111179759912495482268510677616255118977162\
098224`50.124604970563645 + 1.33673384143971228038387655642072421414697768765\
766474375083212185215580989581`49.67604556223454*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (1.1587082622034571166277902376348146370232910907437029777\
2559188737363785242915`50.15013837614533 - 0.04827674114465881453061882400912\
737726751702791143142221442745433956421459929`48.76990221838002*I)/eps^2 - 
    (2.1081388047055683232786737392006051953861386069295509701509762154938853\
6135871`50.1386802984976 - 0.498936048444279682702512006589061732347884820337\
77011445966172775655701130961`49.512825979191625*I)/eps - 
    (8.9924980726448571605887914771319134415864975109722354097698948774899841\
0405894`50.14870662381048 - 0.82234137137206881480932487270080632348239688997\
313675627981970952397357524467`49.10987841023743*I)*eps + 
    (7.3838892744203879261075182306023345227462684556889261033609416469994993\
97604`50.1445107617671 - 1.23636280920514576906485689093624365040756831646018\
70385814202078693249613683`49.36837151884877*I)*eps^2, 
  PLAx1243[0, 1, 2, 1, 0, 0, 1, 0, 1] -> 0.1552172130650793863168086126573139\
8102964748460370628752198980733860214001125`50. - 0.1051164720076991143870805\
5890613286280923206224394196296672486881815971809991`50.*eps + 
    0.35345073291113895171643601030464431608392978540763250738012670976557264\
113067`50.*eps^2, PLAx1243[0, 1, 3, 1, 0, 0, 1, 0, 1] -> 
   -0.04460727558742859442396623914567307258057264810385987182276002731146987\
170915`50. - 0.02916740601287395666797145762274101572487589371571500105661033\
072597921980849`50.*eps - 0.0654292091944268977913510145964801544680312315323\
2399503621311674526502696689`50.*eps^2, 
  PLAx1243[0, 1, 2, 1, -1, 0, 1, 0, 1] -> 
   -0.74691216090460908484264683970055966409389747530934913139155161418375348\
850155`50. + 2.13236786481630298635306507553850147276244840811929306309929102\
086426488207417`50.*eps - 5.9273963288588859263068417265718502648935273312814\
7137877726091569573083196144`50.*eps^2, 
  PLAx1243[1, 1, 1, 1, -1, 1, 1, -1, 1] -> 
   -1.39288635766298300285628290423895685524037757186829690643425727519717991\
580101`50. - 0.35455764475680561612366254335287916199507057483340546155143059\
459385935715765`50./eps^2 + 0.36412356031499167369861169947638232723600899428\
542016019799005190273031638857`50./eps + 3.1583681920196772728564096546604920\
051163843852417277925574393611985260548947`50.*eps - 
    6.89556348358030700356901378881827226982906086492302946678572269970886934\
582362`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLAx1243[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.644311179556347915839094185711385034746266789882638171389700912659816319\
00829`50. + 1.`50./eps^2 + 0.537235850546755518436871603488112181616705229581\
28961477688075000484740913166`50./eps + 1.16344759770542407811158114449560738\
782908959972979203511708244605825458076697`50.*eps + 
    4.38188525142309634020286314996532801379818136065026849121655337553831123\
878688`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, PLAx1243[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.38448178152887501265970264813465715475679762175841796273214574204421523\
168451`50. + 1.`50./eps^2 - 2.14526466313639905454635751349813819541765200521\
318053094486780310306878688866`50./eps - 15.564476643714364490384536403956422\
88717444345549938593048700658193027469914642`50.*eps - 
    14.3006709995312251527438137805169876850844416853962797042666467748146092\
420923`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 0] -> 
   2.353375583808769387821219952465779729942147821819930308890082442081726811\
15936`50. + 1.`50./eps^2 - 0.618615811016188629343452164679397560082766894532\
97908487433372094372886282736`50./eps - 1.84405888556193101793801433268432458\
45345438970415687911307606977594526239787`50.*eps + 
    3.83710184916770224731588187755119532936788204729654671694629129249146819\
461584`50.*eps^2, PLAx1243[0, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLAx1243[-1, 0, 1, 1, 0, 0, 0, 0, 1] -> 
   8.999510801666943039705292847500776002281433316797992916179573747491820806\
15439`50. + 3.15`50./eps^2 + 5.2793746444536763115123071658141980177677295169\
1181466085699975355866665463405`50./eps + 29.10744522555712855654794366222510\
732531269686943691625857512724808874651031968`50.*eps + 
    18.7683402465183778633281324893148532953629115858454856614416535348602301\
7011343`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   1.914427583636713552138496849845883101517074329713660446747083875733318951\
64821`50. + 0.5`50./eps^2 - 0.54140014611465576873694007459699512904060755859\
305548606856648605886113604969`50./eps - 2.9862014163073253775559284865567258\
7120413987118729527165071584557622880126662`50.*eps + 
    6.79452274504417195781286776768975183846280760326259382862353150828888203\
066256`50.*eps^2, PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   0.481866448672246939493141110391900779360887115526014869964304431299032893\
72249`50. + 0.537499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.113429324139867956738217404322822934279795097165\
59723973909027866071768801861`50./eps + 1.65493025165225665125100578262032569\
480385649401554557428173987990107335852059`50.*eps - 
    3.18295220169942287277721906475512379091650792658089032470404328601626074\
504354`50.*eps^2, PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 0] -> 
   12.25386689177378361410198944464701937455851380204744431850392321977329188\
106916`50. + 2.42499999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 0.15992174622983466211330339276624097985005021387\
005533290694895503748969129694`50./eps - 0.6189600275076166174038860060934024\
6925392085280974770051012559636188059563459`50.*eps + 
    50.6222829030861573839994487184821280962648754368110326404193717776028739\
4589295`50.*eps^2, PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.446715638088061337953536647810649747740118898104486218540658033925155075\
42673`50. + 1.`50./eps^2 - 0.926948630666367389693556381026480516381742993071\
84227248591850116914600014037`50./eps - 2.54040697465624715215168085676385069\
581779612617006195342012136372457951660232`50.*eps + 
    4.18331439136223615102083706801325530683752300803981985103670968914298924\
253816`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 0, 0, 0, 1] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLAx1243[1, 0, 1, 0, 0, 1, 0, 0, 1] -> 
   -0.42561167639501029086605059273975506048912183058172737060128101001072896\
741381`50. + 0.5`50./eps^2 + 0.6144515154482883790433836935705146126588645655\
2121321358264798488971513590933`50./eps + 3.783621661360242986594525529884771\
31313367222067433156635466177708447400215057`50.*eps - 
    7.42987097686623656560597628166571405436368826212318266769717302626133319\
643082`50.*eps^2, PLAx1243[1, -1, 1, 0, 0, 1, 0, 0, 1] -> 
   2.489473220728406560428935511030735730130548099596927005738054620212581799\
77343`50. + 0.537499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.200118198757088767821741686935386164907255506474\
16739221293136398186090841553`50./eps - 0.83663744468441587478703827746040652\
383154022972537584095764319477606502265239`50.*eps + 
    7.93842185922928896575366030873320350769748188443094781125351919316464284\
794481`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLAx1243[0, 1, 1, 0, 0, 0, 1, 0, 1] -> 
   0.148675885420985982166661331969029050474135042265827338507592578306454235\
51914`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 0.87946018058189802238956784303795653818460918804445\
98369192734125088680938505`50.*eps + 0.50930143983139233288001664946301046271\
186585656113746012159586356887659974876`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.80640127473126948377703026784966668660621299570873454802658232098919056\
417242`50. + 2.14696059398784423886538021674580804869134963348863224456055417\
710950520131415`50.*eps - 6.0629180745941329519618861014254521675869167069388\
4330368898788088948903531821`50.*eps^2, 
  PLAx1243[1, 1, 1, 0, 0, 1, 0, 0, 1] -> 
   -1.02203174977731727036293169151131919280398495264329949876640010630224846\
826562`50. + 2.26610002128185033777251157823379253843717212317864291145831515\
409681942151215`50.*eps - 6.5325617341711872524024823036661057101724755915369\
9644303014868864044614183395`50.*eps^2, 
  PLAx1243[1, 0, 1, 1, 0, 1, 0, 0, 1] -> 2.1695915095892685387319479826922774\
7585594513493176185825339167729491963156089`50. - 0.2702702702702702702702702\
7027027027027027027027027027027027027027027027027027`50./eps^3 + 
    0.80634721766137486847216018149897727340953772901871015416586899007083230\
432717`50./eps^2 - 0.96637607991076244490673975424882342378648691614425011815\
377421737672023291278`50./eps - 3.1307086416950819959032802767491631805076493\
0106511535491105136711052582126623`50.*eps + 5.776486928001969115993904865168\
11545344167850898100523404561817917300696845807`50.*eps^2, 
  PLAx1243[1, -1, 1, 1, 0, 1, 0, 0, 1] -> 1.730269206073744222903007317525312\
12843502232809680189469910679113368500709409`50. - 
    0.85135135135135135135135135135135135135135135135135135135135135135135135\
135135`50./eps^3 + 0.46682601782418420547544936225304108874491010939528369232\
773163946179015453809`50./eps^2 - 1.25697895094291783206239910108444716000187\
182279107904408004613694391709980951`50./eps - 1.5243283587769553212644609919\
5761080937192762609606793955340203249684657364614`50.*eps + 
    3.36264734906134058331246543372542890131827687356656263056043395443326883\
817023`50.*eps^2, PLAx1243[0, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  PLAx1243[-1, 1, 1, 1, 0, 1, 0, 0, 1] -> 1.876886038840722203621072102915351\
95161734731686615083895555096172576779238943`50. + 0.5`50./eps^2 - 
    0.78907970376364856070072891344953729821755640962100701847539195688461262\
270983`50./eps - 3.4072891997101005835222013891048973012600692847167584071061\
9290698598740054617`50.*eps + 6.580342128155099018330006659933758088952720857\
0641363071805662590832826171383`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, 0, 0, 1, 0, 1] -> 0.6565062231925194087438700245458698\
2965007862995172110499880157311347951096636`50. - 0.3942990361981550445822467\
5978103286594760137222716165242233242671533035306559`50./eps - 
    1.95260795644184728780863476035988026493026744077007999149527873427078790\
761101`50.*eps + 3.7643927692996206576755927086577010520133972797545412002076\
9943299747235146935`50.*eps^2, PLAx1243[-1, 1, 1, 1, 0, 0, 1, 0, 1] -> 
   0.285831549003375470182091456299191732050907087069072756149655528251709131\
49322`50. - 0.470492083088862475568636183914376475656442547024542689815153794\
22895021566391`50./eps - 1.19498226295002671417021768321295740136321887522523\
835318456501197012452174617`50.*eps + 1.1072149082876117331323580620894389683\
0914236531961754693919205604925718199357`50.*eps^2, 
  PLAx1243[0, 1, 1, 1, -1, 0, 1, 0, 1] -> 1.013645568432358398507092344789881\
16725812661740596226899324956177523925186074`50. + 0.5`50./eps^2 - 
    0.31912860731827304321598000159674807757207835857232317644245692657295835\
464661`50./eps - 0.7909482320798276732457100503391938335054446005222207137713\
6612628399009993911`50.*eps + 1.327761879254427550263131307647736485497109686\
40531952880444707430645334169085`50.*eps^2, 
  PLAx1243[1, 1, 0, 0, 0, 1, 1, 0, 1] -> 0.2702512190373110282243334690147258\
2073126309142570930359179344738510143951311`50. - 0.3942990361981550445822467\
5978103286594760137222716165242233242671533035306559`50./eps - 
    0.88689730538411920900442360396338429603327735786321960173727674855945445\
076747`50.*eps + 0.7782015279665772816639843023671815768195801055021751189313\
6698744782862232997`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 0, 0, 1] -> 
   0.286498268592038622389779649538394038146989320841780411768627983418177225\
54448`50. + 0.103452167386938497417789147874376371331430520336186038466462178\
33723684023964`50./eps^2 - 0.304836435945406384080344604616168694705494933441\
20175718139446190058136347275`50./eps - 0.59697300111944676563631199360212985\
037654376082722797045367582327170411618666`50.*eps + 
    0.59066603386273482797025830556106216557943353996343633176788264210237241\
290124`50.*eps^2, PLAx1243[1, 1, 1, 0, 0, 1, 1, 0, 1] -> 
   0.172596292697358599718960384630955844218568425831201934475925364399313991\
28185`50. - 0.094407172340183533983738349510069453164107966067204415501421748\
90989611760105`50.*eps + 0.37540499626698720933103303890672543068005962099218\
764225745879334508712959628`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, 0, 1] -> 
   0.005129814425976437003177711098134055134654382974991464901820515217492197\
67832`50. - 0.024112040858069510499441210349012471665174404380464795579870285\
03322695768062`50./eps^2 + 0.043939315623642033586693412134037948773480005760\
56248146378485165544683379899`50./eps + 0.05697460854196899600163908781182765\
67305717112919251780404916242063685241289`50.*eps + 
    0.00748224425043538610339786971232093493327331646311258290541830277060701\
758093`50.*eps^2, PLAx1243[1, 1, 1, 1, -1, 1, 1, 0, 1] -> 
   0.301965331788174719345269466260866181113972450823587541668068210996501252\
15366`50. + 0.082455266222512933982247103105320735347690831356605921291030370\
83578124585061`50./eps^2 - 0.257787956889462623114761075325850213147729166883\
11973090863375320484125958114`50./eps - 0.52285276239566667919652518223336176\
99304674642339761280745291430022759766918`50.*eps + 
    0.62482486188502288921324905952779328371983820812904628289411681018654854\
579651`50.*eps^2, PLAx1243[1, 1, 1, 1, 0, 1, 1, -1, 1] -> 
   0.227909176473862281545602674186720898661251285813162887006437941331736852\
93294`50. + 0.103681775689698895147597204500753628160249938835998620993442225\
64287591802668`50./eps^2 + 0.023620292006153353897352107193699628811245455393\
80297465264258497651641823414`50./eps - 0.16104549243328766473131354892717163\
247852563329118486667944093466011516010942`50.*eps + 
    0.30724526117427428081619570745847862838543460759331332615152815457536380\
254951`50.*eps^2, PLAx1243[1, 1, 1, 1, -2, 1, 1, 0, 1] -> 
   2.374462505846647757400956643132108866528247056426415848375767718308799934\
76334`50. - 0.270270270270270270270270270270270270270270270270270270270270270\
27027027027027`50./eps^3 + 0.813449074836022302677543402571870320459370234883\
93293828016792264206319686069`50./eps^2 - 1.160379230119621545175916841831774\
85600773140604254593255383925639357291627623`50./eps - 
    3.63156282668386166273460010178711864612491081335974613138635707242379065\
126051`50.*eps + 6.2518347297941572048720416007397414997991780881302340411441\
9351842939076117275`50.*eps^2, PLC[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (-0.1976520834346365159487512940993028564953734869650140821269946527446272\
5865706`50.13546064806444 - 0.05295730793824883862607244592805853621860965008\
992275851187567413176065464759`49.56348515131966*I) + 
    (0.0414867150984046073774566144178968410785403547175318681973256059791550\
9904149`49.442713556766584 + 0.2075899869220329024816609432392477222503232200\
1915511552203805366012612277697`50.142010909380275*I)/eps + 
    (0.1054179821960816297457519035223932535374071034235387520024653118673940\
3840825`49.97339679249296 + 0.11836266266154947967781457899408492940736816000\
20210298718114542778822891256`50.02369681975399*I)*eps - 
    (0.1825529976316769536862390623079135791280657359588600556801720556605994\
1320919`50.07431866673306 + 0.11835589947411881245247392718497329878966115752\
19376288166461852915586332327`49.886119608310494*I)*eps^2, 
  PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.393788050393753374699248570494983554017\
66165392510961503448595628485437961033`50. + 1.`50./eps^2 - 
    0.67515188569690825299688845519913295531631349883036438280213048303666238\
86975`50./eps - 1.98036450432550020092323013753921321916835491154342674659716\
759371343484625912`50.*eps + 3.9540758843149111218888321734998726934177411505\
563817016008372989307702259428`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 0.154280907948593458556201056533042296007\
83222474209011966190342657933902465673`50. - 0.382773019331672440445819847135\
19257392629292524388834232591005984777630888668`50./eps - 
    0.85897540474300010287755476687221312047307309963777848418824076268865415\
724247`50.*eps + 0.5172688319004571004733884402065275480142456685745145751587\
8570150832347580866`50.*eps^2, PLC[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (-0.1561653683362319085712946796814060154168331322474822139296690467654721\
5961558`50.002131163170475 + 0.1546326789837840638555884973111891860317135699\
2923235701016237952836546812938`49.997847713322436*I) + 
    (0.0414867150984046073774566144178968410785403547175318681973256059791550\
9904149`49.442713556766584 + 0.2075899869220329024816609432392477222503232200\
1915511552203805366012612277697`50.142010909380275*I)/eps - 
    (0.0507473861401502788255427761590127618794260288239434619272037348980781\
2120732`49.41239654734265 - 0.27299534164533354353340307630527411543908172993\
125338688197383380624775725498`50.14313810587215*I)*eps - 
    (0.2333003837718272325117818384669263410074917647828035176073757905586775\
3441651`50.07143194260473 - 0.15463944217121473108092914912030081664942057240\
931575806532764851468912402228`49.89283676380823*I)*eps^2, 
  PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> (2.42524182601587012401960285834776873945\
06669277666913059921808391849035707305`50.10280634900856 - 
     1.2021740379714171100381530443004746821139164684158434089721272878513374\
1308278`49.79801864423982*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps + (1.13496706326573976138612641414872874543\
927726136223677289766837459457662424728`49.60289841294775 + 
      3.840791197271426363073602846866215114882584601221708200947916502527454\
18456736`50.13233585205837*I)*eps - (3.00459915215947945496905162432716949740\
855518139256485823244789757155341001632`50.14955563906755 - 
      0.199930826934126226249154335294493850493377962551998889123428627583458\
97512707`48.9726488609861*I)*eps^2, PLC[1, 2, 0, 1, 0, 1, 1, 0, 0] -> 
   (-0.5161383090841135903528546234059260179917937467976726522859585241378603\
1861314`50.15022053095166 + 0.01901316489100413034170954790947581115040330638\
081447047850337531106652445893`48.716508850875066*I) + 
    (0.6002819328427577092037656697777073819610600008600942231813203766673942\
7072824`49.68327226489867 - 1.65483509020997662180025507728385276856633010409\
283755909642063200207481384349`50.123671714035034*I)*eps + 
    (1.8027925706706192936766717906853610121179975621890061563451483045229454\
630768`49.97837876776406 + 1.982572216980706737912992573145616879739480395622\
33229798819778061088271781517`50.019662023939986*I)*eps^2, 
  PLC[2, 2, 0, 0, 0, 1, 1, 0, 0] -> 
   (-0.2113227125470804591510060049849523599026708796875303434242892116620423\
1694713`49.86744079722999 - 0.34611459825608508970898147246749674755155449107\
504498019042889239685860693894`50.08171453770287*I) + 
    (1.7654998759740238832395934178580740190598463985975842096432541315956529\
9788613`50.14399245887094 - 0.30829629624178214786356128142730521554469949838\
881596828923760693952362794943`49.386093074784725*I)*eps - 
    (0.8979561650729394699528301505534153937839924636129674480247500705274612\
456109`49.533128619221394 - 3.61086667901829164538473167792653146643491635711\
239485241592911240956095058636`50.137484936335*I)*eps^2, 
  PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLC[1, 1, 0, 1, 0, 1, 0, 0, 0] -> (0.78333401477357668091019637469396938728\
883369995106138369692516595754693017221`50.092408753506874 - 
     0.4338921818952304092533519077275779424091942607424955666772560018133541\
0136921`49.835843592997975*I) - (0.422645425094160918302012009969904719805341\
75937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (0.53105484262139296892782024874200981832\
898289077970756266448663114810650412856`49.8902406748274 + 
      0.808093269520876313304463281395824537564097139060450784170767451591524\
34601026`50.07256279096997*I)*eps + (1.40558216137012522803756246137480724185\
589765385927865868832194018296868966775`50.136758615447505 - 
      0.359455969206775861550544347251293397877966796462539104990380706619442\
86875726`49.54454807867543*I)*eps^2, PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-9.3356106779397890831515698397637630747812297592298070615578113918199756\
8109697`50.14829873659556 + 0.94555135779387416463560817494035143089833596858\
853599421091172945433156705812`49.15384112712639*I) + 1.`50./eps^2 + 
    (0.3526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.0488518970258 + 4.442882938158366247015880990060693698614621689375\
69022308539560695643479309948`50.1491510702005*I)/eps - 
    (1.1295377365936383716614756447079917545668310229883811316118122696192601\
977746`49.12627303954389 + 11.89027424359615883444953444720548738933885677557\
175022609718327495060605813126`50.14856416628442*I)*eps + 
    (9.6446939430197380912485617461614002691597519667030716430475540826492012\
5454859`50.14606690482838 - 1.38747787145893117775472903417158779799669846484\
675878706012851869956909736855`49.304004519577276*I)*eps^2, 
  PLC[1, 1, 0, 1, 0, 1, 1, 0, 0] -> (2.42524182601587012401960285834776873945\
06669277666913059921808391849035707305`50.10280634900856 - 
     1.2021740379714171100381530443004746821139164684158434089721272878513374\
1308278`49.79801864423982*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps + (1.13496706326573976138612641414872874543\
927726136223677289766837459457662424728`49.60289841294775 + 
      3.840791197271426363073602846866215114882584601221708200947916502527454\
18456736`50.13233585205837*I)*eps - (3.00459915215947945496905162432716949740\
855518139256485823244789757155341001632`50.14955563906755 - 
      0.199930826934126226249154335294493850493377962551998889123428627583458\
97512707`48.9726488609861*I)*eps^2, PLC[1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
   (-0.3005521051508607316125082001921665772549854964010826880398655086510305\
4415471`49.81033402618988 + 0.58513500604495123994296214952202938683054813810\
181576024921963803570866277469`50.099670332764845*I) - 
    (1.0087133043445810983957753667614872300489148538120825736221487321935758\
6163718`49.95638732291149 + 1.21250008891755008593882541897902856938452761936\
23665505855268490773225493933`50.03630135307553*I)*eps + 
    (1.5107962426472455529667900434150429528128892417795767907274863807770892\
573343`50.15051039073102 + 0.006958969081543099078744081638290101868468921139\
85964878088545986033694160711`47.813849401609346*I)*eps^2, 
  PLC[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 0.092234462489559624203812011357877728656\
93805427563574513877350839705453226185`50. - 0.194145933902027270904950799711\
69098333165046216975801246119890790163810685252`50.*eps + 
    0.36055407406791623240556669802485816754457142186259925193984633317739162\
198402`50.*eps^2, PLC[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.116248652779626251549008141015999811502960279768868427048828836798676412\
8197`50. - 0.2183503289366272909067488999668570177008296031306550494655056951\
2289796643087`50.*eps + 0.401207241688577763609271144972621547577323229093416\
22640862772924840925495161`50.*eps^2, PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.393788050393753374699248570494983554017661653925109615034485956284854379\
61033`50. + 1.`50./eps^2 - 0.675151885696908252996888455199132955316313498830\
3643828021304830366623886975`50./eps - 1.980364504325500200923230137539213219\
16835491154342674659716759371343484625912`50.*eps + 
    3.95407588431491112188883217349987269341774115055638170160083729893077022\
59428`50.*eps^2, PLC[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.154280907948593458556201056533042296007832224742090119661903426579339024\
65673`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 0.85897540474300010287755476687221312047307309963777\
848418824076268865415724247`50.*eps + 0.5172688319004571004733884402065275480\
1424566857451457515878570150832347580866`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 4.097739855048051854548258974338603730378\
64937505136781348373091367387346577126`50. + 1.`50./eps^2 - 
    2.19587244159075078478075273023346104854830832578088156799272649630358932\
383968`50./eps - 6.2675736736586631051136424813311012390985961685524280521366\
2379504988905868805`50.*eps + 8.753496831738204507041134099088552875250140244\
82197016305232269912227897435006`50.*eps^2, PLC[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 
   0.736371706687818905967148779830648157556109621579809721841272712160576942\
17357`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 1.35282062948996226402547413346887234828557178720468\
607073129603446689241892829`50.*eps + 2.0006230836787281132569454434137548168\
0795799527827559707604454802498961129293`50.*eps^2, 
  PLC[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 0.146515184328284883807094945387398238534\
56365077556328778773346869802942052948`50. - 0.241997787497556435116332090100\
9398426675099415619161474704040944613520263007`50.*eps + 
    0.44611238165488079812586765842952807952128608175668928939415796212488079\
050056`50.*eps^2, PLC[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   (0.60491451822139104269366412784296566119477134132210978203710807689827733\
918363`50.15039564991912 + 0.014183517244370165351762297148345875137042534792\
33617640215487082584418855978`48.52048558305411*I) - 
    (0.0414867150984046073774566144178968410785403547175318681973256059791550\
9904149`49.442713556766584 + 0.2075899869220329024816609432392477222503232200\
1915511552203805366012612277697`50.142010909380275*I)/eps + 
    (0.1273448631036859940777039335870358133945110194651931639566855582109617\
4433249`49.37172281031216 + 0.75452680841282257304687099182798721974215632364\
116971088972625440290876798667`50.14441605434401*I)*eps - 
    (0.5048052826297075005063566515714366805133372272033396129868857582106861\
8593425`49.88532511413818 - 0.78063952477452248232706432367634674225081103548\
570893723143451737912079064155`50.07465175950743*I)*eps^2, 
  PLC[0, 2, 1, 0, 1, 1, 0, 1, 0] -> (0.30879354420521257811447865526885733161\
057915693374046978813207050430558699861`50.067459414466576 + 
     0.2107780097240418723913295351347755067963923215347924529384840324481676\
2346485`49.90161650164905*I) - (0.3252993733228723222232451547573270001119624\
527462771402199378410627909158235`49.90211132194662 - 
      0.475773649692450345095207915858707041211914236080838577367271649286050\
85153936`50.06722848066329*I)*eps - (0.20476148624715647870759520596762230952\
110534727840601139107948843358974086857`49.89997635669807 - 
      0.301641646077466596315538006540461211745900193069230007910564837271788\
84789849`50.06821938560682*I)*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   (1.76020359383322876066790619441814178494066144641738353896295658989190537\
516995`49.9373357460319 - 2.2740447740495763371162572609001392435060189642294\
5868139552574159489303708644`50.04857185400259*I) + 
    (6.0870883487509105930757246264304287548471752634485671048801575197218085\
8948042`49.88692813443847 + 9.36395633751138187988976385503618757075175398644\
348161660889492612680764337299`50.07397790922624*I)*eps - 
    (18.699780441779764591892520804991649897077478208351057716866673488059634\
36839872`50.15048973030163 - 0.2017220539670700524475198984493164697365636651\
2430258902497416327375649325175`48.1834066044492*I)*eps^2, 
  PLC[1, 1, 1, 0, 1, 2, 0, 0, 0] -> 
   (-0.5161383090841135903528546234059260179917937467976726522859585241378603\
1861314`50.15022053095166 + 0.01901316489100413034170954790947581115040330638\
081447047850337531106652445893`48.716508850875066*I) + 
    (0.0261006440527593601869609667948036596198031199240777825810724277549042\
853287`48.37273431405046 - 1.564485266995125889906340669176833037450955959282\
83898429278961975603743979484`50.150454567723095*I)*eps + 
    (1.6756836894130811080849974675258788090426543003715279132380697995440998\
3225665`50.1504710839242 + 0.023830759546923848984129913206329098374545783227\
25295877307114756163409903972`48.30341692616848*I)*eps^2, 
  PLC[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, PLC[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> (6.30614693738115605406451220127605488423\
520326454273287129293612310368852422918`50.13983363561555 - 
     1.4159985942255331056882212460618253150930284733379661123814800302790459\
8845842`49.4911323719333*I) + 1.`50./eps^2 - 0.154431329803065721213024180164\
80486208431867187984719761153446976973545355533`50./eps + 
    (1.8304743399303104619281656121175989919179949105863572047979705975523950\
3610766`49.72739543854552 - 4.49060394949130264918776029199778073002550373749\
053200320886551578546915983602`50.1171365473254*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.30622427468224*I)*eps^2, 
  PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (25.348775884729257794081146703337422623\
9474510967925093777486759479185092911695`50.149572211072446 - 
     1.6720841693514820463982141720793237835306280223969721361545082171250234\
4975191`48.96887335453261*I) + 4.`50./eps^2 + 0.04894134745440378181456994600\
744721832939197914727787622052878758772485244535`50./eps + 
    (0.5317092838320410462550517416772044082072292153163009658271637935441009\
4814199`49.165573044758766 - 5.1082981500038128268548525466792472814061997909\
791698805714537038824461630456`50.14817503872736*I)*eps + 
    (
      131.8283104431230291951364385450183956183364021431298035610995`50.14999\
1830808474 - 6.47460599478199022026929565935109386822830428256376344401233339\
545605306843136`48.84119648979342*I)*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   (-3.7158924115461069474319825901561728649790426741909220413904733548895842\
2757273`50.14202114005573 - 0.74216289528771778890473507749625742824034783518\
354608917817471530791684474328`49.44245724677982*I) + 0.5`50./eps^2 + 
    (0.6763338548180061126054477494164615636564500393669418953968032129227922\
641283`49.614791933591334 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.13126568127854*I)/eps + 
    (6.0732720154248562744654252234604241191834197378895171864589536418906952\
1896881`50.132997283058636 + 1.7603622137652853061796579556061976336036022117\
2177402921615472860156964338416`49.59517658775546*I)*eps - 
    (13.768368659463705964077130007810647117600954072230925778573458003049965\
32002982`50.14930308433667 + 1.0300240795832908184601355768883674762151521545\
0611925709243916198027982246331`49.023267975892836*I)*eps^2, 
  PLC[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 
   (-6.3606951705169883354654416783421153890736949113064216255012577839967897\
9678048`50.14671706104264 - 0.84489555924815140480198536195829642049324030459\
261417616407766311649606955934`49.270015505539575*I) + 1.`50./eps^2 + 
    (0.8526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.42577566618378 + 4.44288293815836624701588099006069369861462168937\
569022308539560695643479309948`50.142660720064626*I)/eps + 
    (7.5869397413014988323810679328362064411404369811321016780123442583061974\
5487629`50.10803642732471 + 3.52662950067394525371780830384717392555023782210\
660035181590653942006382592252`49.7753296287146*I)*eps - 
    (20.135878801435687923073812244184711175792503034503816377950200935408217\
84143432`50.149036918677034 + 1.664108870557395200920027799101364251890538915\
96273836314606290157755476047386`49.0662480657806*I)*eps^2, 
  PLC[1, 0, 1, -1, 1, 1, 0, 0, 0] -> (20.511129081437802382900349415930107627\
52475490595154940581673791224836961118285`50.14192716586961 + 
     4.1196682668656125520490490538494591283655122481408565248954164863031573\
9566337`49.44479984433262*I) - 1.`50./eps^2 + 
    (0.1402332509249098283651848221693488832898811706523852208012526785390954\
8993144`48.348617056735144 - 8.8857658763167324940317619801213873972292433787\
5138044617079121391286958619895`50.15046092084209*I)/eps - 
    (10.972963477329992617030940521122233486121789556614233257308377650188916\
50078761`50.08729277442377 + 6.3790967833114070774203765068203011731025857014\
4873329425566132755356397774466`49.85172803203046*I)*eps + 
    (75.765353499212644310846240411371880886951668114847007261239820348445283\
98041088`50.14934905085064 + 5.5592490633905888592430094574972180258071433616\
4692169183068584595497605398528`49.014894528558365*I)*eps^2, 
  PLC[0, 1, 1, 0, 1, 1, 0, 0, 0] -> (2.56856276605333318048932213642399074657\
26980840921633896212999197634641040292`50.14337984889956 + 
     0.4694527520710125261981532778184560377461402097350497245005485351945187\
8819322`49.405281555545*I) + 0.5`50./eps^2 - 0.077215664901532860606512090082\
40243104215933593992359880576723488486772677767`50./eps - 
    (2.0312246906758465077807988717570251627033240992917241087216618420191796\
836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLC[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLC[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-9.3356106779397890831515698397637630747812297592298070615578113918199756\
8109697`50.14829873659556 + 0.94555135779387416463560817494035143089833596858\
853599421091172945433156705812`49.15384112712639*I) + 1.`50./eps^2 + 
    (0.3526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.0488518970258 + 4.442882938158366247015880990060693698614621689375\
69022308539560695643479309948`50.1491510702005*I)/eps - 
    (1.1295377365936383716614756447079917545668310229883811316118122696192601\
977746`49.12627303954389 + 11.89027424359615883444953444720548738933885677557\
175022609718327495060605813126`50.14856416628442*I)*eps + 
    (9.6446939430197380912485617461614002691597519667030716430475540826492012\
5454859`50.14606690482838 - 1.38747787145893117775472903417158779799669846484\
675878706012851869956909736855`49.304004519577276*I)*eps^2, 
  PLC[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 0.607026557441362885489514877900789873436\
30589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   (-0.7127290367897521330343571324920412971266708415411891478308102055695491\
4342648`49.78422142569772 - 1.49544158203715991954577223977748794782650634371\
002660921555607916386685888217`50.10606642566543*I) + 
    (4.8266817400082146453606713102622541684128526692769499582140839599072110\
9170837`50.14604984178027 + 0.69570677080871686723118719332657820273473057803\
806511736900608369257326194018`49.3048274084207*I)*eps - 
    (6.6175429063648579724855554164948534037026353756945916135012553360844847\
909668`50.15003809587841 - 0.310293482317378719627344807961690151992082926031\
81078031962211204951942922947`48.821113983416645*I)*eps^2, 
  PLC[1, 1, 1, -1, 1, 1, 0, 0, 0] -> (3.9909189009781038575479872604932195704\
0341629521598163418206051768427195732553`49.9075271045546 + 
     5.7305380941877913460979408518091663381184408457693530581219708329608815\
0607255`50.06464960581199*I) + 0.5`50./eps^2 - 0.0772156649015328606065120900\
8240243104215933593992359880576723488486772677767`50./eps - 
    (19.108579561592190622444382441809627161709522788679442854531339686303534\
07260764`50.14591869767149 + 2.7948444520503266761370329574218334755709315297\
7944177667639442308698075089667`49.31104793484437*I)*eps + 
    (28.382012785380876048740809905662251377746637730131263112004899114078856\
42839833`50.150349830943505 - 0.782906891417499230623627824664646108400085124\
57300583169351437771133243551137`48.59101675548185*I)*eps^2, 
  PLC[1, 1, 0, 0, 1, 1, 1, 0, 0] -> (2.42524182601587012401960285834776873945\
06669277666913059921808391849035707305`50.10280634900856 - 
     1.2021740379714171100381530443004746821139164684158434089721272878513374\
1308278`49.79801864423982*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps + (1.13496706326573976138612641414872874543\
927726136223677289766837459457662424728`49.60289841294775 + 
      3.840791197271426363073602846866215114882584601221708200947916502527454\
18456736`50.13233585205837*I)*eps - (3.00459915215947945496905162432716949740\
855518139256485823244789757155341001632`50.14955563906755 - 
      0.199930826934126226249154335294493850493377962551998889123428627583458\
97512707`48.9726488609861*I)*eps^2, PLC[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.92718284321206625765806952522802374082845373283143625533595697073178366\
088642`50. + 2.18423424662374270459950693511462990230001658427535844732869425\
47243522931818`50.*eps - 6.31974343641483160291593304196650690076284252998790\
701239942473887725343632618`50.*eps^2, PLC[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   (1.50089288773123526607330692680535871457032875411873715069285048289703406\
695331`50.1489690305923 + 0.1268662571433764807559730556410261398502536069435\
9993688287461137208505479334`49.075965458306435*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (2.2901679870604482884367933370962067672845908506436153716612796833648442\
1597064`50.13688280232465 + 0.58294132008715639081005884512393552964562812628\
15580618645242934619846272238`49.5426403028041*I)*eps + 
    (4.9295877586604746204398376831970633584691830246393800311704769788365771\
2584376`50.150065726187265 + 0.2243430520948863782391171687550452133147085450\
6216866720318480553451578654964`48.80816774764534*I)*eps^2, 
  PLC[1, -1, 1, 0, 1, 1, 0, 1, 0] -> (3.2611737092823718532082175532672873928\
4168827694174297822925653002180224402242`50.150505178904126 + 
     0.0219297519268031910049870773609525785633155150870667257806525432335893\
1615647`47.97816496529499*I) - (0.8804295569629632628538773274540877477802869\
3108237302069184721835399471321369`49.875610432815094 + 
      1.404988717410696518617072563046598007622660154946899223135993069676058\
85746682`50.07858865566487*I)/eps - (4.86569840902509177600606901165573172078\
673549362964688715476242268644953233556`50.136371229275824 + 
      1.262295015933767460664136548785171377943330858348512646158601706633478\
34723997`49.550386910199336*I)*eps + (11.493320183852990794319831704273010928\
97272446441604302760380722590536389759168`50.15043101659382 + 
      0.226048420287295670163251694691608358927543300844812136533855020016515\
47406805`48.444186987401004*I)*eps^2, PLC[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   (-6.1255532928133968462755267859038852119056330259063322746144080212582708\
7234362`50.14675296542252 - 0.80977275920822042233103125514949690442728556066\
654570471675994074671985891682`49.26797080580066*I) + 0.5`50./eps^2 + 
    (1.6836434490243936651012425648257730645184145262248224425779272018231216\
9964971`49.861452543940295 + 2.8099774348213930372341451260931960152453203098\
9379844627198613935211771493364`50.08390525144918*I)/eps + 
    (11.176650761089646389006969499259789295275797234044681500798979483131591\
30630138`50.14241025641035 + 2.1795612559412654575615854966935769073107207117\
062463067413731783688013954969`49.43246765499509*I)*eps - 
    (24.440048233135453716319776348335053424608632749324651406736767037502299\
15826111`50.149905928098356 + 1.295278080722818928609946456796134536259487955\
09075920768309947210066686604858`48.87416688569621*I)*eps^2, 
  PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.1776169346813579190643748226648471858541292305830702247760078007298593\
3328187`50.146836213094765 - 0.1539292175424207429860822099015774048220895852\
3166099134113804273779365126672`49.263153232461036*I) + 
    (2.1113682379453962164285977841681759302424703458507290945392122322911546\
2880088`50.13821568136087 - 0.50968986569451297322014394403799681603279967449\
24271007515077967613708610953`49.52095769581392*I)*eps - 
    (6.2395502231043482761165026424386153478480697006567405301690999470995302\
5659808`50.14736496334366 + 0.75424198278543285784837135897162380121735581964\
126889591728996867538453464995`49.22972238111405*I)*eps^2, 
  PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.8124008521051741583266493886178968871829833511832452069009210546527887\
8300159`50.14824029548553 - 0.18598491976532676415470715634937210757704987025\
494447290954979490945569681968`49.15946376949424*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + (5.708687100694277419560535618271746088898511479025900231053\
90070130304335509126`50.148176823644995 - 0.593974292147485752156838691729923\
37618920362365519008809225842919608414510538`49.16540823278665*I)*eps - 
    (15.982018596209586814597826498771764050459619394194117452302994194228306\
34491502`50.14994796317887 + 0.8172272757690059541530682830370166876611100902\
1237540601955722024572728867651`48.85865918472609*I)*eps^2, 
  PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-10.361432448017779988351124484338989759947730420238076270266796882902312\
56683145`50.150363956283655 - 0.273316834232362348436838498202343941977535375\
82219832098357171210682066333159`48.57161053809488*I) + 
    3.53749999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 1.68494917082165501120892696266700280037672269822504053844\
919681318956083304803`50./eps + (40.90571620346129465389504437350340925105696\
73273857560115502981361226005054687`50.15041386586891 - 
      0.882879900408768614759828610108976937976021022965278897732538070257535\
40307359`48.484531494708776*I)*eps - (105.73813034828415060594540024351941934\
693450359952518017689669504296704314179584`50.150485321872594 + 
      1.236151474966262002418315327371443259096339746026674492627386699567926\
53447168`48.21832538628295*I)*eps^2, PLC[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-0.0100715534365908919903517623035460244920089929249413795944804340258173\
3929893`48.49776018801165 + 0.45263046874215087671102229528193608836532723812\
590588648610311232140134485523`50.1504075117636*I) - 
    (0.8107258971069989412403670726010087259637448313991678981487803281382281\
3362255`50.141339276244125 + 0.1684306085541728127634573371019403381160421908\
7467236714905833829313501124836`49.45888624808309*I)*eps + 
    (0.1396975585386170487179524955135722023349993784669214656094412515820105\
2177213`50.07346274772453 - 0.09117346634763068574598951538803891315577845803\
346740873909623864382040051903`49.88814239827445*I)*eps^2, 
  PLC[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   (-0.9661565669873804959577238294511672247830057004682044184813525345774053\
6717744`49.82783703012195 - 1.78656037485687702009663764868826753915115047635\
082162695531263333307103795617`50.09480721728541*I) + 
    (5.2794311919744976499221458338537408136540321401254258472666756097575199\
0523161`50.1477196833924 + 0.600930803938317063779867260603829842313871596920\
69372358889985777326172161597`49.20395701608089*I)*eps - 
    (7.0217109127731561721640775239250442415373772766188475398147942666234510\
3931212`50.15045528545418 - 0.11644687206301484161595002645794663810235991081\
644585782813502715536500690757`48.370140167298835*I)*eps^2, 
  PLC[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   (-0.3005521051508607316125082001921665772549854964010826880398655086510305\
4415471`49.81033402618988 + 0.58513500604495123994296214952202938683054813810\
181576024921963803570866277469`50.099670332764845*I) - 
    (1.0087133043445810983957753667614872300489148538120825736221487321935758\
6163718`49.95638732291149 + 1.21250008891755008593882541897902856938452761936\
23665505855268490773225493933`50.03630135307553*I)*eps + 
    (1.5107962426472455529667900434150429528128892417795767907274863807770892\
573343`50.15051039073102 + 0.006958969081543099078744081638290101868468921139\
85964878088545986033694160711`47.813849401609346*I)*eps^2, 
  PLC[1, 1, 1, 0, 1, 1, 1, 1, 0] -> (0.19043987530799034275718073326117974793\
593003480111778620091404112433870498312`50.12838938511071 + 
     0.0623713460185933212927931585698000401983174185729905408195902170711305\
6314738`49.64361661320602*I) - (0.0753458116276737381078214199218223222525021\
3960868979654969656280888490041765`49.29584251148833 - 
      0.533886853624593214932267202679037684839427522868421948238347209328936\
53078071`50.146232622979376*I)*eps - (0.6591818394142219092309649141801548469\
5332788171730733742073531508359200573569`50.147424934009635 - 
      0.078914837209375276921066447236127717571417285650409026200087873037474\
64611564`49.22557836501487*I)*eps^2, PLC[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   (-0.7217422221680441125460916756135815680846689893567554026088360653985780\
514447`50.13799675019736 + 0.175819044690417646762236782980145112661320143235\
79080743795246072767238116729`49.52468055377361*I) - 
    (0.3714149319108946357978071963130268982856659621762684679712375757781536\
6242045`49.366446392852794 + 2.2283194796235192487219424444746761822275016620\
058755435428810119457384575965`50.14456449008445*I)*eps + 
    (2.8308504013427668880958101888886134809575746066900755342617308848832089\
4840926`50.14940155584428 - 0.20296937649394103531920724338708020949611728617\
606744927048778681730792275691`49.00491515413102*I)*eps^2, 
  PLC[1, 1, 1, -2, 1, 1, 1, 1, 0] -> (4.9952984800921645648703788244076490220\
2972667580198724730478636551249358620733`50.1140698047132 - 
     2.1354126840498159530479495376009003132643235925328773239128854441782076\
0376069`49.744990179366596*I) - (0.422645425094160918302012009969904719805341\
75937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps + (2.35573472581152296454895884992462819887\
016573361828299283015270921114619347904`49.49924461899712 + 
      10.28722525698829126231235461254963553365416851702858616179895189928395\
703905627`50.13941648467468*I)*eps - (7.9446111354559724389500658979555814822\
5529988737692534505750850006940835406189`50.13239047098436 - 
      2.343981169967754729996625123674994343961421674349868365944822677163816\
40708915`49.60227194483274*I)*eps^2, PLC[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   (-0.2582313906971005228961947980555040434580881969373041264963038942971808\
1422423`50.14776472468543 - 0.02915388111680252374029621827783917299061436269\
170167344438080159817880200609`49.20045206905034*I) + 
    (1.2069912606105110040587160103356679117133759502805323699005781489753617\
2694871`50.149139793721865 - 0.0962051926266655338616786638823665299674181239\
9511746542587371028079718445398`49.05063418167891*I)*eps - 
    (4.2930432876650203435388306288201143639468890548943555799537024548034138\
2673773`50.15028731561575 + 0.13904856648693133235797762257979901435368032427\
839498508486606948654776558767`48.66068856392064*I)*eps^2, 
  PLC[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 0.116248652779626251549008141015999811502\
9602797688684270488288367986764128197`50. - 0.0979600704772547883742512457356\
093862876539001191587440787854756994721287211`50.*eps + 
    0.28996408133807278856301079497911532981821233852742191348467838125045687\
698654`50.*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLC[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLC[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (25.348775884729257794081146703337422623\
9474510967925093777486759479185092911695`50.149572211072424 - 
     1.6720841693514820463982141720793237835306280223969721361545082171250234\
4975191`48.968873354532604*I) + 4.`50./eps^2 + 0.0489413474544037818145699460\
0744721832939197914727787622052878758772485244535`50./eps + 
    (0.5317092838320410462550517416772044082072292153163009658271637935441009\
4814199`49.16557304475876 - 5.10829815000381282685485254667924728140619979097\
91698805714537038824461630456`50.14817503872735*I)*eps + 
    (
      131.8283104431230291951364385450183956183364021431298035610995`50.14999\
183080847 - 6.474605994781990220269295659351093868228304282563763444012333395\
45605306843136`48.84119648979342*I)*eps^2, PLC[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.393788050393753374699248570494983554017661653925109615034485956284854379\
61033`50. + 1.`50./eps^2 - 0.675151885696908252996888455199132955316313498830\
3643828021304830366623886975`50./eps - 1.980364504325500200923230137539213219\
16835491154342674659716759371343484625912`50.*eps + 
    3.95407588431491112188883217349987269341774115055638170160083729893077022\
59428`50.*eps^2, PLC[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLC[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLC[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   2.041097744375322672534161829101856715966143507150810061017146010698714967\
98087`50. + 0.5`50./eps^2 - 0.59793622079537539239037636511673052427415416289\
044078399636324815179466191984`50./eps - 3.3620091283290565366341284709056253\
4771642368732334423644309300683677360938209`50.*eps + 
    7.60657192691836265463353396625714989312057006797642327379973708469844891\
200321`50.*eps^2, PLC[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   11.36898030140280659960400796927327917805937634236998348833019784434205421\
529773`50. + 2.075`50./eps^2 + 0.02250579548687718514766663483422451072624987\
790570511679628454670390602331702`50./eps + 0.1049012357638514663936312897876\
8541703347112491097731921162547674317904925569`50.*eps + 
    48.8459856299014012694807516417822303810722709340557736580305813601510510\
3634028`50.*eps^2, PLC[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -3.18398973881678510367529302710198167235295373396669663694918283094883102\
061053`50. - 0.53749999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.91153143735502854681965459250048531359471572510\
722384279609049176317926156383`50./eps + 6.2818286658182991460159950896899632\
769472853370535261759551493584218328004145`50.*eps - 
    14.6974661691207086590587255110068662071105827756293337554947533083907804\
5808859`50.*eps^2, PLC[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLC[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.154280907948593458556201056533042296007832224742090119661903426579339024\
65673`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 0.85897540474300010287755476687221312047307309963777\
848418824076268865415724247`50.*eps + 0.5172688319004571004733884402065275480\
1424566857451457515878570150832347580866`50.*eps^2, 
  PLC[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 4.097739855048051854548258974338603730378\
64937505136781348373091367387346577126`50. + 1.`50./eps^2 - 
    2.19587244159075078478075273023346104854830832578088156799272649630358932\
383968`50./eps - 6.2675736736586631051136424813311012390985961685524280521366\
2379504988905868805`50.*eps + 8.753496831738204507041134099088552875250140244\
82197016305232269912227897435006`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   (-1.2826361634436545052629022500505020024828665419131634963198190720195860\
9943461`50.14665653863163 - 0.17173759040354817470543528910458053055966920892\
102547076802925473095678700663`49.27341842326372*I) + 
    (2.0213199564403400824207367606869414480929569295708478384282163670325259\
2898315`50.13298609362608 - 0.58608242310161582650415802958815679440249123552\
850272918174711295696908978924`49.59530972670271*I)*eps - 
    (6.4463773660694113195025209468480241037089732203090949280302831270973141\
3976183`50.14618075927835 + 0.91530470905777713087079810667135478883399832262\
954360946076324494912501426521`49.29843073081161*I)*eps^2, 
  PLC[0, 1, 1, 1, 1, 0, 0, 1, 0] -> -0.74968741618402040984017633009712618511\
706958902133850199279611651553434833386`50. + 2.04177952089875385684951870719\
032987005232955142782690585101184131717683350504`50.*eps - 
    5.89531377560267698884189714542791228325782888346996105975650162182772905\
695244`50.*eps^2, PLC[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.54627420325859632668544239361426161375653004970551979920545786522253601\
735885`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 3.996175265781601729421372172043513\
46033798985365396013637262551520478173376695`50.*eps - 
    11.1016259127547941619911295108226242891323329301757193973712100657811923\
6686187`50.*eps^2, PLC[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (0.28667454201488585431272905808582411047534299388277543028902428243314346\
743893`50.09586953262533 - 0.153350235795405046980990285111297976674121119189\
03212113263457354895228948477`49.82416485336612*I) - 
    0.38277301933167244044581984713519257392629292524388834232591005984777630\
888668`50./eps - (1.904704777716682876176553226620452399444919261198863993424\
38249394100669055404`50.13566441699867 + 0.5067454288275807524766106496512603\
9072070307255700302869110496700312930053765`49.56062658559405*I)*eps + 
    (3.5191035681914067019624772912279368482394527679103211070727249597009352\
5099302`50.1409418999005 - 0.747111248219304336181750638428405359506688106615\
20711729500900053929636249967`49.467895126499364*I)*eps^2, 
  PLC[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> (4.1275005491914531892424283348614889903\
3451113397607569973694401078341819414902`50.15006894904162 - 
     0.1871648228139636802811418807777021699048724920388617032483752630210599\
1244084`48.8066060367714*I) + 0.5`50./eps^2 - 1.72255551630887572792395179323\
332937342591216223497194980142600315009095574013`50./eps - 
    (10.690535632777709307601268186716718675330528057660350135164593167966583\
19579523`50.149842777654555 + 0.595270384645752373043724495970321626154749834\
08676940378443504075787676201431`48.895557588708954*I)*eps + 
    (23.614736732591740340211556314819471397441672830282330391681041027373045\
06700145`50.15025886789708 - 0.8112677230123159796932174162040557279311435547\
6818925656006144319690055108667`48.686239957202275*I)*eps^2, 
  PLC[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   (-0.4730298935043764508368035332796106141808775661720602376037370343139162\
6652009`49.99551083700655 + 
     0.4828096965953417672142435650312395881326398486852531112484813817933066\
14631`50.00439823355678*I) + 0.8226699257036714336587198515754634711918764131\
4752417549782938413261161448123`50./eps + 
    (4.3677525350611899656505129056909445800600432561114845107987482465858499\
5962501`50.12399228383764 + 1.57429518883530193031292547138318341195684500807\
243977493508080734317888482669`49.68082042759932*I)*eps - 
    (8.5342904672667428580175107221085544922706918083965081511168079458670563\
9180269`50.13570951071108 - 2.26697335517339624437521999863947345386594467642\
570422727710748377639978166278`49.55998850627151*I)*eps^2, 
  PLC[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.1776169346813579190643748226648471858541292305830702247760078007298593\
3328187`50.146836213094765 - 0.1539292175424207429860822099015774048220895852\
3166099134113804273779365126672`49.263153232461036*I) + 
    (2.1113682379453962164285977841681759302424703458507290945392122322911546\
2880088`50.13821568136087 - 0.50968986569451297322014394403799681603279967449\
24271007515077967613708610953`49.52095769581392*I)*eps - 
    (6.2395502231043482761165026424386153478480697006567405301690999470995302\
5659808`50.14736496334366 + 0.75424198278543285784837135897162380121735581964\
126889591728996867538453464995`49.22972238111405*I)*eps^2, 
  PLC[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.8124008521051741583266493886178968871829833511832452069009210546527887\
8300159`50.14824029548553 - 0.18598491976532676415470715634937210757704987025\
494447290954979490945569681968`49.15946376949424*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + (5.708687100694277419560535618271746088898511479025900231053\
90070130304335509126`50.148176823644995 - 0.593974292147485752156838691729923\
37618920362365519008809225842919608414510538`49.16540823278665*I)*eps - 
    (15.982018596209586814597826498771764050459619394194117452302994194228306\
34491502`50.14994796317887 + 0.8172272757690059541530682830370166876611100902\
1237540601955722024572728867651`48.85865918472609*I)*eps^2, 
  PLC[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-10.361432448017779988351124484338989759947730420238076270266796882902312\
56683145`50.150363956283655 - 0.273316834232362348436838498202343941977535375\
82219832098357171210682066333159`48.57161053809488*I) + 
    3.53749999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 1.68494917082165501120892696266700280037672269822504053844\
919681318956083304803`50./eps + (40.90571620346129465389504437350340925105696\
73273857560115502981361226005054687`50.15041386586891 - 
      0.882879900408768614759828610108976937976021022965278897732538070257535\
40307359`48.484531494708776*I)*eps - (105.73813034828415060594540024351941934\
693450359952518017689669504296704314179584`50.150485321872594 + 
      1.236151474966262002418315327371443259096339746026674492627386699567926\
53447168`48.21832538628295*I)*eps^2, PLC[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.736371706687818905967148779830648157556109621579809721841272712160576942\
17357`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 1.35282062948996226402547413346887234828557178720468\
607073129603446689241892829`50.*eps + 2.0006230836787281132569454434137548168\
0795799527827559707604454802498961129293`50.*eps^2, 
  PLC[0, 1, 1, 1, 1, 1, 0, 1, 0] -> (0.23237247268286084674521036357804571715\
250256127505963209154696106303818392737`50.13863605415204 + 
     0.0551014440601009991385251841470460689694011189871128167284748880641519\
8705553`49.513614355483874*I) - (0.037093397286042442582627163583052222755739\
75030375511103370159287126377981545`49.43373832817402 - 
      0.189635687194842871154713843181048002364061968545757803831829306839097\
69652449`50.142361786923516*I)*eps + (0.3254835080244713803232253569686709245\
9312912072789749074016717103979962664301`50.01735611290565 + 
      0.299438794633546613060613780015145024768270164573025888336156216171058\
7731289`49.98113519067286*I)*eps^2, PLC[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   (-0.3276703749587488779036077713070529180769081433491801819343369089470151\
9271618`50.14183802778026 + 0.06616022920972454756798973073896202822251040892\
951999317752918372625934267499`49.4469978508124*I) + 
    (1.8514924936268536712279893716928830300040065990625344943347400140591574\
9964412`50.14753513225448 + 0.21763802249274918973188299476079469236850696095\
326736732683253989680718477107`49.2177479477504*I)*eps - 
    (5.1965412122288652320718817350521447207072378411090700850035899627954470\
877324`50.149720054998504 - 0.31470436014518590890979420245551683138922255860\
973428270478547440455733466924`48.9319084390911*I)*eps^2, 
  PLC[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 0.146515184328284883807094945387398238534\
56365077556328778773346869802942052948`50. - 0.241997787497556435116332090100\
9398426675099415619161474704040944613520263007`50.*eps + 
    0.44611238165488079812586765842952807952128608175668928939415796212488079\
050056`50.*eps^2, PLC[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   (-0.0534060040835643578364200691795380391385678445804694748500306481626102\
514044`50.12406316995169 - 0.019222104235212320862295871754165006045096228964\
83385530070405116281357131576`49.68027401328318*I) - 
    (0.0385581148570468950545821580777406648063829878540132794949501995067924\
5545283`49.84390053907702 + 0.06793458166020776123593088080424330722211013785\
513615395167636649775941976848`50.08987565176814*I)*eps - 
    (0.0329586191350523787936070670010442221826002579057793854352949949252593\
3476712`49.6023781775556 + 0.111679137527750721108361974702784922541924223948\
27740809415281741750784312431`50.13238122109053*I)*eps^2, 
  PLC[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> (0.0317053829795037059804136405545744644\
0473096717251691053845305002111411076626`50.059775452942354 - 
     0.0228350263331109668143672556092575361449785427346577080763468941245700\
493131`49.91724396617227*I) - (0.16262652599590548073824240230530971195835340\
717156106713193045682900127211713`50.10670866709951 + 
      0.076887179033100037028818538839237794545643169753883605682372083541509\
95429016`49.78137120940099*I)*eps + (0.25201081141867650022711311585463760548\
429895206844458976868712701076044656734`50.10916526651756 - 
      0.115420036535443889670013564531972732267821473181961103249471771159378\
94974743`49.770027301281885*I)*eps^2, PLC[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   (1.27158729369743351036930007621928912595187367700986798924127745516987089\
542112`50.150367151239294 - 0.03318551863407674264596469112578016573193728345\
608772932368279792749573608774`48.56696958097755*I) - 
    0.38277301933167244044581984713519257392629292524388834232591005984777630\
888668`50./eps - (2.856467054830296796255945854905833342203462133454551471209\
23556972234530256132`50.15018129017433 + 0.1120216649417020793530780554233677\
6212709596315386253716918698861258869606177`48.74365409385937*I)*eps + 
    (5.6165113680730305422471409429345460969699119117196753197414824180105021\
7483383`50.15032016154408 - 0.16827586558664425861916587126953243836912796038\
992694721703660147409293495263`48.626875352473995*I)*eps^2, 
  PLCx12[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   (-0.2014794576252878766115670506355608448433464367609592582769817131153816\
427283`50.137628276215835 - 0.04981958023143953679845507768932591103636249203\
625662309484432569824970387565`49.53079756708054*I) + 
    (0.0458508366821543014796908567480498437046460806778948781200681149429226\
3333082`49.470109197978545 + 0.2148224378638205868032007263625535191542777595\
8217884537538932358158920556839`50.14084157369986*I)/eps + 
    (0.1082096791823596451587573024205169840088049599307343462193123940373002\
0363557`49.968316293186795 + 0.1240491454665273356641929499529713218483698352\
1273659753596795808800406147924`50.02764396064115*I)*eps - 
    (0.1876369234596545063655843233950811075109482602425399968707030093859344\
9733516`50.07712187372131 + 0.11898658373808598836234152697764692071705965959\
139572277354573091846187794783`49.87930156572056*I)*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.915188015198126 + 1.0202509958664346764817153721798028465542930682\
0678272708618920042381724249083`50.06083430715182*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.566146002518764 + 2.2214414690791831235079404950303468493073108446\
8784511154269780347821739654974`50.13526837191101*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.06907814332116 - 2.1337664583060997128735337845350974061689965561436\
1904918744896736010938098551`50.149017461795395*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317677 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.61452083752369*I)*eps^2, 
  PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.353375583808769387821219952465779729\
94214782181993030889008244208172681115936`50. + 1.`50./eps^2 - 
    0.61861581101618862934345216467939756008276689453297908487433372094372886\
282736`50./eps - 1.8440588855619310179380143326843245845345438970415687911307\
606977594526239787`50.*eps + 3.8371018491677022473158818775511953293678820472\
9654671694629129249146819461584`50.*eps^2, 
  PLCx12[1, 1, 0, 1, 0, 1, 0, 0, 0] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 0.148675885420985982166661331969029050\
47413504226582733850759257830645423551914`50. - 0.394299036198155044582246759\
78103286594760137222716165242233242671533035306559`50./eps - 
    0.87946018058189802238956784303795653818460918804445983691927341250886809\
38505`50.*eps + 0.50930143983139233288001664946301046271186585656113746012159\
586356887659974876`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   (-0.1556286209431335751318761938875110011387003560830643801569135981724590\
0939748`49.98692777096461 + 0.16500285763238105000474564867322760811791526754\
592222228054499788333950169275`50.012329767555286*I) + 
    (0.0458508366821543014796908567480498437046460806778948781200681149429226\
3333082`49.470109197978545 + 0.2148224378638205868032007263625535191542777595\
8217884537538932358158920556839`50.14084157369986*I)/eps - 
    (0.0474189417607739299731188914669940171298953961523300339376012041351588\
0576192`49.35972418209364 - 0.28905200309890838566893859862619892996628510275\
865881981651295597134356317199`50.14474830774317*I)*eps - 
    (0.2350558652204284363387032148620751246408436563948700308083042135210933\
0309708`50.05909838015465 - 0.17006541936082239730659707164855200924922544316\
726309704296722505288168522417`49.91854330211496*I)*eps^2, 
  PLCx12[0, 0, 0, 2, 2, 0, 0, 1, 1] -> 0.102415334077442868722661496047021523\
62275360317588614348632011083515074105599`50. - 0.205776836645251234894143028\
29537335484904227797232100318588646330705164699648`50.*eps + 
    0.37920848578853971059648061548359416435395285599360440846454406577384668\
033279`50.*eps^2, PLCx12[1, 0, 0, 1, 2, 0, 0, 1, 1] -> 
   0.126185138435946111553118349284229352321666597145610382445619518433878613\
12244`50. - 0.227696967117189669601400360905789831350988519561380169864711814\
39741928482459`50.*eps + 0.41729451891417360713294461522139599415811932918857\
577453196123337025510123599`50.*eps^2, PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.353375583808769387821219952465779729942147821819930308890082442081726811\
15936`50. + 1.`50./eps^2 - 0.618615811016188629343452164679397560082766894532\
97908487433372094372886282736`50./eps - 1.84405888556193101793801433268432458\
45345438970415687911307606977594526239787`50.*eps + 
    3.83710184916770224731588187755119532936788204729654671694629129249146819\
461584`50.*eps^2, PLCx12[1, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   0.148675885420985982166661331969029050474135042265827338507592578306454235\
51914`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 0.87946018058189802238956784303795653818460918804445\
98369192734125088680938505`50.*eps + 0.50930143983139233288001664946301046271\
186585656113746012159586356887659974876`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 3.848160107785348303265064957503376281\
11131349268552276174432978739648609030063`50. + 1.`50./eps^2 - 
    2.08280029222931153747388014919399025808121511718611097213713297211772227\
209937`50./eps - 5.8027461825816005418532399483602467706637374156748405034453\
9611553568577813539`50.*eps + 8.042395095745270361492056270259197556254618743\
59050854981649424401449476675441`50.*eps^2, 
  PLCx12[1, 0, 0, 1, 1, 0, 0, 1, 1] -> 0.726002415179615996543425861676562197\
40336646805986563091653044353198920349636`50. - 0.394299036198155044582246759\
78103286594760137222716165242233242671533035306559`50./eps - 
    1.32939788244601246740016023062844289525462289481318322155208607461147241\
552623`50.*eps + 1.9431336511604021953929375684488303654047480897312643178327\
9862380576414206396`50.*eps^2, PLCx12[1, 1, 0, 1, 1, 0, 0, 1, 1] -> 
   0.155471729946793982153899261884961861200460180272991919699809735209269609\
40635`50. - 0.248707540599131678546168163407200822696761204561049014288705389\
51121701402792`50.*eps + 0.45915186708216327123532919322042609418388327521455\
335591043302441428558561961`50.*eps^2, PLCx12[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   (0.61386655392966040583464838616670022754739186581631125697115919430938841\
980512`50.15051451968943 - 0.000910910591302796795232393983118421568103197943\
01729378507341894563679263583`47.32191629959755*I) - 
    (0.0458508366821543014796908567480498437046460806778948781200681149429226\
3333082`49.470109197978545 + 0.2148224378638205868032007263625535191542777595\
8217884537538932358158920556839`50.14084157369986*I)/eps + 
    (0.1505633340278540274838954655128435848682780584574446371483580079415990\
6436841`49.44530550577723 + 0.74872176767858746240901250783792196255159598266\
290278436907960767722196562036`50.14190674231265*I)*eps - 
    (0.4799019307733270745543909644374008955827888267991221932432756629639568\
8626027`49.86349597700118 - 0.79583578367649258771265969058378129420074700886\
173045634673787423013442386498`50.08316694249451*I)*eps^2, 
  PLCx12[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 
   (0.31319268760240296964648637333370502226663216388825426489182480258247626\
435832`50.06709728332206 + 0.214341385036391893302126222220592554421780487767\
51100881536050233696686050724`49.90239170241056*I) - 
    (0.3229801784624144155221030006270642811745319753080515503674550578600272\
5905506`49.89267826014036 - 0.48752754096116876669746493743364352901286256246\
226049261307801602799423733073`50.07150154446723*I)*eps - 
    (0.2097544032987250042916136985831108773315671446029143878151345742444838\
5618807`49.89058082196169 - 0.31882031785219236030936256772171485294795408076\
23371441065537178012507545146`50.072415725798884*I)*eps^2, 
  PLCx12[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   (1.67235441269221165555951555453620535956395902964325782375318693252733629\
567325`49.943101770652156 - 2.11479827798884224319883840746023980927955594351\
843544342762723421278530535149`50.04504239830263*I) + 
    (5.7254739277335970095505774378715508535374608520978940736515365337058587\
2818813`49.877430696929046 + 9.0834413765253037117808282653902354699119077408\
509137550049008440225669124536`50.07786967322881*I)*eps - 
    (18.374623756511839166775732789362054032709669067326959917447816989650704\
83660359`50.150513390554444 + 0.049990506855132234289165169858059575436287212\
64676793111396012582129125632185`47.58518247553056*I)*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918\
36914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.91518801519813 + 1.02025099586643467648171537217980284655429306820\
678272708618920042381724249083`50.060834307151836*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.56614600251877 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.135268371911025*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.069078143321164 - 2.133766458306099712873533784535097406168996556143\
61904918744896736010938098551`50.1490174617954*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317678 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.614520837523706*I)*eps^2, 
  PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (25.3487758847292577940811467033374226239474510967925093777486759479185092\
911695`50.149572211072424 - 1.67208416935148204639821417207932378353062802239\
697213615450821712502344975191`48.968873354532604*I) + 4.`50./eps^2 + 
    0.04894134745440378181456994600744721832939197914727787622052878758772485\
244535`50./eps + (0.531709283832041046255051741677204408207229215316300965827\
16379354410094814199`49.16557304475876 - 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.14817503872735*I)*eps + 
    (
      131.8283104431230291951364385450183956183364021431298035610995`50.14999\
183080847 - 6.474605994781990220269295659351093868228304282563763444012333395\
45605306843136`48.84119648979342*I)*eps^2, 
  PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 3.991679195692818938364064203430541825\
65069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 4.53903051511245935682246481996364145\
700838315833433320662007476860817395504254`50. + 0.92499999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    3.31048435326549754121128596668088883590533856184447467554266394879632803\
879466`50./eps + 19.746193097634168515576604781578366842830248752789410989234\
54035932268934498998`50.*eps + 17.2280444155641004630690715864934260850611175\
5676600292425869556011293549743277`50.*eps^2, 
  PLCx12[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   (-3.7158924115461069474319825901561728649790426741909220413904733548895842\
2757273`50.14202114005573 - 0.74216289528771778890473507749625742824034783518\
354608917817471530791684474328`49.44245724677982*I) + 0.5`50./eps^2 + 
    (0.6763338548180061126054477494164615636564500393669418953968032129227922\
641283`49.614791933591334 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.13126568127854*I)/eps + 
    (6.0732720154248562744654252234604241191834197378895171864589536418906952\
1896881`50.132997283058636 + 1.7603622137652853061796579556061976336036022117\
2177402921615472860156964338416`49.59517658775546*I)*eps - 
    (13.768368659463705964077130007810647117600954072230925778573458003049965\
32002982`50.14930308433667 + 1.0300240795832908184601355768883674762151521545\
0611925709243916198027982246331`49.023267975892836*I)*eps^2, 
  PLCx12[1, -1, 1, 0, 1, 1, 0, 0, 0] -> 
   (-6.3606951705169883354654416783421153890736949113064216255012577839967897\
9678048`50.14671706104264 - 0.84489555924815140480198536195829642049324030459\
261417616407766311649606955934`49.270015505539575*I) + 1.`50./eps^2 + 
    (0.8526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.42577566618378 + 4.44288293815836624701588099006069369861462168937\
569022308539560695643479309948`50.142660720064626*I)/eps + 
    (7.5869397413014988323810679328362064411404369811321016780123442583061974\
5487629`50.10803642732471 + 3.52662950067394525371780830384717392555023782210\
660035181590653942006382592252`49.7753296287146*I)*eps - 
    (20.135878801435687923073812244184711175792503034503816377950200935408217\
84143432`50.149036918677034 + 1.664108870557395200920027799101364251890538915\
96273836314606290157755476047386`49.0662480657806*I)*eps^2, 
  PLCx12[1, 0, 1, -1, 1, 1, 0, 0, 0] -> 
   (20.5111290814378023829003494159301076275247549059515494058167379122483696\
1118285`50.14192716586961 + 4.11966826686561255204904905384945912836551224814\
085652489541648630315739566337`49.44479984433262*I) - 1.`50./eps^2 + 
    (0.1402332509249098283651848221693488832898811706523852208012526785390954\
8993144`48.348617056735144 - 8.8857658763167324940317619801213873972292433787\
5138044617079121391286958619895`50.15046092084209*I)/eps - 
    (10.972963477329992617030940521122233486121789556614233257308377650188916\
50078761`50.08729277442377 + 6.3790967833114070774203765068203011731025857014\
4873329425566132755356397774466`49.85172803203046*I)*eps + 
    (75.765353499212644310846240411371880886951668114847007261239820348445283\
98041088`50.14934905085064 + 5.5592490633905888592430094574972180258071433616\
4692169183068584595497605398528`49.014894528558365*I)*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLCx12[1, 1, 0, 0, 1, 0, 1, 0, 0] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  PLCx12[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-9.3356106779397890831515698397637630747812297592298070615578113918199756\
8109697`50.14829873659556 + 0.94555135779387416463560817494035143089833596858\
853599421091172945433156705812`49.15384112712639*I) + 1.`50./eps^2 + 
    (0.3526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.0488518970258 + 4.442882938158366247015880990060693698614621689375\
69022308539560695643479309948`50.1491510702005*I)/eps - 
    (1.1295377365936383716614756447079917545668310229883811316118122696192601\
977746`49.12627303954389 + 11.89027424359615883444953444720548738933885677557\
175022609718327495060605813126`50.14856416628442*I)*eps + 
    (9.6446939430197380912485617461614002691597519667030716430475540826492012\
5454859`50.14606690482838 - 1.38747787145893117775472903417158779799669846484\
675878706012851869956909736855`49.304004519577276*I)*eps^2, 
  PLCx12[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 0.666374724459538133643315144317620633\
67687584491501891342040333011488756683308`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.4020610689367839391624486705844535311204371120794625942904\
0244549626369282023`50.*eps - 0.899122877061076548941620464269785042516047140\
17531090892924729392360338795175`50.*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   (-0.7127290367897521330343571324920412971266708415411891478308102055695491\
4342648`49.78422142569772 - 1.49544158203715991954577223977748794782650634371\
002660921555607916386685888217`50.10606642566543*I) + 
    (4.8266817400082146453606713102622541684128526692769499582140839599072110\
9170837`50.14604984178027 + 0.69570677080871686723118719332657820273473057803\
806511736900608369257326194018`49.3048274084207*I)*eps - 
    (6.6175429063648579724855554164948534037026353756945916135012553360844847\
909668`50.15003809587841 - 0.310293482317378719627344807961690151992082926031\
81078031962211204951942922947`48.821113983416645*I)*eps^2, 
  PLCx12[1, 1, 1, -1, 1, 1, 0, 0, 0] -> 
   (3.99091890097810385754798726049321957040341629521598163418206051768427195\
732553`49.9075271045546 + 5.7305380941877913460979408518091663381184408457693\
5305812197083296088150607255`50.06464960581199*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (19.10857956159219062244438244180962716170952278867944285453\
133968630353407260764`50.14591869767149 + 2.794844452050326676137032957421833\
47557093152977944177667639442308698075089667`49.31104793484437*I)*eps + 
    (28.382012785380876048740809905662251377746637730131263112004899114078856\
42839833`50.150349830943505 - 0.782906891417499230623627824664646108400085124\
57300583169351437771133243551137`48.59101675548185*I)*eps^2, 
  PLCx12[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   (2.42524182601587012401960285834776873945066692776669130599218083918490357\
07305`50.10280634900856 - 1.2021740379714171100381530443004746821139164684158\
4340897212728785133741308278`49.79801864423982*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps + 
    (1.1349670632657397613861264141487287454392772613622367728976683745945766\
2424728`49.60289841294775 + 3.84079119727142636307360284686621511488258460122\
170820094791650252745418456736`50.13233585205837*I)*eps - 
    (3.0045991521594794549690516243271694974085551813925648582324478975715534\
1001632`50.14955563906755 - 0.19993082693412622624915433529449385049337796255\
199888912342862758345897512707`48.9726488609861*I)*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.93578412400453114720324691004236484158561875529042153403585138366621634\
559586`50. + 2.18260804736704485876046132543541685327155319534470606140137780\
649813749384496`50.*eps - 6.3358576422088864315507798975421886466833907445472\
2657460219597786253174750019`50.*eps^2, PLCx12[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 
   (1.48501830234486271655400236364435317436669170939683212367950695090071509\
030967`50.14930365312813 + 0.111069412515661280629351111263547978957360565790\
81820433989881441648012872104`49.02316632165103*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (2.2739299231862505209672136502728605839270030641930881977897321399578961\
6678546`50.13616156111368 + 0.59442096307984339838401512600012328370276026334\
227019689812914211735926012665`49.55347860144175*I)*eps + 
    (4.9037717386771875686932689309446244859882055187630216203928125024025640\
1243083`50.1501451661098 + 0.202460409358401120898783032984387770295242339962\
50851611591041092830961837426`48.765955030339065*I)*eps^2, 
  PLCx12[1, -1, 1, 0, 1, 1, 0, 1, 0] -> 
   (3.12381659155533739399714187397989867638941453067702347063424124776347471\
132943`50.15050691216839 + 0.019062078189783812996362642976216593137106105958\
20428899372119842844816191713`47.93599163154409*I) - 
    (0.8101521434136804103541707124255311314410801064178697267024664749423438\
2236335`49.8586704944682 + 1.363928068637984199054779216693375972789775773653\
46061838743806949880999804469`50.084895376055336*I)/eps - 
    (4.5733606884690935242775004327229731853914209270434224686176062300979490\
0562679`50.13527309667431 + 1.23322804622442019161425573264310004095442985302\
356774093148231102683605484224`49.56608103526851*I)*eps + 
    (10.945224483885675582091499468272941819233618267606195171207582538925843\
47028374`50.15043610727252 + 0.2086409155963092017229763393728636267207947832\
3395896732386771566725303590688`48.43061091390994*I)*eps^2, 
  PLCx12[1, 0, 1, -1, 1, 1, 0, 1, 0] -> 
   (-5.7705486051936541278229767157844667245891523725663457021045821181050817\
5070087`50.146467653083285 - 0.7915017156335451293416994329547693537381130239\
0406980954530831951524698214378`49.28370241021537*I) + 0.5`50./eps^2 + 
    (1.5430886219258279601018293347686598318400008768958158545991657149998199\
1794905`49.84279879199145 + 2.72785613727596839810955843338675194557955154730\
692123677487613899761999608937`50.09022938561888*I)/eps + 
    (10.444783162180732209753826318665009316749909119723954040587929911445905\
6138192`50.14170565772294 + 2.12526710360047870155958075937793341161213533822\
715848860573039645625204043496`49.45021974939116*I)*eps - 
    (22.914489101366113866831349033454661657386653182718502816871531878960356\
34832418`50.14986965173195 + 1.2501211960591097229922207267257554535198573295\
1372809416392834507108531488543`48.88671159181025*I)*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.1899522443680797389266664764174974572555531428012839404707680277607065\
28855`50.146811709574884 - 0.156063164661602763647590619441657853813627133605\
97017909111955578498146356704`49.264582586437534*I) + 
    (2.1034804572455183368118610210712536057252278513675063974793178427608238\
8880264`50.13770138712569 - 0.51860344295500207978709599422321573253750641397\
481555083078655359431464571162`49.52959830132243*I)*eps - 
    (6.2608063946883571102978683278063239689650527456527544230498066769166770\
3467261`50.14723520348368 + 0.77235752849958357617960447910912200306784609615\
894459554492774714892628708919`49.238423313503205*I)*eps^2, 
  PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.7664569645108951564443762391598121418664333952911648317875391834332340\
6386063`50.14807245644419 - 0.18787512592800658450021487376497779315920428977\
77103796486274399441636428082`49.174838679780144*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + (5.571533141700327373297873096734699430686751877011145637308\
88752196362750330725`50.14800105879346 - 0.6012195769150573801408112242194204\
5291748836338993670512595977701111552953338`49.18105945421888*I)*eps - 
    (15.611034691666098694565151794278705148689062185375763709189924537959434\
74360107`50.14990184105436 + 0.8301316038173715379017620404790045066821003514\
9626037074393253390406425894985`48.87561710035057*I)*eps^2, 
  PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-10.329471729359565649146775664921605057283352296395853897182825366086455\
66161774`50.15036059628744 - 0.2754888201895362751155315576167618945366554741\
0592152762160229375098299924533`48.576386464049676*I) + 3.4625`50./eps^2 + 
    1.73403152055688494029990377617936316503304659861602907827006189842229099\
206468`50./eps + (40.53426184874537584835431414181049654498025670506425646026\
939171411504290110592`50.15041010650468 - 0.890978756181483990181326297532080\
84701087593336944687345280944902163672700049`48.49245518699495*I)*eps - 
    (104.58506466395997377354655475206210798978195335520038506788384217574251\
341807616`50.15048398153257 + 1.249979844165128207699851846195616171554250749\
7545145643495109421656942051328`48.22791732236772*I)*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-0.0085739043469200212925232141569761491212307311390920123365528402370080\
6529041`48.421825619732715 + 0.4589784026741185234551114435400289387302830119\
3477096535536288763772719264001`50.15043923585146*I) - 
    (0.8173675294534616048071194803579447812220272068790614045962548945500339\
9350475`50.14255324584953 + 0.15795653006383095711453445250024030326444510777\
199572422800156782560764312634`49.42867344954327*I)*eps + 
    (0.1278994828586605334666014395581090900608188754997780754743483842296349\
7865269`50.074880225215566 - 0.0825593654741977856287374153922379092727628255\
705546789603930098415293199488`49.88477778317706*I)*eps^2, 
  PLCx12[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   (-0.9341056282781816580059303445175740152630841238136111352395199073851823\
7716999`49.82363718247375 - 1.74895685213186975329629503350870229607102838705\
971816092781509496049742547483`50.096020288918545*I) + 
    (5.2157170045032855253734000652194313253313187653066677680792812200788479\
9180643`50.147578131949665 + 0.6086239054170898474413270365898116808605387669\
9233325329257530214012377575068`49.21461311912553*I)*eps - 
    (6.9652766882473319451125350289576717872894727760649489905255626813499149\
7503378`50.150430041982275 - 0.1377844917192123683288558358600032177295586814\
6422948272273870993360873631386`48.44669200746378*I)*eps^2, 
  PLCx12[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
   (-0.3005521051508607316125082001921665772549854964010826880398655086510305\
4415471`49.81033402618988 + 0.58513500604495123994296214952202938683054813810\
181576024921963803570866277469`50.099670332764845*I) - 
    (1.0087133043445810983957753667614872300489148538120825736221487321935758\
6163718`49.95638732291149 + 1.21250008891755008593882541897902856938452761936\
23665505855268490773225493933`50.03630135307553*I)*eps + 
    (1.5107962426472455529667900434150429528128892417795767907274863807770892\
573343`50.15051039073102 + 0.006958969081543099078744081638290101868468921139\
85964878088545986033694160711`47.813849401609346*I)*eps^2, 
  PLCx12[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   (0.19414533653617150762138535371558991086999619607546185603220151691889851\
739006`50.129720462620014 + 0.06154668237439192304502025158071200753089282296\
378799645843925424771531981045`49.63079814716888*I) - 
    (0.0672529414695263719620746290715246862715479721190171740871213532486965\
8008123`49.24259981380323 - 0.53986166316982420050365540868513975272117655758\
107772740146666848012542937417`50.14717101810391*I)*eps - 
    (0.6560300858636889409015948088360820971229345715108993345206830721180006\
2930685`50.14626624819968 - 0.09221572979568045233983272131740902865525603860\
128784132920903573800464451843`49.29414749902118*I)*eps^2, 
  PLCx12[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 
   (-0.7028020047938507979864737865600550817254191653616265060638874177603693\
1634151`50.13872860418885 + 0.16598397347793796150564899923647103095635462756\
805965100336323156731233831194`49.51196176942615*I) - 
    (0.3431456075872984780356867764292326601622913090317872978212156498944866\
1441941`49.34022278867008 + 2.19030873746753467878394821284414584704096618810\
761772849794561994399539660354`50.14524968019489*I)*eps + 
    (2.8026754149168727395317701048210953976793734136697816301881125099409333\
813855`50.149756660025666 - 0.16577013047733996091780647890730875469646494444\
172369567710337349475835460405`48.92169013542477*I)*eps^2, 
  PLCx12[1, 1, 1, -2, 1, 1, 1, 1, 0] -> 
   (4.82761743939618547853387346175961565191870924560744193003304820555659426\
724661`50.11921436133005 - 1.900949381025313248157346316874838973726523953875\
59573229403303545040467581469`49.71445206636592*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps + 
    (1.8286199752225718831336469302301093354166063098843740838669606716176399\
552396`49.410482214324134 + 9.88200799830410254893914052400257251125662148360\
91588693820327725045000139603`50.143203955844164*I)*eps - 
    (7.6434592041105654196468431367970189917394219841869201277260918875953547\
0845978`50.13651820935427 - 1.97225460354403196595238363542448137753903806752\
092616554571333292100527140785`49.54819123586404*I)*eps^2, 
  PLCx12[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   (-0.2724056837922992571908978444136647556711843558824500396983717161563782\
6975173`50.147830449017135 - 0.0303821369567780787905434822394065637478538361\
0857038728260917204424193800472`49.19523260117194*I) + 
    (1.2344959024230694560039388506038524587038561679061341677266961822756581\
7918392`50.149069885039076 - 0.1008756450579090538965760159924209222118206488\
474371607080459710825889241851`49.06136655716447*I)*eps - 
    (4.3648703191211790783127209664295889811953256580205975347347818539360585\
6983897`50.15026813720788 + 0.14721211111024523664136113119597061707755018178\
181214090258023722736670262057`48.678240332710956*I)*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 0, 0, 2, 0] -> 0.126185138435946111553118349284229352\
32166659714561038244561951843387861312244`50. - 0.097425545025992065310562631\
59997628841953860211707231118418456273142067834205`50.*eps + 
    0.30713266089595915914126795995849379555339081894943971447103126261009784\
04458`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx12[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  PLCx12[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   (25.3487758847292577940811467033374226239474510967925093777486759479185092\
911695`50.149572211072424 - 1.67208416935148204639821417207932378353062802239\
697213615450821712502344975191`48.968873354532604*I) + 4.`50./eps^2 + 
    0.04894134745440378181456994600744721832939197914727787622052878758772485\
244535`50./eps + (0.531709283832041046255051741677204408207229215316300965827\
16379354410094814199`49.16557304475876 - 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.14817503872735*I)*eps + 
    (
      131.8283104431230291951364385450183956183364021431298035610995`50.14999\
183080847 - 6.474605994781990220269295659351093868228304282563763444012333395\
45605306843136`48.84119648979342*I)*eps^2, 
  PLCx12[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 2.353375583808769387821219952465779729\
94214782181993030889008244208172681115936`50. + 1.`50./eps^2 - 
    0.61861581101618862934345216467939756008276689453297908487433372094372886\
282736`50./eps - 1.8440588855619310179380143326843245845345438970415687911307\
606977594526239787`50.*eps + 3.8371018491677022473158818775511953293678820472\
9654671694629129249146819461584`50.*eps^2, 
  PLCx12[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 3.991679195692818938364064203430541825\
65069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  PLCx12[-1, 0, 1, 0, 1, 0, 0, 1, 0] -> 4.53903051511245935682246481996364145\
700838315833433320662007476860817395504254`50. + 0.92499999999999999999999999\
999999999999999999999999999999999999999999999999999`50./eps^2 + 
    3.31048435326549754121128596668088883590533856184447467554266394879632803\
879466`50./eps + 19.746193097634168515576604781578366842830248752789410989234\
54035932268934498998`50.*eps + 17.2280444155641004630690715864934260850611175\
5676600292425869556011293549743277`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, PLCx12[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.914427583636713552138496849845883101517074329713660446747083875733318951\
64821`50. + 0.5`50./eps^2 - 0.54140014611465576873694007459699512904060755859\
305548606856648605886113604969`50./eps - 2.9862014163073253775559284865567258\
7120413987118729527165071584557622880126662`50.*eps + 
    6.79452274504417195781286776768975183846280760326259382862353150828888203\
066256`50.*eps^2, PLCx12[-1, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   10.33943930813707006196349259480113627304143947233378387175683934403997292\
942094`50. + 1.92499999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.38147839988482110662363668183075414919055734472\
300015316161753102137144475275`50./eps + 2.3672413887997087601520424804633234\
0195021901837754757114059024921434820563203`50.*eps + 
    43.8277601580419854261865809507923762578020678335484388117958402693139919\
1523038`50.*eps^2, PLCx12[0, 1, 1, 1, -1, 0, 0, 1, 0] -> 
   -2.61993424794608099216531885386515826617535059997335210162843983719194631\
485534`50. - 0.4625`50./eps^2 + 0.7320451351560565860816695690022204943625619\
9169857632461342399960444655084597`50./eps + 5.029864528657696185253393649784\
04214111559532357240883725853041319384032145671`50.*eps - 
    11.8261025811374938524055117101741424559720287738317509275909886188760380\
2689035`50.*eps^2, PLCx12[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLCx12[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.148675885420985982166661331969029050474135042265827338507592578306454235\
51914`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 0.87946018058189802238956784303795653818460918804445\
98369192734125088680938505`50.*eps + 0.50930143983139233288001664946301046271\
186585656113746012159586356887659974876`50.*eps^2, 
  PLCx12[0, 0, 0, 1, 1, 0, 0, 1, 1] -> 3.848160107785348303265064957503376281\
11131349268552276174432978739648609030063`50. + 1.`50./eps^2 - 
    2.08280029222931153747388014919399025808121511718611097213713297211772227\
209937`50./eps - 5.8027461825816005418532399483602467706637374156748405034453\
9611553568577813539`50.*eps + 8.042395095745270361492056270259197556254618743\
59050854981649424401449476675441`50.*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   (-1.2826361634436545052629022500505020024828665419131634963198190720195860\
9943461`50.14665653863163 - 0.17173759040354817470543528910458053055966920892\
102547076802925473095678700663`49.27341842326372*I) + 
    (2.0213199564403400824207367606869414480929569295708478384282163670325259\
2898315`50.13298609362608 - 0.58608242310161582650415802958815679440249123552\
850272918174711295696908978924`49.59530972670271*I)*eps - 
    (6.4463773660694113195025209468480241037089732203090949280302831270973141\
3976183`50.14618075927835 + 0.91530470905777713087079810667135478883399832262\
954360946076324494912501426521`49.29843073081161*I)*eps^2, 
  PLCx12[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.77396063009788997048095653821134527780221832719988936740159855530350307\
276878`50. + 2.06091275891297788501054482715031595497798497216227927867927547\
710638651923311`50.*eps - 5.9553771001232016119115758265344206671549399129085\
4098846911655457079324465648`50.*eps^2, PLCx12[-1, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.36349863314190144553014893526040452778842465818374745682112516043733434\
301803`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 3.417135446358257168981365289357550\
32952107960775941482752815528612933100222809`50.*eps - 
    9.43925672439137180816438074690020280853798165982434705385706635037116197\
821218`50.*eps^2, PLCx12[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (0.28213808442486762443224446906008003609167780576765100201391999425401202\
084164`50.09252445744415 - 0.156100143167665718757614330769778101645610882510\
45591558268826817010010538005`49.835466045444186*I) - 
    0.39429903619815504458224675978103286594760137222716165242233242671533035\
306559`50./eps - (1.937807081617389635429922159389523662999394169872177434590\
85720340078242337851`50.13552659200786 + 0.5180222460311903960027735031196231\
5517869710691633584739693539154577276975132`49.56256446388614*I)*eps + 
    (3.5218547902991285885860981267009874231925573009310519270907038356008971\
7460432`50.1403902016485 - 0.769430682006038140253592336625113370338849857158\
24642895661976535517978487273`49.47978825640601*I)*eps^2, 
  PLCx12[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (4.01173233288573952915818480936990495329519898332907068209029451681788414\
60939`50.15002953460726 - 0.1897910532491428865609545886561358937859374846880\
3081940903475962863397240802`48.8249733218197*I) + 0.5`50./eps^2 - 
    1.68850819261612138753360394953891125446596676277518378755403994875882975\
831697`50./eps - (10.37579564368283085662764597399817242226465237736907458003\
090838476353513765928`50.14977735419602 + 0.605252340977139090156922259951153\
48996282838921441730604375652658169578975256`48.915692422544176*I)*eps + 
    (22.856078069872273479763806821810844155322889664847787331519469223619563\
9289317`50.1502296564513 - 0.828799763487564525165792917548963002298796759117\
23784312630288354918644765548`48.70967756411514*I)*eps^2, 
  PLCx12[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   (-0.4184764855000372900236231772777392202058812665503432134164862590712085\
2451458`49.9657404473633 + 0.484746120437566537688266366856350898176525543815\
91641868755929138005183631361`50.02958372965436*I) + 
    0.80564626385729426346354592972825441171190371341763009437413635693698101\
576965`50./eps + (4.213274120977245038802443057299001048446001893815213391734\
2243496877215016027`50.121885144924136 + 1.5817006741579983667479840452332453\
0214251358729347243055637587769808245229529`49.696389728856154*I)*eps - 
    (8.1659120728730294642777107103297565706175812317826545834759929993722524\
4797982`50.13421267245427 - 2.28010305232146142735194328596081410052369053503\
629273856985874970123635912047`49.58016244911027*I)*eps^2, 
  PLCx12[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.1899522443680797389266664764174974572555531428012839404707680277607065\
28855`50.146811709574884 - 0.156063164661602763647590619441657853813627133605\
97017909111955578498146356704`49.264582586437534*I) + 
    (2.1034804572455183368118610210712536057252278513675063974793178427608238\
8880264`50.13770138712569 - 0.51860344295500207978709599422321573253750641397\
481555083078655359431464571162`49.52959830132243*I)*eps - 
    (6.2608063946883571102978683278063239689650527456527544230498066769166770\
3467261`50.14723520348368 + 0.77235752849958357617960447910912200306784609615\
894459554492774714892628708919`49.238423313503205*I)*eps^2, 
  PLCx12[-1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-1.7664569645108951564443762391598121418664333952911648317875391834332340\
6386063`50.14807245644419 - 0.18787512592800658450021487376497779315920428977\
77103796486274399441636428082`49.174838679780144*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + (5.571533141700327373297873096734699430686751877011145637308\
88752196362750330725`50.14800105879346 - 0.6012195769150573801408112242194204\
5291748836338993670512595977701111552953338`49.18105945421888*I)*eps - 
    (15.611034691666098694565151794278705148689062185375763709189924537959434\
74360107`50.14990184105436 + 0.8301316038173715379017620404790045066821003514\
9626037074393253390406425894985`48.87561710035057*I)*eps^2, 
  PLCx12[-2, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   (-10.329471729359565649146775664921605057283352296395853897182825366086455\
66161774`50.15036059628744 - 0.2754888201895362751155315576167618945366554741\
0592152762160229375098299924533`48.576386464049676*I) + 3.4625`50./eps^2 + 
    1.73403152055688494029990377617936316503304659861602907827006189842229099\
206468`50./eps + (40.53426184874537584835431414181049654498025670506425646026\
939171411504290110592`50.15041010650468 - 0.890978756181483990181326297532080\
84701087593336944687345280944902163672700049`48.49245518699495*I)*eps - 
    (104.58506466395997377354655475206210798978195335520038506788384217574251\
341807616`50.15048398153257 + 1.249979844165128207699851846195616171554250749\
7545145643495109421656942051328`48.22791732236772*I)*eps^2, 
  PLCx12[0, 1, 0, 1, 1, 0, 0, 1, 1] -> 0.726002415179615996543425861676562197\
40336646805986563091653044353198920349636`50. - 0.394299036198155044582246759\
78103286594760137222716165242233242671533035306559`50./eps - 
    1.32939788244601246740016023062844289525462289481318322155208607461147241\
552623`50.*eps + 1.9431336511604021953929375684488303654047480897312643178327\
9862380576414206396`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   (0.24279292209256413231496618121504461002922734326911963497079230767794283\
42389`50.13892663762137 + 0.0568446772092007088797850111330007991822426957738\
199824536663619950758050649`49.50838042029933*I) - 
    (0.0295387399245058786011502227429114138570721940669832683811935532304983\
323373`49.32159103321142 - 0.197010058414649978489941872555156149867177785608\
42185615443898720733492356226`50.14568746792788*I)*eps + 
    (0.3433803161626832534609567307416062042067368193658954951541901081677506\
6477128`50.0181380873284 + 0.314662461450098393809170830597511350725706419091\
45367912022692376353559641505`49.9802076267782*I)*eps^2, 
  PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   (-0.3390506057433663067100961360311498558303034538084694653328438175942679\
8687376`50.14201065135129 + 0.06776007693004645255345179138267866223653368018\
103200104816808049791380930213`49.44272001712321*I) + 
    (1.8747364158492240451134195165431180276964455033101126089749955136815671\
6587124`50.147440379183294 + 0.2238709846145601169479461413401818717221518963\
8493629976870114814449034666599`49.224497973106104*I)*eps - 
    (5.2387170418764303928221757987419742844239628365080626189177154958781632\
0902896`50.14967546363306 - 0.32605201024311084147411360990780106800585535750\
881817234067838417670553170605`48.94373740419511*I)*eps^2, 
  PLCx12[0, 1, 0, 1, 1, 1, 0, 1, 1] -> 0.155471729946793982153899261884961861\
20046018027299191969980973520926960940635`50. - 0.248707540599131678546168163\
40720082269676120456104901428870538951121701402792`50.*eps + 
    0.45915186708216327123532919322042609418388327521455335591043302441428558\
561961`50.*eps^2, PLCx12[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   (-0.0584099234278729807462394348497488747483227642385178440568198538541392\
7835784`50.12541832129917 - 0.02044498358044064137899023446068000890093481566\
519996677241982886284953499729`49.66951845049926*I) - 
    (0.0461047192076133137686881427109324748333297737783355771024680350583371\
5230833`49.87721429310834 + 0.07319588726781098480839356932254332389992936769\
329811057145559657875476792559`50.07795559132889*I)*eps - 
    (0.0421276844045386160208815949358459285180474484539390116591955095693662\
5748938`49.66181398001434 + 0.12277143798637541790243017299470703477511816884\
430396081835924462555646989256`50.12634373435342*I)*eps^2, 
  PLCx12[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   (0.03499926440830222358666601223789859530512796285992077699648861431181508\
076206`50.06678760845351 - 0.024006160888852519318484501959566007607793859659\
31720475108047319604293400844`49.903051404131396*I) - 
    (0.1695527655089026144593150937873078087423180827348007880524760930246637\
114588`50.10531720953166 + 0.081559968418462271406361419773639876533635676608\
53386281870956215743984940652`49.787489380691426*I)*eps + 
    (0.2591153946920048701954825681735423252823781306256214810631933798096564\
9863499`50.1055999626395 - 0.124209955334779821073070733143987633795324194297\
22865020352348814637159067684`49.78626315198119*I)*eps^2, 
  PLCx12[-2, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   (1.28080527309426493198265523493146359578061044435012126309358518679807785\
564527`50.150356194664 - 0.03464295554342844242529097947624435831324073925951\
171796852914601106345851517`48.58248802425712*I) - 
    0.39429903619815504458224675978103286594760137222716165242233242671533035\
306559`50./eps - (2.861122289208559149650969386766445551849009349909333805589\
81152926742924923414`50.15014756524459 + 
      0.117742117115654131982738181917378376410781406056500522190571055156065\
180903`48.76454298513719*I)*eps + (5.6003164656039889930605997054744776305533\
092430690529507379240506790196119774`50.15029382137844 - 
      0.178778567824600402901075155654978317966537501495065144703160772192026\
68492181`48.65439670621007*I)*eps^2, PLCx123[1, 2, 0, 1, 0, 1, 0, 1, 0] -> 
   -0.04021758389990004065122866889250120475946610891808951594864544811363612\
582849`50. + 0.08921455117485718884793247829134614516114529620771974364552005\
462293974341831`50./eps + 0.1119297648836253028619208588122629758777823170580\
1077228964557003565950606234`50.*eps - 0.089489111241824119375246489815256933\
3281140548075875053078047099299634406478`50.*eps^2, 
  PLCx123[1, 1, 0, 1, 0, 1, 0, 1, 0] -> 0.04899696727495714819670380939884494\
040167918728963022769687460650930361758982`50. + 0.08921455117485718884793247\
829134614516114529620771974364552005462293974341831`50./eps + 
    0.16092673215858245105862466821110791627946150434764099998652017654496312\
365217`50.*eps + 0.0714376209167583316833781783958509829513474495400534946787\
1546661499968300437`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.86952527570789942747092733248383948753912931300133926720337535948769182\
608512`50. + 2.20091978888990874887084774761623260616297347707189156749667967\
781673954646367`50.*eps - 6.2093026056159776373172477375681673203889644519843\
2172611555204549188417632783`50.*eps^2, PLCx123[0, 1, 2, 0, 1, 1, 0, 1, 0] -> 
   0.069199708989315007254768499913510490705432698843977901697364870841229590\
82221`50. - 0.089214551174857188847932478291346145161145296207719743645520054\
62293974341831`50./eps - 0.14830617257030884023061044325524390871500077974046\
965547475964591246211273489`50.*eps + 0.1503333567065202822103988205630866369\
2322633294018013620897329372596355196582`50.*eps^2, 
  PLCx123[0, 2, 1, 0, 1, 1, 0, 1, 0] -> 0.19053336735847644119317186954586636\
087817862249427285106692244294660909385449`50. - 0.11735563814076671998918577\
591932165051078283889311172335905687460996861053885`50.*eps + 
    0.40387792503244778275982026856378838369027023248233956950473819463588564\
955023`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   4.097739855048051854548258974338603730378649375051367813483730913673873465\
77126`50. + 1.`50./eps^2 - 2.195872441590750784780752730233461048548308325780\
88156799272649630358932383968`50./eps - 6.26757367365866310511364248133110123\
909859616855242805213662379504988905868805`50.*eps + 
    8.75349683173820450704113409908855287525014024482197016305232269912227897\
435006`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.736371706687818905967148779830648157556109621579809721841272712160576942\
17357`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 1.35282062948996226402547413346887234828557178720468\
607073129603446689241892829`50.*eps + 2.0006230836787281132569454434137548168\
0795799527827559707604454802498961129293`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.14651518432828488380709494538739823\
853456365077556328778773346869802942052948`50. - 0.24199778749755643511633209\
01009398426675099415619161474704040944613520263007`50.*eps + 
    0.44611238165488079812586765842952807952128608175668928939415796212488079\
050056`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   -0.87677925943255643450207520155010276238443372943220689837227221064495368\
546608`50. + 2.18277500975304275431794702648245772972637508866278368121407413\
429235533115496`50.*eps - 6.2017090466322109138596947836130720021709578701899\
6763019011832489030782896188`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -0.79816668130984223048915849373189204465829845532124055637141775777734651\
888662`50. + 2.16544423936845840062045514189707629929677740507976348552922823\
959834991280507`50.*eps - 6.0275147396972249855133837257229250353112095863497\
0272372457321164707967429543`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.1440341207776769446382713673885896\
3805549899927355769342889801670582419604192`50. - 0.1078547582342943277184051\
4089973391589482715501094862230443160764861840542103`50.*eps + 
    0.33201718856208333957399931167144293679924244969900416550682880408671062\
297315`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.153015036979374291359094906085639577937664878718315898102655105313996253\
01472`50. - 0.101799355937015745738929720303170376616502355959252550442176153\
9320967767026`50.*eps + 0.349568950978556248277582460172730108445256963142375\
48904179020815223975920609`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.03235436722593883911557472574225349080809519132147864220679376122201167\
486985`50. - 0.01624093333892136457902041684607875783687659444665543254001348\
157274044192702`50.*eps - 0.0459447462684856490564097453186060597476879347289\
7564507227435971695899746625`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.86952527570789942747092733248383948753912931300133926720337535948769182\
608512`50. + 2.20091978888990874887084774761623260616297347707189156749667967\
781673954646367`50.*eps - 6.2093026056159776373172477375681673203889644519843\
2172611555204549188417632783`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 4.5390305151124593568224648199636414\
5700838315833433320662007476860817395504254`50. + 0.9249999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    3.31048435326549754121128596668088883590533856184447467554266394879632803\
879466`50./eps + 19.746193097634168515576604781578366842830248752789410989234\
54035932268934498998`50.*eps + 17.2280444155641004630690715864934260850611175\
5676600292425869556011293549743277`50.*eps^2, 
  PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -5.69115199383851135830210791276572184089082185696388492169384782933706452\
771651`50. - 1.84999999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 3.63013537319766174908923860002844433847734379035\
561601775199456425932274425597`50./eps - 21.725379092133780826431287632345589\
1702823488112590344077615399229419867248189`50.*eps - 
    14.7634739554826028345578880584072598200968685694902152090989355398453485\
5725401`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 
   1.448625409365792706422308974095660905804929342345282796443610783388141296\
85336`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.9018235599811384263646459027544576\
484975675168306563778065571851888951384003`50.*eps + 
    5.33052515750759760772010333351565517636506247870568059900001917915603551\
622453`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 
   3.508921898965051567284140565548101914514139861385712059348398561224760395\
70412`50. - 1.`50./eps^2 - 1.345568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps - 12.4637650852105901070692864014720112\
388089669089259070265753128696783834642269`50.*eps + 
    29.6253210534280813586554181710368440774491915373953713913045844216756302\
4497525`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 
   1.448625409365792706422308974095660905804929342345282796443610783388141296\
85336`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps - 1.9018235599811384263646459027544576\
484975675168306563778065571851888951384003`50.*eps + 
    5.33052515750759760772010333351565517636506247870568059900001917915603551\
622453`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, -1, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 0, -1] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, PLCx123[1, 0, 1, 0, 0, 0, 1, 1, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 0, 1, 0, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   4.097739855048051854548258974338603730378649375051367813483730913673873465\
77126`50. + 1.`50./eps^2 - 2.195872441590750784780752730233461048548308325780\
88156799272649630358932383968`50./eps - 6.26757367365866310511364248133110123\
909859616855242805213662379504988905868805`50.*eps + 
    8.75349683173820450704113409908855287525014024482197016305232269912227897\
435006`50.*eps^2, PLCx123[1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
   0.736371706687818905967148779830648157556109621579809721841272712160576942\
17357`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 1.35282062948996226402547413346887234828557178720468\
607073129603446689241892829`50.*eps + 2.0006230836787281132569454434137548168\
0795799527827559707604454802498961129293`50.*eps^2, 
  PLCx123[1, 1, 0, 0, 1, 1, 1, 1, 0] -> 0.14651518432828488380709494538739823\
853456365077556328778773346869802942052948`50. - 0.24199778749755643511633209\
01009398426675099415619161474704040944613520263007`50.*eps + 
    0.44611238165488079812586765842952807952128608175668928939415796212488079\
050056`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, -1, 1, 0] -> 
   -0.02588669628715817954299675244209349523935886480306556208415432870836110\
434213`50. + 0.00029206585942431329979281976520056274965337612683576050287724\
454010744962515`50./eps + 0.1163593663832302084384108959468129477453739811011\
4934891381357972117168411484`50.*eps - 0.302111763852933685859977607971442858\
34138861612135737872212987193893786388125`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, -1, 0] -> 13.318147573953116394527831694862161\
16645712362280632509111188899481442260922216`50. + 2.075`50./eps^2 - 
    0.90249420451312281485233336516577548927375012209429488320371545329609397\
668298`50./eps - 6.0265566777714962077545363149908135870537851156929028580512\
4868833493589985834`50.*eps + 61.77060614416249610707309381353317953850220858\
412493052974431594510030472441243`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 0, -1] -> 
   -2.07263745250399394251659216289671534316499664358507743194391629795237339\
257155`50. - 0.92499999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.64368200847144447592219627546595146990718520134\
73154503932720090808201245517`50./eps + 1.62884490806043623658851635079134210\
064148590026007281389337313638407102376784`50.*eps - 
    2.85100225715765250190347828411638252719301331205763360360294012452570855\
81664`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
   2.041097744375322672534161829101856715966143507150810061017146010698714967\
98087`50. + 0.5`50./eps^2 - 0.59793622079537539239037636511673052427415416289\
044078399636324815179466191984`50./eps - 3.3620091283290565366341284709056253\
4771642368732334423644309300683677360938209`50.*eps + 
    7.60657192691836265463353396625714989312057006797642327379973708469844891\
200321`50.*eps^2, PLCx123[1, 0, 1, 0, 1, 1, 0, 1, -1] -> 
   -0.72844514186396945533271384654287926177309181474593704493734654064792665\
262568`50. + 0.44806187367609706223262739944814277789729787435277060121051284\
862503015349443`50./eps + 1.8078055343568106065141117444857892179666853592840\
6166877317910063798260853257`50.*eps - 3.398212177790290446471247433621020423\
61068490639567180737815190122128259036178`50.*eps^2, 
  PLCx123[1, 0, 1, 0, 1, 1, 0, 1, 0] -> 0.64170271001507136722427241654714005\
76480193924575033824074049045597284118871`50. - 0.382773019331672440445819847\
13519257392629292524388834232591005984777630888668`50./eps - 
    1.92274922859069226822805879752818561291379938148496739014381045320961636\
859117`50.*eps + 3.7245697210984004776623493240891648007343019739021752947423\
3011777890315447782`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   2.393788050393753374699248570494983554017661653925109615034485956284854379\
61033`50. + 1.`50./eps^2 - 0.675151885696908252996888455199132955316313498830\
3643828021304830366623886975`50./eps - 1.980364504325500200923230137539213219\
16835491154342674659716759371343484625912`50.*eps + 
    3.95407588431491112188883217349987269341774115055638170160083729893077022\
59428`50.*eps^2, PLCx123[1, 1, 0, 0, 0, 1, 0, 1, 0] -> 
   0.154280907948593458556201056533042296007832224742090119661903426579339024\
65673`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 0.85897540474300010287755476687221312047307309963777\
848418824076268865415724247`50.*eps + 0.5172688319004571004733884402065275480\
1424566857451457515878570150832347580866`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
   -0.93578412400453114720324691004236484158561875529042153403585138366621634\
559586`50. + 2.18260804736704485876046132543541685327155319534470606140137780\
649813749384496`50.*eps - 6.3358576422088864315507798975421886466833907445472\
2657460219597786253174750019`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, -1] -> 2.7761607659171845598965045656496145\
469100123354200856438803151763903379730394`50. + 0.5`50./eps^2 - 
    0.59793622079537539239037636511673052427415416289044078399636324815179466\
191984`50./eps - 5.5317566575497805571698042847849662606264284457299978477098\
4992211052784313194`50.*eps + 13.70438444754682055782589067969325576138959908\
372662766540334506638817568995382`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
   -0.74968741618402040984017633009712618511706958902133850199279611651553434\
833386`50. + 2.04177952089875385684951870719032987005232955142782690585101184\
131717683350504`50.*eps - 5.8953137756026769888418971454279122832578288834699\
6105975650162182772905695244`50.*eps^2, 
  PLCx123[1, 1, 1, 0, 1, 1, 0, 1, -1] -> 0.5087658376822752573718898797892003\
0411888793750873665789127588301891431690576`50. - 0.3827730193316724404458198\
4713519257392629292524388834232591005984777630888668`50./eps - 
    1.80075625239893518588458816348816140071844844406738778842669806196096005\
374992`50.*eps + 3.4395041386812776280549009543486602548201755239258013483260\
9749309026780393861`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   0.153015036979374291359094906085639577937664878718315898102655105313996253\
01472`50. - 0.101799355937015745738929720303170376616502355959252550442176153\
9320967767026`50.*eps + 0.349568950978556248277582460172730108445256963142375\
48904179020815223975920609`50.*eps^2, PLCx123[1, 1, 1, -1, 1, 1, 1, 1, -1] -> 
   -0.79816668130984223048915849373189204465829845532124055637141775777734651\
888662`50. + 2.16544423936845840062045514189707629929677740507976348552922823\
959834991280507`50.*eps - 6.0275147396972249855133837257229250353112095863497\
0272372457321164707967429543`50.*eps^2, 
  PLCx123[1, 1, 1, -1, 1, 1, 1, 1, 0] -> 0.1440341207776769446382713673885896\
3805549899927355769342889801670582419604192`50. - 0.1078547582342943277184051\
4089973391589482715501094862230443160764861840542103`50.*eps + 
    0.33201718856208333957399931167144293679924244969900416550682880408671062\
297315`50.*eps^2, PLCx123[1, 1, 1, 0, 1, 1, 1, 1, 0] -> 
   -0.03235436722593883911557472574225349080809519132147864220679376122201167\
486985`50. - 0.01624093333892136457902041684607875783687659444665543254001348\
157274044192702`50.*eps - 0.0459447462684856490564097453186060597476879347289\
7564507227435971695899746625`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.88784172480813914377930299704530874912699178666727879390430406545732122\
972725`50. + 2.25864622893109501276498126876729852355723384941738303435525925\
697716989407508`50.*eps - 6.2441846354563123012574685979217575700113710475290\
983868559633215265045233373`50.*eps^2, PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   -0.92431708791991857051826950041939977075877210556652464431406450070429986\
961142`50. + 2.22704047347429063978137112077988111898101140761416588104312285\
310777651980153`50.*eps - 6.3159228530561416569465228690785935624177139091559\
7317345723409242078414482108`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 0.1593989639255152246065119288349567\
0411011507088884220047707508872419864534364`50. - 0.1052031671378128277928058\
8672420801865607430316501776806190239461904102944101`50.*eps + 
    0.35303397653606039501364121374416854345675448131355751983286229804373018\
807408`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 
   0.157989899671520667882223711951854667113133289367229313305872092478459687\
63962`50. - 0.102640226781276735801558769129636273250011921269907209061140502\
27926100581581`50.*eps + 0.35762535363408942717960646049451558525808917090033\
449651222213151551403763894`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.03487752975828414488365254258110736579214520723150900263096252660567251\
399974`50. - 0.01874348654215230732093114094374523558970994122537795394381212\
860856636990503`50.*eps - 0.0498181326439228627250889435052685451563392797451\
8703264831686831206054122762`50.*eps^2, 
  PLCx123[-1, 1, 1, 1, 1, 1, -1, 1, 1] -> 
   -0.88784172480813914377930299704530874912699178666727879390430406545732122\
972725`50. + 2.25864622893109501276498126876729852355723384941738303435525925\
697716989407508`50.*eps - 6.2441846354563123012574685979217575700113710475290\
983868559633215265045233373`50.*eps^2, PLCx123[0, 0, 1, 0, 1, -1, 0, 1, 0] -> 
   4.539030515112459356822464819963641457008383158334333206620074768608173955\
04254`50. + 0.924999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 3.310484353265497541211285966680888835905338561844\
47467554266394879632803879466`50./eps + 19.7461930976341685155766047815783668\
4283024875278941098923454035932268934498998`50.*eps + 
    17.2280444155641004630690715864934260850611175567660029242586955601129354\
9743277`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, -1] -> 
   -5.69115199383851135830210791276572184089082185696388492169384782933706452\
771651`50. - 1.84999999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 3.63013537319766174908923860002844433847734379035\
561601775199456425932274425597`50./eps - 21.725379092133780826431287632345589\
1702823488112590344077615399229419867248189`50.*eps - 
    14.7634739554826028345578880584072598200968685694902152090989355398453485\
5725401`50.*eps^2, PLCx123[0, 0, 1, 0, 1, 0, 0, 1, 0] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 0, 0] -> 
   3.002427254857532342683119079026903918369146837946363528814155965835068150\
68406`50. + 1.`50./eps^2 + 0.845568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 2.20253045942019171433738552685472162\
820370523882040164022053421377311726601463`50.*eps + 
    5.39194387611437293883644133406260466494092485864551093515180880556591319\
551922`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 0, 0, 1, 0] -> 
   2.353375583808769387821219952465779729942147821819930308890082442081726811\
15936`50. + 1.`50./eps^2 - 0.618615811016188629343452164679397560082766894532\
97908487433372094372886282736`50./eps - 1.84405888556193101793801433268432458\
45345438970415687911307606977594526239787`50.*eps + 
    3.83710184916770224731588187755119532936788204729654671694629129249146819\
461584`50.*eps^2, PLCx123[0, 1, 0, 1, 0, 1, 0, 1, 0] -> 
   0.148675885420985982166661331969029050474135042265827338507592578306454235\
51914`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 0.87946018058189802238956784303795653818460918804445\
98369192734125088680938505`50.*eps + 0.50930143983139233288001664946301046271\
186585656113746012159586356887659974876`50.*eps^2, 
  PLCx123[0, 1, 1, -1, 1, 1, 0, 1, 0] -> 1.4486254093657927064223089740956609\
0580492934234528279644361078338814129685336`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.9018235599811384263646459027544576484975675168306563778065\
571851888951384003`50.*eps + 5.3305251575075976077201033335156551763650624787\
0568059900001917915603551622453`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, -1, 0] -> 4.8237163694387216619001762756772567\
212675328112915295209320293757234889773952`50. + 1.075`50./eps^2 + 
    4.06231965379503768302933233965616810659269076106249759590093377833086772\
076136`50./eps + 24.279864186924306681540733616312910220416632027006936692036\
49863197681346044145`50.*eps + 17.2413709615221552413448766542322313867690975\
7717381323078075632167798093647497`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, -1] -> 4.8237163694387216619001762756772567\
212675328112915295209320293757234889773952`50. + 1.075`50./eps^2 + 
    4.06231965379503768302933233965616810659269076106249759590093377833086772\
076136`50./eps + 24.279864186924306681540733616312910220416632027006936692036\
49863197681346044145`50.*eps + 17.2413709615221552413448766542322313867690975\
7717381323078075632167798093647497`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.63825960132252419088895960926241523\
870868653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 0, 1, 0, 1, 0] -> 0.60702655744136288548951487790078987\
343630589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 0, 0, 1, 0] -> 0.66637472445953813364331514431762063\
367687584491501891342040333011488756683308`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.4020610689367839391624486705844535311204371120794625942904\
0244549626369282023`50.*eps - 0.899122877061076548941620464269785042516047140\
17531090892924729392360338795175`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, -1, 1, -1] -> 3.508921898965051567284140565548101\
91451413986138571205934839856122476039570412`50. - 1.`50./eps^2 - 
    1.34556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps - 12.463765085210590107069286401472011238808966908925907026575\
3128696783834642269`50.*eps + 29.62532105342808135865541817103684407744919153\
739537139130458442167563024497525`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, -1] -> 1.4486254093657927064223089740956609\
0580492934234528279644361078338814129685336`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.9018235599811384263646459027544576484975675168306563778065\
571851888951384003`50.*eps + 5.3305251575075976077201033335156551763650624787\
0568059900001917915603551622453`50.*eps^2, 
  PLCx123[0, 1, 1, 0, 1, 1, 0, 1, 0] -> 
   -0.86952527570789942747092733248383948753912931300133926720337535948769182\
608512`50. + 2.20091978888990874887084774761623260616297347707189156749667967\
781673954646367`50.*eps - 6.2093026056159776373172477375681673203889644519843\
2172611555204549188417632783`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, -1, 0, 1, 0] -> 12.546971805123631406212069703997817\
33222257586372680093689742556827370305833714`50. + 
    1.92499999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 - 0.69352160011517889337636331816924585080944265527699984683\
838246897862855524725`50./eps - 4.6159145552674951293857781029543107075218074\
1276408263723994418814504368244083`50.*eps + 58.41589263414656578150694382305\
940809722421168824874927722151410732055483536182`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 0, 0, 1, -1] -> 
   -2.61993424794608099216531885386515826617535059997335210162843983719194631\
485534`50. - 0.4625`50./eps^2 + 0.7320451351560565860816695690022204943625619\
9169857632461342399960444655084597`50./eps + 5.029864528657696185253393649784\
04214111559532357240883725853041319384032145671`50.*eps - 
    11.8261025811374938524055117101741424559720287738317509275909886188760380\
2689035`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   1.914427583636713552138496849845883101517074329713660446747083875733318951\
64821`50. + 0.5`50./eps^2 - 0.54140014611465576873694007459699512904060755859\
305548606856648605886113604969`50./eps - 2.9862014163073253775559284865567258\
7120413987118729527165071584557622880126662`50.*eps + 
    6.79452274504417195781286776768975183846280760326259382862353150828888203\
066256`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 1, -1, 1, 0] -> 
   -0.86903445761716433690312124845682774781308111091807162692372173814882515\
088769`50. + 0.53945764032876446080022711713858070307927766416445057168379372\
433734369185668`50./eps + 2.1441898473660563831718040144609829878690406698653\
9012614039317616032181805001`50.*eps - 4.005223502150231821672268255783662404\
51969015988391629869712288043975076030454`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 0.60702655744136288548951487790078987\
343630589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 0, 1, 0, 1, -1] -> 0.1127315486191344077108624333266158\
5425148586187689339967742105591615708950256`50. - 0.0761930468907074309863894\
2413334360970884117479738103739282136751361986259832`50./eps - 
    0.31081963557732396976697517056459504258971834705625299579313686553421222\
392242`50.*eps + 0.5502631213257166546418787111556032488507848189282014071053\
5118823972023890723`50.*eps^2, PLCx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   0.656506223192519408743870024545869829650078629951721104998801573113479510\
96636`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 1.95260795644184728780863476035988026493026744077007\
999149527873427078790761101`50.*eps + 3.7643927692996206576755927086577010520\
1339727975454120020769943299747235146935`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 0, 0, 1, -1] -> 3.0167619530488815073834243961921188\
3831685940771869336711746781400179217482801`50. + 0.5`50./eps^2 - 
    0.54140014611465576873694007459699512904060755859305548606856648605886113\
604969`50./eps - 6.0396665147153591680673870185191589833398067243160572856664\
670223186837477373`50.*eps + 15.528853967515300788467908008860227710580637237\
11845859886366984085659794338066`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 0, 0, 1, 0] -> 
   -0.77396063009788997048095653821134527780221832719988936740159855530350307\
276878`50. + 2.06091275891297788501054482715031595497798497216227927867927547\
710638651923311`50.*eps - 5.9553771001232016119115758265344206671549399129085\
4098846911655457079324465648`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
   -0.92718284321206625765806952522802374082845373283143625533595697073178366\
088642`50. + 2.18423424662374270459950693511462990230001658427535844732869425\
47243522931818`50.*eps - 6.31974343641483160291593304196650690076284252998790\
701239942473887725343632618`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, -1] -> 
   0.449432399262449326009367795601698688010746761374343890424029316619601410\
94856`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 1.80601258915508885464141408872283241335587208788951\
341378277483173344320225326`50.*eps + 3.3056500194735653738010103117073798886\
2409383412546872486531700738038822637586`50.*eps^2, 
  PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 0] -> 0.15798989967152066788222371195185466\
711313328936722931330587209247845968763962`50. - 0.10264022678127673580155876\
912963627325001192126990720906114050227926100581581`50.*eps + 
    0.35762535363408942717960646049451558525808917090033449651222213151551403\
763894`50.*eps^2, PLCx123[-1, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   0.159398963925515224606511928834956704110115070888842200477075088724198645\
34364`50. - 0.105203167137812827792805886724208018656074303165017768061902394\
61904102944101`50.*eps + 0.35303397653606039501364121374416854345675448131355\
751983286229804373018807408`50.*eps^2, PLCx123[0, 1, 1, 1, 1, 1, 0, 1, 1] -> 
   -0.03487752975828414488365254258110736579214520723150900263096252660567251\
399974`50. - 0.01874348654215230732093114094374523558970994122537795394381212\
860856636990503`50.*eps - 0.0498181326439228627250889435052685451563392797451\
8703264831686831206054122762`50.*eps^2, NPA[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   (-0.0021935092436432348115714124199242047431006215835806519681423004837618\
5109938`48.42895795687373 + 0.11550963663004109348976927819901937624409637375\
904444995753248033697992314074`50.15043670562718*I) + 
    (0.0700369674842798157851496118361456299297839316795753808431612731016862\
0319722`50.075829016552085 + 0.0448726766890177030450374161953439336400178010\
3327468753641983922828980364546`49.882483659456994*I)/eps - 
    (0.0684314258599319341852039691594816327455094473348459803105404352322295\
6075334`49.87257338985749 - 0.11026861890631677588201996348276355691645562658\
142541539316510844984384425512`50.07976973581455*I)*eps - 
    (0.1482466171299040265300920935158882461846338884166669765900385761855110\
8836611`50.14654127027237 - 0.02014635915404885428877390317394735740267152157\
039326664671123963195646307285`49.27975305033556*I)*eps^2, 
  NPA[1, 2, 1, 0, 0, 1, 1, 1, 0] -> (0.09325215356853636304833615855428520772\
432877136674789586981742465905573275634`50.09888001168827 - 
     0.0483150671692398361313936498681402781537114484668860600135313817684560\
8685383`49.81330372912626*I) + (0.1629594428137961997924549807291366010104719\
6949082539637521504299552477077514`49.994477874718676 + 
      0.167103993057750557051532921667839177609932614059890498448559896089100\
93843862`50.005385171415426*I)*eps - (0.0572387828365809767879872096216145781\
5689304493313715567207792687934795122399`49.5624604871552 - 
      0.214172607135466591313591532794164653653788434278833305316979594795470\
62943186`50.135534020497154*I)*eps^2, NPA[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.0196366442713509768104486226083349363499345048202183422708212614558050\
7535695`49.20470176803311 - 0.17221680275794595837830293094776268598936596420\
912935448169427526546528953378`50.14771001752247*I) + 
    0.00600767350707986890948621418499682504404980173945847036305707046844931\
616978`50./eps^2 - (0.0985056224616547070809317691256398220202996619349264756\
8479821653865389254755`49.99352625563873 + 0.10144276608989908239072696568079\
546614132618082864937603630584134717545650959`50.00628631878034*I)/eps + 
    (0.4947407991399588837350661534304445254299624302138579967696453137482748\
3995096`49.95917978736664 - 0.58822756023951883150685417706184142393116934349\
750587745743938843032822535863`50.03434742978995*I)*eps + 
    (0.6567157316010027071800210153403048951406989337502492179754379529087982\
3334549`49.91689300663849 + 0.91293886185161947178216785661923349506404107641\
705624498221084980875148495912`50.05995728117513*I)*eps^2, 
  NPA[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.0363857947180619548026021409412053045514050969524834322836913236493925\
7085434`49.64164172798197 + 0.11165811547918553048442990837049000502395309312\
772693437098969225097233439974`50.1286001567336*I) - 
    0.00578895428657103672315560746340465789884177324637262948388314013392878\
319394`50./eps^2 + (0.0586710426145004372838384707740087932494938809893169522\
997111760521339811827`50.04737130481606 + 0.045748553793049423144457475180801\
58297752342884562597242288416689574176587958`49.939324868563084*I)/eps - 
    (0.1309490536416640260740553092393653526255766074219435776865630544791196\
9329207`50.138839807789225 - 0.0307766209307345122480839445317035233317806706\
2679372532935688962633153027398`49.50995837908152*I)*eps - 
    (0.0684699628629268610776939811589235820847753220092719296650797801177991\
9199837`49.817208517612855 + 0.1306505730528505907872259390687449748366987899\
2910572600960272074069463467513`50.097819744247964*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (-0.4435138332482717032407889919070120806947345753755001643436731555103554\
3736988`49.176681267877164 + 4.1521919863296103648221543705093708868332175499\
424104234308946434833089862571`50.14805152373059*I) + 0.125`50./eps^3 - 
    (0.7053835675808822829895383330182726109566117982744350579260348844137888\
2739944`50.0918903054735 - 0.392699081698724154807830422909937860524646174921\
88822762186807403847705078577`49.83752485292966*I)/eps^2 + 
    (0.9271017213057723424923596178129635001174831639497294309641023848601780\
9554177`49.65029110328043 - 2.78289871086883170384352214346243270162680963808\
446751080449336300446658811955`50.12766111547994*I)/eps - 
    (0.2684674753398550251536804360196320333426024562463472579271500501669151\
8833136`48.58820343145811 + 9.79580666507507261728273967459872449992739361895\
079302122117053924803200108016`50.150351957814706*I)*eps + 
    (7.8926042898636712396011958517736717423589473472590067847474712522431698\
5558437`49.929292565852 + 10.499766691789770880551328202555596302769168049095\
87791544696580903800671037946`50.05325188566152*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 
   (-2.4074539405368503936296986914461041023139933685051303492993033268398074\
021584`50.13117679654296 - 0.734733294924633675340405607416413227639571265727\
74303732484813905449488793169`49.61574853023039*I) + 1.`50./eps^2 - 
    (0.2338728714829016494647205445393345663108190749606129599735744982499163\
1946441`49.02114488360858 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.1493149083652*I)/eps + 
    (0.3618171016759898346051565748697324165055880575022565680488767814015804\
3429032`49.26251385384656 + 2.77218594665357193006600452259636295435431778939\
685939903007154869947176626471`50.14684712101655*I)*eps - 
    (4.1686686406135273739624594444231997608760618001338021116980616487553507\
162498`50.13093609037706 + 1.280493705169909148272656174816896013924779393699\
3731102250663153735717274045`49.61831616294915*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 0, 0, 0] -> (6.30614693738115605406451220127605488423\
520326454273287129293612310368852422918`50.13983363561554 - 
     1.4159985942255331056882212460618253150930284733379661123814800302790459\
8845842`49.49113237193329*I) + 1.`50./eps^2 - 0.15443132980306572121302418016\
480486208431867187984719761153446976973545355533`50./eps + 
    (1.8304743399303104619281656121175989919179949105863572047979705975523950\
3610766`49.72739543854551 - 4.49060394949130264918776029199778073002550373749\
053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  NPA[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (2.7540509844482651870369232825604977443\
558707607032077436602930548275577621785`49.66386247513045 - 
     7.9838204151013007527093416243359549536829717419097846267428238079823210\
0816356`50.12610125878688*I) + 1.`50./eps^2 - 0.48776466313639905454635751349\
813819541765200521318053094486780310306878688866`50./eps + 
    (15.782906611198593317252606940441104747133206092878657346949971407104075\
65859197`49.869178066300755 - 25.70823529592279553979237724262375127739163031\
796591626452801671851886095259698`50.08106334569248*I)*eps + 
    (82.074577375993361701613331271359603175642340397530178626917672975314619\
58107136`50.1117827614085 - 36.2678395012269660482237234565720372505966309985\
6139004555767819847686595820118`49.75709579144652*I)*eps^2, 
  NPA[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 3.991679195692818938364064203430541825650\
69950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  NPA[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 8.69357924869604370098522699179262575925\
996869491024845050800379517213267840057`50. + 2.84999999999999999999999999999\
999999999999999999999999999999999999999999999999`50./eps^2 + 
    4.47570404339459602787621441986363947639302511847576882014046009448958729\
070064`50./eps + 23.927909551553972540768673159200310798486054050079436047982\
07413671510399083353`50.*eps + 20.1554178315969757733943293924698644850377934\
2813572614425074434541126175277323`50.*eps^2, 
  NPA[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 3.638259601322524190888959609262415238708\
68653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  NPA[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 8.99951080166694303970529284750077600228\
143331679799291617957374749182080615439`50. + 3.15`50./eps^2 + 
    5.27937464445367631151230716581419801776772951691181466085699975355866665\
463405`50./eps + 29.107445225557128556547943662225107325312696869436916258575\
12724808874651031968`50.*eps + 18.7683402465183778633281324893148532953629115\
8584548566144165353486023017011343`50.*eps^2, 
  NPA[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 0.666374724459538133643315144317620633676\
87584491501891342040333011488756683308`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.4020610689367839391624486705844535311204371120794625942904\
0244549626369282023`50.*eps - 0.899122877061076548941620464269785042516047140\
17531090892924729392360338795175`50.*eps^2, NPA[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-6.0354726367299724160382129619667886564601735148013566959603157216850329\
083036`50.025113421814474 - 5.33575061744652147817343982509622446122248729580\
062474555108962968091740461297`49.97159765983769*I) + 0.5`50./eps^2 - 
    (0.1566572065813687888582084544569321352686597390206893611678072633650485\
9268675`48.84777622132098 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`50.14997571582175*I)/eps + 
    (14.590648780341781522200862594609058849733483629505230314399007336417940\
56688433`50.11812438853455 + 5.8519901322641556360150748221904589753204997186\
6275836768550268976708819900844`49.72135337023334*I)*eps - 
    (31.353918226751930500392500123954537015339914053966698863769106304590698\
70551545`50.14164303342725 + 6.4028841531427549592593935404067029183625976525\
8470282800114776176255025905036`49.45172685633146*I)*eps^2, 
  NPA[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   (-13.805959458377577637761564290782447279337760084677305916262620406107251\
95686621`50.02476093931407 - 12.227944918439190523431267333825477523509428688\
75024978013188438935390092699929`49.97204781933011*I) + 2.`50./eps^2 - 
    (1.0471872846456392271811374534531988368481385530019916823091890249800135\
0483791`49.19360386579179 - 9.42477796076937971538793014983850865259150819812\
531746292483377692344921885863`50.147850633003*I)/eps + 
    (28.802511369843698685735202176849533204368150102728719073423134288617212\
2402814`50.09629088957632 + 15.3399997137415112617704730534619486955702898865\
4171893289168737164167772363149`49.82268588434952*I)*eps - 
    (64.974781275419894846183414167764700618776836358554774171030019874467959\
84632395`50.13914425958844 + 15.065105492636393231888453291417762859888149454\
04291073713304968932296103623367`49.50437161052336*I)*eps^2, 
  NPA[0, 1, 1, 0, 0, 1, 1, 0, 0] -> (2.56856276605333318048932213642399074657\
26980840921633896212999197634641040292`50.14337984889956 + 
     0.4694527520710125261981532778184560377461402097350497245005485351945187\
8819322`49.405281555545*I) + 0.5`50./eps^2 - 0.077215664901532860606512090082\
40243104215933593992359880576723488486772677767`50./eps - 
    (2.0312246906758465077807988717570251627033240992917241087216618420191796\
836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPA[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, NPA[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-0.2383438305274081132139974035487469062824144270218723091507223350855283\
1074935`49.45432878133897 - 1.15986910001955008082333447163786190175235127356\
614623529901519718282638039158`50.141533845121344*I) + 
    (3.6175593570464698907431902754227638423948601872603725635383818456123021\
8448973`50.08980260353981 + 2.05466111317377742489525613280599326644838007803\
907583960808895899971934151225`49.84412713925496*I)*eps - 
    (7.7178026175221813226487609549112121670325261559850879372440088239975962\
4172208`50.14360414782903 + 1.38786374895774378625241370951023051739376595083\
861291367864874982056053091744`49.398457312642016*I)*eps^2, 
  NPA[1, 1, 0, 1, 0, 1, 1, 0, 0] -> (1.19745119561549511910938443409692814005\
409924852032900393436790189321836818862`49.855662828167105 + 
     2.0348934006625073462523538098304224533245685529961357408168381741913929\
1146145`50.085946669543375*I) + 0.125`50./eps^3 - 
    (0.4622571690870030696993935661317409080386584122017181059045467186779887\
1609206`50.03253714769711 - 0.39269908169872415480783042290993786052464617492\
188822762186807403847705078577`49.96171337809858*I)/eps^2 + 
    (0.1385875561722411722756784003498113339680025125945835843784859218139352\
6175072`49.128237069558956 - 1.4522237264729437143144590107605082182967527182\
4592121063027165703635575169983`50.14854636098905*I)/eps - 
    (2.8148768404207819902472731890754850895515962176991541953765358688043598\
8238668`50.04299704309611 + 2.25317735905503433056814165774060902982358450516\
141309200137942076938159539074`49.94633302381952*I)*eps + 
    (5.5293732000188062494804750807493471200169990763613129799972321809366940\
6026833`50.112882048559605 + 2.4053098539529022576944132677876895597828087167\
1176070582649636367677158147184`49.751377175798936*I)*eps^2, 
  NPA[1, 1, -1, 1, 0, 1, 1, 0, 0] -> (3.0970466561163847194591355667711194474\
0959898037293503277053255040722865269993`49.88448039239717 + 
     4.8025442521378652578810992032572073523913169586689149847068996202867428\
7456323`50.07500401974647*I) + 0.35625`50./eps^3 - 
    (1.1719098717463183851269681654111375006603704469432551159201082418355186\
6470335`50.009764798581735 - 1.1191923828413638412023167052933229024952415985\
2738144872232401100965959473947`49.989775331678935*I)/eps^2 + 
    (0.0696730326632278311259594171743213339869278725545441331342186116703297\
8014266`48.427457873919394 - 3.6816634437475906369573098435268489365106251392\
9126504286190515318756721844342`50.150437244713125*I)/eps - 
    (6.9038916936120498484018295019025922371391123483401726262069357523580520\
5709834`50.04494465972727 + 5.46269917459391578369548592891686085160959025413\
108515001329320640669837750732`49.943257975069436*I)*eps + 
    (13.461164175832423752093257648925615870776649682863946737061602890992630\
12576516`50.11448019201275 + 5.7191707422949520482748090758183926390497521691\
1956959392761178010359611537027`49.7427306332927*I)*eps^2, 
  NPA[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  NPA[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-4.3502983922102104806212002441763263912626891977555772347271796463134521\
3630112`50.031716324892535 + 3.7123452017613435490795046257041704389436962099\
2037356125599668827979025583766`49.96284563152417*I) + 0.5`50./eps^2 + 
    (2.4283258359176908965653788965872377470908979751661105203288311857749423\
8808887`50.06266783429123 + 1.71473108029113514641700977776474043537424390214\
008807052288401869573488405795`49.91155689349199*I)/eps + 
    (3.8934979153105273389649635080698124120342147201878305347878109280077566\
5380264`50.10194420716301 + 1.94934296590248150233408931755429837066614428270\
876044772646996539889050658348`49.8014925159417*I)*eps - 
    (23.978540563083039535651204470770658406541658254647180691580290595445291\
95494982`50.148357190589444 + 2.396247699769365564879789318509797515767871189\
18906073012281049619766045394909`49.148066153042706*I)*eps^2, 
  NPA[1, 0, 1, 1, 0, 1, 0, 1, 0] -> (1.20241138865141687798525485082547010276\
861171010956855723724761571723324617253`49.8504926007275 + 
     2.0762000729634235576374222247018507717127651067050488990701992001316062\
3655794`50.08770872167359*I) + 0.125`50./eps^3 - 
    (0.4693241784220930226560731024467078324428517377388912681455213139396054\
0682583`50.03527491516999 - 0.39269908169872415480783042290993786052464617492\
188822762186807403847705078577`49.95786187230467*I)/eps^2 + 
    (0.1548355880069334774624968382169834401982791017810431209830579771763119\
5729694`49.16938139690136 - 1.47442539108291279993926750480709654533151083771\
681395863901244836625541526513`50.14813341042917*I)/eps - 
    (2.8319025606332209018039762975149910025841828575174096466804381978711802\
2208938`50.04088262994035 + 2.29502874958944442831696140310795050239617507047\
399735264035070544909486761283`49.949592454026856*I)*eps + 
    (5.5584522978960078515896005388583869356000107931949018188134975537312580\
8726842`50.11181191769664 + 2.45520850221155566117825352010268399020654281323\
613967462199083404343651416886`49.75694641411434*I)*eps^2, 
  NPA[1, -1, 1, 1, 0, 1, 0, 1, 0] -> (3.2917978613434399117109986703884952200\
7454829761170322033462822557623596831267`49.88505428061201 + 
     5.0949953314753693540246541746628673449310988352532832542057562251270949\
5967204`50.0747649122723*I) + 0.393749999999999999999999999999999999999999999\
99999999999999999999999999999999`50./eps^3 - 
    (1.2507810925428627048936472383278386605409836205086928465095676372513911\
6460857`50.00239211130875 - 1.23700210735098108764466583216630426065263545100\
394791700888443322120270997519`49.997581243201154*I)/eps^2 + 
    (0.0334277595420227498765775826014332324374281757912956503264557109661090\
1757048`48.08027537286154 - 3.92944469158167279246028755520920358880959320667\
432787769665850723467199014731`50.15049928368614*I)/eps - 
    (7.3079265738106825189182832247389048085365492664248219183465904657561597\
0087728`50.04456123873893 + 5.79564706396875238761560846036682776663204209046\
102760063537518775581841873899`49.94386899408306*I)*eps + 
    (14.204348071757966254048564209571298182276552986163884976713384122989653\
11416413`50.11418846185497 + 6.0613946488683590702602314571505226541483800488\
8490485496087462274116123154987`49.74433971711839*I)*eps^2, 
  NPA[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  NPA[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-4.4147958386881527361126106266765128880786829731534623286604237831551161\
0958957`50.03884146053519 + 3.62020427777427599660695617052028422211826401839\
176414602862339937895111549523`49.95266391323508*I) + 0.5`50./eps^2 + 
    (2.3931326887401677643093171520684562218424739195300001594992893291495769\
6921128`50.06298032620209 + 1.68622407779233497913063628107820405437113857227\
833962350787225958534098771884`49.91092883354347*I)/eps + 
    (4.0705952107170255898997739705307676127296687007986521399252647938343254\
2814269`50.11097472646804 + 1.81915887647224701836746536059376631777799792089\
864997519226026897822663808253`49.761187439060215*I)*eps - 
    (24.225617229559981012341578861095458623233956868280002924455730603079955\
98762013`50.14822683328207 + 2.4933681440780568717989804072478519598047375283\
5681661899714616322662733257204`49.16073838881437*I)*eps^2, 
  NPA[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   (-1.2826361634436545052629022500505020024828665419131634963198190720195860\
9943461`50.14665653863163 - 0.17173759040354817470543528910458053055966920892\
102547076802925473095678700663`49.27341842326372*I) + 
    (2.0213199564403400824207367606869414480929569295708478384282163670325259\
2898315`50.13298609362608 - 0.58608242310161582650415802958815679440249123552\
850272918174711295696908978924`49.59530972670271*I)*eps - 
    (6.4463773660694113195025209468480241037089732203090949280302831270973141\
3976183`50.14618075927835 + 0.91530470905777713087079810667135478883399832262\
954360946076324494912501426521`49.29843073081161*I)*eps^2, 
  NPA[0, 1, 1, 1, 0, 0, 1, 1, 0] -> -0.86952527570789942747092733248383948753\
912931300133926720337535948769182608512`50. + 2.20091978888990874887084774761\
623260616297347707189156749667967781673954646367`50.*eps - 
    6.20930260561597763731724773756816732038896445198432172611555204549188417\
632783`50.*eps^2, NPA[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   0.495505269489155137916014326641436664986708996406891160943736517956984362\
11684`50. + 1.`50./eps^2 - 1.154431329803065721213024180164804862084318671879\
84719761153446976973545355533`50./eps + 2.31068816169348187008640022682420267\
762691131965701264080555897026438725403769`50.*eps - 
    10.3159022844636927363287284079477032410832490889935692976829368674930961\
4309222`50.*eps^2, NPA[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   17.00327521006484125520382121532180821381612125301891989757514753860111244\
467648`50. + 10.`50./eps^2 - 9.5443132980306572121302418016480486208431867187\
9847197611534469769735453555329`50./eps - 7.865975208552909379978348010258304\
5630383623028924172843948752317361418769499`50.*eps - 
    8.88584845172532108452856953453452321330806694135499565648355424774174290\
666909`50.*eps^2, NPA[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-0.1987914847257732871367386213184494592911737374035050547805290908325060\
8272862`49.63527587712493 + 0.61999361034846419528650359143431200721644336522\
195307830231652716943637389521`50.1292653134431*I) - 
    0.04928737952476938057278084497262910824345017152839520655279155333941629\
413319`50./eps^2 + (0.2371113559092897391589352681373883883606159409680812309\
1579293740296907978039`50.10820210656039 - 0.10997942030630055678240257357055\
598738927524515173920702401649032916546659472`49.774561178753906*I)/eps - 
    (0.3426246010232060308743862863356815400876718414006884484738902997230879\
1871132`49.81054237798435 + 0.66664019276649863833464169130901531050306961081\
707566459425725517334542875098`50.09961532955905*I)*eps + 
    (0.2197244320484611296234000753488962916065865249499263009384172679331941\
8477812`49.718958332929105 + 0.5513498059975981984265078548131088069581959334\
5714025432627069200017343263202`50.11850720845925*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-0.2033669214698143551651682287664623421578317086503854915804269122824698\
9894001`49.64812084021629 + 0.61384697798270630962700069089772307230021024804\
907793312596525557030088695137`50.12790064792344*I) - 
    0.04784662741645905505572748089189907174078661565548604279073875748097203\
861083`50./eps^2 + (0.2338602762271285436586996617442372657383446380463670608\
6986753722207899637199`50.10966188487168 - 0.10639925492751953507159297167870\
016835360399516546215208435628164400014072742`49.76764401332808*I)/eps - 
    (0.3398604807280606189978633018611241050944370561777742090195096341520018\
3680847`49.80535444222706 + 0.67129206435200123588070102324837855496814842565\
855146575304779412262113750218`50.10096528807096*I)*eps + 
    (0.2232364754016880593475722408755871733392148529267102659681800965393961\
4513018`49.72773898144719 + 0.54714897279359778977533634029176883296644323552\
378732170254713294550736120413`50.11707941268692*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 0, 1, 1, 0] -> (0.15832799231781655735634156381063413006\
649780529601571459629151865719830921554`49.91153294580868 - 
     0.2242355846273601092049297876948775022072295180139208041466274203209139\
5247523`50.062679774330014*I) - (0.162957037626272160192663246655454495067396\
57404843305703424809050197239663249`50.078981870183874 + 
      0.101788123061600036461619450588249882693093503584900879856981910618908\
23393266`49.87460585529601*I)/eps + (0.12643823578897258470703779023228742232\
378480788666909688097777746432694841944`50.00129583758593 - 
      0.125683704465652762817331241711486178442056953698273781239709126348901\
37452277`49.99869638298774*I)*eps + (0.46049147043262580564024174533088455184\
365609872762022196585638112311878664347`50.13247055653115 + 
      0.135550413450517219411983888633721670080261447822066265106914675456211\
49247513`49.60134981283735*I)*eps^2, NPA[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-1.6374913127958795130401300190957850123042627512221164256353530596138628\
7437071`50.14546836768262 + 0.25109079271030276619179632811657837685361512615\
890755378532922789885484845568`49.33112015081675*I) + 
    (0.4465684344922011127645031118090004226094959164533674407252353825168293\
7111636`50.1147425926052 + 0.188980340367646054207471164674692007549792046586\
34810569084677687591457274732`49.74127119756416*I)/eps + 
    (2.2798333118736451097941773699635791838265227702330027245545886646482388\
9408998`50.146467488857226 - 0.3127135828492456035023919129827051049327665808\
2502738265412629543438266407231`49.28371113919837*I)*eps - 
    (7.5360768119996606372793020328459375532257476922667741887584893047334007\
4444341`50.14628428931958 + 1.05704505640708621705523709173284208068528051883\
541122863058249433510341786812`49.29323247238214*I)*eps^2, 
  NPA[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   (-0.1498750154523438112832482229247838726435627006871953611017567830350944\
0605549`49.88868054131495 + 0.22923547086449966676592520659208039032085294295\
409338973455990213187838637547`50.073233119699154*I) - 
    (0.5089379146843501227574960636590030803940202101935719283467465783649014\
9509672`50.06740610050462 + 0.34752783074340910089964578735638963968697279821\
559014049122060323279921909448`49.90173088401701*I)*eps + 
    (0.1708023638661381087078981703107837034915773218857254748604908816537237\
7710589`49.8311582234599 - 0.312724488975542668170202424443128703137274215089\
36387719205828150950973111988`50.093826238037785*I)*eps^2, 
  NPA[1, 1, 1, -2, 0, 1, 1, 1, 0] -> (9.2959472863530963619097436435582789646\
6186953382240849022029334626651817441289`50.073832202811325 + 
     6.0497022966585103556095202567406180724544233987068386685293204043436878\
8359083`49.887272554197544*I) + 1.`50./eps^2 - 1.1544313298030657212130241801\
6480486208431867187984719761153446976973545355533`50./eps - 
    (30.256850041265916222120452619245317761990034924476647360908905785870297\
78483913`50.149091153048445 + 2.454088332307773288582851502708880109117097688\
33488987611287530696705997771821`49.058157630872316*I)*eps + 
    (57.843160831926391955176442314287019123357856660537272337353963419498356\
13834384`50.150498524957506 - 0.503811167963014052131948017248734484788202411\
45749971582166221523084659495371`48.09051429831574*I)*eps^2, 
  NPA[1, 1, 1, 1, 0, 1, 1, 1, 0] -> (0.03523714964931622839910800177285036344\
546836785555784683386588057473200204793`49.48604587344281 - 
     0.1588699880754324865629848347787516300590132564072086519567171797954105\
7929194`50.140086965525306*I) + 0.0111518188968571486059915597864182681451431\
6202596496795569000682786746792729`50./eps^2 - 
    (0.0674240513158833283457332087186312506396421817033929547300365418706797\
6080079`50.15033951093067 - 0.00191711333797009227759103465961013284650820789\
774538023354550529959095231819`48.604172455190366*I)/eps + 
    (0.1672677382222196974198684618154808613220145681275134857029322645040641\
5932058`50.148808049134495 + 0.0148593322789190429668327291323063300842641563\
6678767212215311438084840125781`49.0973951590205*I)*eps + 
    (0.0876109083701739388703712118920226174744659587730985551829334676146660\
6107732`50.03997193532256 + 0.07137695465030797068708521405798025190690653213\
377494390132345517494333073499`49.95097176662424*I)*eps^2, 
  NPA[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (-0.3290013942568963295110963155501798874411625456175155987908542778916145\
5340082`49.77700578999305 + 0.70447325222914244445883225272342140446946173428\
447726240356176569952244746323`50.10767255982832*I) - 
    0.03813556062791223196678928518621084009830700950243023859710154651154882\
620591`50./eps^2 + (0.2572767123175276969167585544960639288196994178157210443\
4166474417709948216956`50.141372455564394 - 0.0533511908227204449066910842197\
6154259522927907710960386734320807191133853774`49.45811609573219*I)/eps - 
    (0.5158843330018684436782971016079715037834078977979977671503165327136825\
0417374`49.895422675508506 + 0.7716416806199905143968624106011910230942715577\
4825583733799953276023651727056`50.07028601485794*I)*eps + 
    (0.1533928153822561173188335432081082159355802219954815937598141208260279\
2068673`49.7224515017431 + 0.381329791732088911108148649944515146192889715236\
26031729452415039441788120528`50.11794721939819*I)*eps^2, 
  NPA[1, 1, 1, 1, -2, 1, 1, 1, 0] -> (2.1395125783683495039149124999159703135\
9179499845352937714537607233607041430771`50.150029839237256 + 
     0.1011864071174267031705081009130352110445011000598587323567507846349396\
7916935`48.82483717060185*I) + 0.125`50./eps^3 - 
    (0.4726087873653674609760628421929208667033992717015568057983845702537996\
9462258`50.036517110094124 - 0.3926990816987241548078304229099378605246461749\
2188822762186807403847705078577`49.956075203449586*I)/eps^2 - 
    (0.3846794047842961962982985849943882578763252945854070726441534933659201\
6549676`49.499107524647314 + 1.6804093221831791199009663007653127426716644368\
2934579111184391340178547474363`50.139423671408345*I)/eps - 
    (0.0603830742230179019378034446805193432939226766446662921806493877196045\
5823452`49.90249970916063 - 0.08819870095839374563921582841286023377951422974\
296250902818593307128838791596`50.067046677748415*I)*eps + 
    (2.1432998669413750686832978534885516252528180366617540447715893552056261\
3607196`50.09587501320874 + 1.14644605207917337656709272241181327373584256473\
431722200773915276166946272064`49.824145699308716*I)*eps^2, 
  NPA[1, 1, 1, 1, -1, 1, 1, 1, -1] -> (0.178985388698651097183599515133412804\
68678462933368891920227496331687919008358`48.796208605050836 + 
     4.0429539815481643539687152490112106377720331611846436025080048033252786\
323991`50.15008982389493*I) + 0.125`50./eps^3 - 
    (0.5718540590430585624493703271894527172392123609824341345239101361112976\
300303`50.066624024484305 - 0.39269908169872415480783042290993786052464617492\
188822762186807403847705078577`49.90339870209149*I)/eps^2 + 
    (0.7673753412150998824253509201701573298487210086289397628057174853528954\
9638702`49.78878338173734 - 1.58942905161059664772320924093706905073055413265\
578152084471539273624172993146`50.105016689034144*I)/eps - 
    (4.8798183347938744095495092089408070358324644805317210325048667162637251\
2573345`50.02055985372561 + 4.41704433831291903225901478349264972058045457769\
563388306151316512879186017034`49.97728795800765*I)*eps + 
    (5.7113277791254522218164684865344835673313696872048393676945509421103237\
0893844`50.10891904584852 + 2.62431120753830893421054664363707333487992583310\
57536429194688832651826517237`49.7711972955135*I)*eps^2, 
  NPAx123[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   (-0.1768339945357700800216524199250220481624042148938462147513807072446661\
5233576`50.12353100536991 + 0.06432405246579974921136816560917230434017027250\
905774688774501378185017130336`49.68433864546826*I) + 
    (0.0275066800702960538354595706567684198266901685783400350507820941634856\
2966757`49.603439163716295 + 0.0929581733117644131139227497395019405038705608\
0457268833165844284472999983559`50.13228856847164*I)/eps - 
    (0.1403630475548743458787331725441561579069624165883488628994645323384943\
5525284`49.93139239690189 + 0.18531763236521209272610474420407458156900315016\
713376894417133357152609607669`50.05205635085901*I)*eps + 
    (0.1110391428436895980748667266564169684270592448847649301971864863730849\
5712632`49.729736383883804 - 0.2706978732074231726810365997908818535562418765\
8515460575930231094314985810313`50.116745126917344*I)*eps^2, 
  NPAx123[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.05432464874338384686823022981924020504073570317901733360196093403494886\
614315`50. - 0.05119427770219883040413004036625457102714427062018628527803517\
08604542189108`50.*eps - 0.08746829550876351393592956737699871169715274681599\
662722261274472766685442969`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.3668499391246123037493152888841828620694885851024127599316844782470399\
0436422`49.9207452601193 - 0.503129697029803858503076231304484925366263267400\
92578099040569881919479969763`50.057936760916654*I) + 
    (0.1597461637388905305163529085647697483772984999591922708922240080714033\
7338433`49.96079382580761 + 0.18872741128711021586149817200067003232019426393\
608417610392266983195516862811`50.033198371185506*I)/eps^2 - 
    (0.7826899438691941771107396772668716136359593294704192214087713707178726\
3815662`50.14227057925576 - 0.15396707672416707432818508798418697709955360453\
023810174084002431605256333729`49.43610868946431*I)/eps - 
    (0.7783312150292400515176109065264361418226932371587670561073915455226819\
8225602`49.899067189672365 + 1.1500965799354045797692101270653650660557317487\
5657477310741579884770545564453`50.06863705344424*I)*eps + 
    (1.2169975771034814384204002990858871099692573770924108081658578422854925\
6585755`50.01872166246396 - 1.11193312733711752441658880887655502296121502093\
902872879165658272457441105275`49.97951061803026*I)*eps^2, 
  NPAx123[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.3492077515072816328350642017366220851731758489155270167791315505146158\
185199`49.810299770734794 + 0.67992885796919643100654364603483796589242370295\
616311525458459771241117858658`50.09967936954749*I) + 
    (0.0479476653645282897629913948267688927542263209607711487995285612917577\
734235`49.91415458405926 - 0.067293594403953098253238683652484754329416104489\
02060573386071562328041287676`50.061360844636326*I)/eps^2 + 
    (0.2906158607210112012518662511799707653374587571582710713663986869406521\
1209221`49.99227900474126 + 0.30095126414047936785060263837627859212183139995\
394785090196992630179905890417`50.007455863883465*I)/eps - 
    (1.0088723289328789763538882243168597989907614844066581105456457040223598\
2856928`50.14689862274996 - 0.13073939886104746930464497753452646825831861391\
016619512207945863288816722455`49.25946889601062*I)*eps - 
    (0.8863698313152991104110097879439682509871599210586128834801941087823527\
5998863`50.01989249973332 + 0.80504873421595742074762813447963219623812951832\
003835193760776418487149804698`49.97809970534178*I)*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (2.62933120592784369025705934364389428595601186221868964904057033356969076\
067391`50.15051078683346 - 0.011578779629498797052338550921312369430275449989\
06562725643801287256137733889`47.79432827940773*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 - (0.5177516223546522452337254914016902420420947186169421731\
2591740459512297439063`49.87471848959936 + 0.82859228870530107898021227815394\
545411526418993777330577603349008917443596525`50.07893790840599*I)/eps^2 + 
    (2.0278624355943296774425482292954098584763445737777071903559922294758094\
5823007`50.06080135597664 - 1.45040596208601233438590878109200090275788873729\
391044634301692166872796542052`49.91525244193164*I)/eps + 
    (4.2760200919580995108759561032199004310054805822081420401569022815956394\
4969525`50.08965306627436 + 2.43207358518690798658889058358488374306601309619\
638769963119466030643763867686`49.84459003996987*I)*eps + 
    (0.3878869111185582766368649359456660981698372302737294999232326318250850\
1066472`49.174325435580386 + 3.6513876695029104086735181275281567568155886968\
3817091766425686236086295319291`50.148078255236506*I)*eps^2, 
  NPAx123[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPAx123[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.57486656265577783555004372481278492\
076604993694383088414924068667085774402085`50. + 1.`50./eps^2 + 
    0.38695364749741753933212476117371230995764663186737036323010816627497798\
224904`50./eps + 0.7715556734830414807517924804563367864189789318012633518772\
1611038522696974665`50.*eps + 4.236617673226784500569285358396782730314910498\
32025900365789827922602254963564`50.*eps^2, 
  NPAx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.63825960132252419088895960926241523\
870868653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  NPAx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.64792193721050028409505970385373744025363230578506612568448500395515714\
863602`50. + 1.`50./eps^2 - 2.84526466313639905454635751349813819541765200521\
318053094486780310306878688867`50./eps - 19.452283148291484806533523570400713\
11552056718457695712549787001586488041056323`50.*eps - 
    15.7144016765259326193616208191496094781752835685021408001198591084957317\
0283651`50.*eps^2, NPAx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  NPAx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   (-22.346348629871725451398027624310518705578304258846145848934519982083441\
14048544`50.14930260185699 + 1.6720841693514820463982141720793237835306280223\
9697213615450821712502344975191`49.023354167022035*I) - 3.`50./eps^2 + 
    0.79662732274253049697240587382774791958628934897287492616793674264253969\
399932`50./eps + (1.670821175588150668082333785177517219996476023504100674393\
37042022901631787265`49.64309860859446 + 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.1284448751062*I)*eps - 
    (126.43636656700865625629999721095579095339547728448429262594770820917579\
432853504`50.14994631752728 - 6.474605994781990220269295659351093868228304282\
56376344401233339545605306843136`48.85928765563938*I)*eps^2, 
  NPAx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 3.99167919569281893836406420343054182\
565069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  NPAx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 8.6935792486960437009852269917926257\
5925996869491024845050800379517213267840057`50. + 2.8499999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    4.47570404339459602787621441986363947639302511847576882014046009448958729\
070064`50./eps + 23.927909551553972540768673159200310798486054050079436047982\
07413671510399083353`50.*eps + 20.1554178315969757733943293924698644850377934\
2813572614425074434541126175277323`50.*eps^2, 
  NPAx123[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPAx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   -0.27125362768467314650527446403851012498210369539886289238914875129176543\
70176`50. + 0.5`50./eps^2 + 0.46416931239895039993863685125611474099980596780\
72939620358754011598457090267`50./eps + 3.21229548363914670187305593462256831\
949455697121031558202471092108000197514413`50.*eps - 
    6.50542088790981591431597864784955648460236895881837587495934618636533499\
683464`50.*eps^2, NPAx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   2.210638079367692421014166794479885592813642339264862752402136269880182107\
11271`50. + 0.4625`50./eps^2 + 0.15672163666854585939809014607338896338285521\
647452935404154211002814384504533`50./eps - 0.8952600416048040759914703494523\
5735036732033984853583342030817731650486199679`50.*eps + 
    7.25753537492594438931390159630138545495477702335928097533239905788582603\
253933`50.*eps^2, NPAx123[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, NPAx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.96525409443747256021154699541026128366127008489863299898762176212692003\
853253`50. + 2.24951335199886938203947065317580769534728397541833125858355324\
81466944335125`50.*eps - 6.41973285760713548580345486089430900788933166332492\
121850998241860885202593272`50.*eps^2, NPAx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   (2.51405832324022359066458743838237510074294599432596180017474218393894566\
517029`50.05336836896915 + 1.888396742876507660739379129357725155000819494326\
79189309287037973009481413015`49.92908626305843*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.4324411239030333691757942789133543477543590680990149168\
7612125253892140159186`49.95796397225239 - 0.51661429513469374965300941744891\
787193193275457856863059132507057632962710459`50.03520340413775*I)/eps^2 + 
    (0.7248988057132292175634288843624070137492379561045126200711724238728193\
1695339`50.14552792625131 - 0.11048958322108815832739906649327017168971260306\
930309411067909730236532111524`49.32857187737913*I)/eps - 
    (3.4261625110986236167195714947393503944851674922028990986147138827473953\
5091413`50.0386897107529 - 2.811950298003584055262168958635236068240424823649\
79429867619071762027151428685`49.952889392147775*I)*eps + 
    (1.4658360366814176589899995603621206558032066794589940632604901307740656\
2525787`50.04551426829713 + 1.15588913677976383682513845471769537789057339863\
445598840653599570300560105503`49.94234505613177*I)*eps^2, 
  NPAx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   (-6.5018083812316969503493721603855717286676501210222136632051232887979746\
4464669`50.06783414480733 - 4.42598622090161293188778641338255489262237156543\
045432331445449473909520647602`49.90081003635288*I) + 
    0.69767441860465116279069767441860465116279069767441860465116279069767441\
860465`50./eps^3 + (0.0058276793884670955451659631433936996900877667045518759\
3037355582687765357465`47.60078251114024 + 2.06645718053877499861203766979567\
148772773101831427452236530028230531850841836`50.150513270837024*I)/eps^2 - 
    (2.9167969003048773127273061898167615760048954560292180216419506291259888\
6156444`50.09460364076397 - 1.58064461077291778989826729857496561134987212164\
182664762149454461901485828533`49.82853168591512*I)/eps + 
    (6.3532772745360193239650343899574728747241297144448831603521566169864184\
4251596`49.94611766700815 - 
      7.943557765037678482752924050709195928599644619597327111485034507864675\
451773`50.043134915502286*I)*eps - (1.695779528077334389737424824498715467418\
71823453696015429612919491119200525789`49.75795192652281 + 
      3.828535288523993347093431449728686867694311865423221808746795075470402\
41478416`50.111615192930586*I)*eps^2, NPAx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (3.84241872787723408449742686435861008268566488978555445616260311801473445\
4058`50.14854838352042 - 0.36649763752807411450247259037021650929986938118036\
92719249148203726724880195`49.128014872631724*I) + 0.5`50./eps^2 - 
    (1.2799398080009526153155958301694932247946178634994778388522481267613346\
5409227`50.14265653818398 + 0.24570963220150297386920089350141006694020447593\
435502723457664569874489899869`49.42588917355007*I)/eps - 
    (6.5277956030405069747937665289693937096367318391040568753656617216220083\
9799993`50.15025001262022 - 0.22810390199918298643329739454622730534961200602\
591726822505287798991778059872`48.69361617968286*I)*eps + 
    (16.473987411268270106855327399407915620074865147621007035978161332365829\
30097413`50.14973211871653 + 0.9900576480568762416079573363838794977419660607\
3449568714027231468402472327688`48.92859387192392*I)*eps^2, 
  NPAx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 2.01182414719469201243374487808555969\
520415787568537538102131928818678203805968`50. - 0.23255813953488372093023255\
813953488372093023255813953488372093023255813953489`50./eps^3 + 
    0.71563507760830357413914028449787916000948874204320035442620722904628265\
744721`50./eps^2 - 0.91636357209148176185094257613026600306680198990723604720\
721145725862015194198`50./eps - 3.0266929932429240267490913184612580943945034\
3559725040422733264064852276792146`50.*eps + 5.592952648800603940468551786029\
99782644636349805343327379468500261000362912652`50.*eps^2, 
  NPAx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 1.1701116699636250014543537545621500\
8527924007681954361967343778740950223822573`50. - 0.6627906976744186046511627\
9069767441860465116279069767441860465116279069767442`50./eps^3 + 
    0.33858683601782264952203167488532939719019449095029964098380705599725594\
366127`50./eps^2 - 0.93617032160311389379713522083706780316780026552712945681\
159517613595807192311`50./eps - 0.8652909457860792641131435137521840418848806\
6352889108671578326677457096477581`50.*eps + 1.791281762809464401910320178582\
80842912442235442578146516783130417055764289259`50.*eps^2, 
  NPAx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 2.1451897615149138558571729972909096\
7605569378924366327182815748949033771734567`50. + 0.5`50./eps^2 - 
    0.89650914454298155773715112912962778281832741266529685839353373955528683\
035198`50./eps - 4.1649159840964567096531099203923820928394809933622986669328\
0162118896204893813`50.*eps + 8.249440423877712297341385356503984171935471910\
47622620752440173355446287855648`50.*eps^2, 
  NPAx123[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.92718284321206625765806952522802374082845373283143625533595697073178366\
088642`50. + 2.18423424662374270459950693511462990230001658427535844732869425\
47243522931818`50.*eps - 6.31974343641483160291593304196650690076284252998790\
701239942473887725343632618`50.*eps^2, NPAx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.1899522443680797389266664764174974572555531428012839404707680277607065\
28855`50.146811709574884 - 0.156063164661602763647590619441657853813627133605\
97017909111955578498146356704`49.264582586437534*I) + 
    (2.1034804572455183368118610210712536057252278513675063974793178427608238\
8880264`50.13770138712569 - 0.51860344295500207978709599422321573253750641397\
481555083078655359431464571162`49.52959830132243*I)*eps - 
    (6.2608063946883571102978683278063239689650527456527544230498066769166770\
3467261`50.14723520348368 + 0.77235752849958357617960447910912200306784609615\
894459554492774714892628708919`49.238423313503205*I)*eps^2, 
  NPAx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (3.77955513024011092898433063263773911229196410994526603560642162471957055\
973051`50.15005240295891 + 0.174540121041852830359056319519710108720495430731\
07162609590467125526359759529`48.81450699123618*I) + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - (5.721881944441573070912370142958309198392696048933086979479\
35417703029033747635`50.14852461024756 - 0.5490684838296040249395160038968892\
0901981960087059878136812479703359472581248`49.130612233384646*I)*eps + 
    (11.902180676202457282422907260567632557711631804427146804236705839387743\
43398736`50.149689580480725 + 0.734512205988360173767376769729599957205577402\
20317977841475050903519880234836`48.94006205908339*I)*eps^2, 
  NPAx123[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-3.2094425336643190026555033341652135751265229724477221292485580955995249\
8708039`50.1485462733824 - 0.306288026383901089761116289247263502612019615172\
38060686790001220499662319911`49.128246688915105*I) + 0.775`50./eps^2 + 
    1.10531571940262406605990626037227623188465302929311842185106078592845502\
349462`50./eps + (12.15153590181374470561060824537752410571271366147902806142\
712014708257501346139`50.149023902914124 - 1.00867820198142992161098285996952\
947910228120705563122347449625793482256194449`49.06814536417603*I)*eps - 
    (27.628494127392758923400584518694497834128865486056757944460804707166654\
08594532`50.14991043899771 + 1.4588199446583287427956785185022281947006041581\
5431373437258758053303438621039`48.872554916625475*I)*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-0.0597045786220548193940626475516608520321611361378504669863431541654701\
4710214`49.07434229108631 - 0.70899950309047538424826600443803456143075357136\
780939327681231746944076908958`50.14898058432749*I) + 
    (0.0982896337428281205353516302255592371640329672965257411275763775172289\
8462657`49.86744079722998 + 0.16098353407259771614371231277557988258211836794\
188138613508320576598074741346`50.081714537702865*I)/eps^2 - 
    (0.7143683954887146201115599749674803278565460397647200162446635316326064\
2813902`50.15051486624365 - 0.00055610121224319698628523974907331268462530878\
325710942297023358466306250526`47.04174647543993*I)/eps - 
    (0.1002789981991993731918337328882486197417892292081660528440139313592178\
2051915`49.12442058447538 + 1.06015707014864515440521719079575797961883048041\
461720492512516242257948997049`50.148580811815116*I)*eps + 
    (1.8244718304219344155607669729913544247391039501116073264704206415291242\
2762287`50.13520215599685 - 0.49316167052990616347714322072024191875749369658\
950074348926974036493564365576`49.56705430872363*I)*eps^2, 
  NPAx123[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 0.27962701818499875984317476014217089\
515254889540996079918857746585295271715355`50. + 0.09169745027864070804238296\
739093787580176776098306084940054242481751868675944`50./eps^2 - 
    0.27374845854467795693851124129967375765320965814322816684943175561002614\
680281`50./eps - 
    0.54991153203369135970381839790063007226006722808866773697816322133579798\
7032`50.*eps + 0.573774081393803096942622020663455941125171158680729313926309\
53431871304343615`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPAx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-1.4626881148524663997892991044252350392071143721228312228386793905627710\
9304762`50.120643989503435 + 0.5617023040968483143427780092850993571999182447\
5035560315728283255576590032241`49.70499846233031*I) + 
    (0.6677997989659000050101680360406699713381479164908650319810333415445999\
1403073`50.122133628665736 + 
      0.249534743043009730740555541601270609463387452746737298775174790153584\
141175`49.69461836623535*I)/eps + (2.5026466042309471363208166751980921303887\
3553607079784651123833055432608721711`50.14639147259532 + 
      0.346514748221508383193432455700096119879926881498514417131776055481326\
89681308`49.287713668476556*I)*eps - (7.9763796408729593785252956657628089031\
1066602565597280206693345493510424956231`50.15024991990757 + 
      0.278771255896483620384258869262637677742460122619295486058945148055201\
01980802`48.69369209522085*I)*eps^2, NPAx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 
   0.155835802689612587727852432189806399075886490028641613239112618700911964\
8958`50. - 0.0059514600932876799412344606417524997467736482095438718103626105\
3074816140836`50.*eps + 0.260547584347462090963208902607857107184065764955723\
24266114641052478858544902`50.*eps^2, NPAx123[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   -0.61429895653073355900045153325021943435973686284658870272530975868686794\
877929`50. + 1.`50./eps^2 - 1.15443132980306572121302418016480486208431867187\
984719761153446976973545355533`50./eps + 6.4951263228855281704389143848531855\
5711222946478390862909572255034286199721027`50.*eps - 
    21.3358388550097083908742317747144363777770554881697532922083073508599795\
408935`50.*eps^2, NPAx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.13873769579414176044326849696113653112793775569040066131300325330561043\
323003`49.791653867646666 + 0.28502484187331273423727145860115561506237940182\
981412274378778017007741720226`50.10434210374933*I) - 
    (0.0106629852749196049952769434297790334196851350413709018883879337076564\
2635601`49.470109197978545 + 0.0499587064799582760007443549680357021289018045\
5399508031985798222827655943451`50.140841573699845*I)/eps^2 + 
    (0.1989937360791415838085997280830344393650734200679735300433674299247146\
8980622`50.14884383103106 + 0.01749074334532080597836296221360479672548919151\
811664074160479220159963939831`49.09281269222574*I)/eps - 
    (0.1361612288446453804347679915416066695832402027275223028795825641833837\
1989389`49.6256962350793 - 0.435094759531249254916708529161222169292556966789\
76973404387630138773030656239`50.13022662534109*I)*eps - 
    (0.5144381807219539541704595416632031666020376529257529216715628270780466\
9721208`50.10656790698835 - 0.24364926829757176805458006127468489598498805009\
786994175868030533111616573942`49.78199982477305*I)*eps^2, 
  NPAx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (0.08510936413682111609838527259517670685606257303255324170015054465156834\
054966`49.23014657375058 - 0.703379215399937543863308639222225104584578897551\
01671092935904958985955146401`50.14735875882026*I) + 
    (0.0876266484679085155400746867957802037443478322551548392391884438095725\
5827057`49.942582552199354 + 0.1110248275926394401429679578075441804532165633\
8788630581522522353770418797895`50.045366458467*I)/eps^2 - 
    (0.6555935057391560578640890870298369656424882764360958608586723656281935\
6799332`50.148085585126985 + 0.0695382845884639353860476043574438826746403748\
7633165808445592056023973194545`49.17367491534249*I)/eps + 
    (0.0633228005518122982218540423354604017032060546573320375068118022068558\
3865727`48.95997728068256 - 0.97992529170191704320110923391250879079191330595\
430866039869087208231209630757`50.149610133579436*I)*eps + 
    (2.0636347168153326136004377904126837926853934106187613876051430163364805\
1675179`50.14373490695506 - 0.36751264906558234937271930342541652290074018698\
09439942989646798760767768876`49.39437437273847*I)*eps^2, 
  NPAx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   (1.52066856396003946702254646669479830578255393667499735278160129809585246\
715292`49.947110701946215 + 1.89417963539339196413186668462715015908965200409\
393886980015740823764119433071`50.042497297004964*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.4167865300421835290892713900388337262944722310160736462\
6559246873153046685627`50.028258856670014 - 0.3623767865384764246690309929951\
9034291339798664858608404384881232366855207024`49.96750555140728*I)/eps^2 + 
    (1.0375710266749735235786487739934311019906617176000933717665820285293779\
7209328`50.15007638543101 + 0.04665524500609803692243033257681915234844427224\
963562553393886656809810519893`48.8029590239361*I)/eps - 
    (1.7116830710433820757476724983200608009832141235134591755208338338309716\
2788808`49.84715769708443 - 2.98594322733605643596550621841429151431345319439\
095134280503356003746720336344`50.08881588776439*I)*eps - 
    (3.3760818957483045939232858023741743720285126553848472717040410894057344\
7906608`50.10989054196543 - 1.53129336676142362221413099594006026532334916508\
771362093238113168914966538657`49.76653597018256*I)*eps^2, 
  NPAx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (2.33614112103059416478566571454193622042209035874563393399242848375806678\
115852`50.08708486662561 + 1.360680789423759207654565354867417761586699487775\
22043314384536849382942503325`49.852342045946386*I) - 
    0.23255813953488372093023255813953488372093023255813953488372093023255813\
953489`50./eps^3 + (0.2546480001488893690665275617126345497967334831717667646\
2069222162119164580226`49.864059881793736 - 0.4215430320863800474914785999794\
7127382270155707851689625033469995358043616151`50.08296152696148*I)/eps^2 + 
    (0.8936300087904058088603099872627229439085239921207227452911525878437501\
0464088`50.13312698837118 - 0.25802247467420859108448035332947123765205772819\
120678331579905149458770703255`49.59362678027553*I)/eps - 
    (1.6306897881688875810966330912285078237812542414679000617652266506017208\
5603916`49.85533453240213 - 2.77393995863757235599314508573120604423177270054\
463456171486181386798949522866`50.08606023748916*I)*eps + 
    (1.5159788672280852912422336611269566080168003375242811468497486833845356\
1344979`49.887138937142524 + 2.3304671123904012792973338700973698547702956454\
2802120664031225912072608082145`50.073888768414335*I)*eps^2, 
  NPAx124[1, 2, 1, 1, 0, 0, 1, 1, 0] -> 
   (-0.0035448129919124284442142810824213035372724295876007048797236298306769\
8437759`48.64744796841479 + 0.11283560212324621678842647496466407244353722095\
01876161766332492706470380484`50.150300790443474*I) + 
    (0.0688121564039822749501582398630000290301562631791959993724711444975618\
3355723`50.075756167055964 + 0.0441133484918812835084698394067918482270820107\
5116177424901499520159020405479`49.88266102409721*I)/eps - 
    (0.0683362184137782417386662477991473940032021945475571162038777747721119\
2582573`49.884577815354106 - 0.1059343043115966682551363700517193305468428983\
9348315199259754730422515467849`50.07496349204197*I)*eps - 
    (0.1456935026144629375135981283315373376830962801949125990958500267114531\
1961991`50.14792850423235 - 0.01594825830194018696205756276607355864751717551\
773513783588730900954107397788`49.18720158092905*I)*eps^2, 
  NPAx124[1, 2, 1, 0, 0, 1, 1, 1, 0] -> 
   -0.06037913173561183863287959240913579109939672605413095541163737545639881\
279058`50. - 0.06198452590594232065339450867671725759242860123054905076350198\
182734018824126`50.*eps - 0.1027141198809896431978260612337493740934569087754\
4229346057907897393756337167`50.*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (0.26857734321317749707815906769820567770024052684249049937414054374811325\
601639`49.63616184371054 - 0.835759948009801072938142935140324247903542874393\
18202360944774111893773698266`50.12917402495316*I) + 
    (0.0655779029284067505561308422675036778292234360819767918717354257056407\
929681`49.962936921387225 + 
      0.076819314145288101535979159649182178994460783296934542836463212213179\
993794`50.03164982224078*I)/eps^2 - (0.66051810212758403484864440610110827048\
881554985360879237720221772584693445594`50.133796788105265 + 
      0.186859500704482577028133794244238970383370162699487772729855194712526\
78122762`49.5854272478*I)/eps + (0.380631539177014643190900603573627726099615\
27371523589514580327366934798713966`49.72509843760887 - 
      0.939554982253197760062740461377217546772303298739021678767471639974659\
18841306`50.11751586633187*I)*eps + (2.44859048714890088572196443782852328570\
658382392470822523126313028594459165716`50.150478709987375 - 
      0.031654665664982882861067291644206182530622213003802563239436967841458\
85248852`48.26200028295973*I)*eps^2, NPAx124[1, 2, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.0039876131248116450323363129178183825755577017261701637447007991466947\
9932061`48.234321946685625 + 0.3287563295918744265949475683642365213537636406\
9868100083000348126743319745254`50.15048305303314*I) - 
    (0.0032526613775709951400717920798667440569420176802972669513579666263993\
1922215`49.397546701882405 + 0.0181269894516981399245058439617813630697286976\
1653989854076660018592255780021`50.143633531052025*I)/eps^2 + 
    (0.1722613560800286181223303773340981071487944027253154022257480410677383\
6162292`50.09705234363291 + 0.09101552115911799228484791558336952374010173608\
132706389864631071095725473785`49.81997994209754*I)/eps - 
    (0.3601477633023650263850237367730993683189435134742499738950286636912857\
645363`50.00701260620797 - 0.348514990826307692524865547900746647569775491865\
94464926136607583223905893715`49.99275334760524*I)*eps - 
    (0.7685572627819890326456629654595407398059634184541219857020740763168239\
6315696`50.150149061249486 + 0.0315634873531289544835445361689781910519550892\
2088608702664688742368311365203`48.76365781135034*I)*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (2.03928227128947196474590581939056779158776161528459856326809135545519442\
799221`50.00897460650701 + 1.954974798001241600717010436426433067575066884444\
16723073045816192486101381444`49.990638426023125*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (0.7612470036583660889419856874537708893532494186273339513\
2934808577264205876979`50.113245857030336 - 0.3294004255089320941981655960042\
411218732246318701208515051977771207589398813`49.74944441665283*I)/eps^2 + 
    (0.8499804559935548903481431929001840103054423261308239909408853190347798\
558638`50.14136711869357 + 0.176312047073529386176940352926538598202714794970\
9444330259503850961644913611`49.45824016665045*I)/eps - 
    (2.2968693372558463276961620071094952729157722662280551526501750011037512\
2780802`49.966861622138495 - 2.6486162488477927449899476026329897584700174272\
6211278874860932127088873326699`50.02874437114247*I)*eps - 
    (2.0260540926492682060354761887508124031058902308558180187035083595676046\
697037`50.11897851320154 - 0.801012998948174711221022010897693895832447977630\
07076507900684966690252451074`49.715967040933315*I)*eps^2, 
  NPAx124[0, 1, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPAx124[1, 1, 0, 0, 0, 1, 0, 0, 0] -> 2.64431117955634791583909418571138503\
474626678988263817138970091265981631900829`50. + 1.`50./eps^2 + 
    0.53723585054675551843687160348811218161670522958128961477688075000484740\
913166`50./eps + 1.1634475977054240781115811444956073878290895997297920351170\
8244605825458076697`50.*eps + 4.381885251423096340202863149965328013798181360\
65026849121655337553831123878688`50.*eps^2, 
  NPAx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.99167919569281893836406420343054182\
565069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  NPAx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -0.38448178152887501265970264813465715475679762175841796273214574204421523\
168451`50. + 1.`50./eps^2 - 2.14526466313639905454635751349813819541765200521\
318053094486780310306878688866`50./eps - 15.564476643714364490384536403956422\
88717444345549938593048700658193027469914642`50.*eps - 
    14.3006709995312251527438137805169876850844416853962797042666467748146092\
420923`50.*eps^2, NPAx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, NPAx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   8.999510801666943039705292847500776002281433316797992916179573747491820806\
15439`50. + 3.15`50./eps^2 + 5.2793746444536763115123071658141980177677295169\
1181466085699975355866665463405`50./eps + 29.10744522555712855654794366222510\
732531269686943691625857512724808874651031968`50.*eps + 
    18.7683402465183778633281324893148532953629115858454856614416535348602301\
7011343`50.*eps^2, NPAx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561555 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.4911323719333*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854552 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.1171365473254*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.30622427468224*I)*eps^2, 
  NPAx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   (-22.346348629871725451398027624310518705578304258846145848934519982083441\
14048544`50.14930260185699 + 1.6720841693514820463982141720793237835306280223\
9697213615450821712502344975191`49.023354167022035*I) - 3.`50./eps^2 + 
    0.79662732274253049697240587382774791958628934897287492616793674264253969\
399932`50./eps + (1.670821175588150668082333785177517219996476023504100674393\
37042022901631787265`49.64309860859446 + 5.1082981500038128268548525466792472\
814061997909791698805714537038824461630456`50.1284448751062*I)*eps - 
    (126.43636656700865625629999721095579095339547728448429262594770820917579\
432853504`50.14994631752728 - 6.474605994781990220269295659351093868228304282\
56376344401233339545605306843136`48.85928765563938*I)*eps^2, 
  NPAx124[0, 1, 1, 1, 0, 0, 1, 0, 0] -> 0.60702655744136288548951487790078987\
343630589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, 
  NPAx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   -0.42561167639501029086605059273975506048912183058172737060128101001072896\
741381`50. + 0.5`50./eps^2 + 0.6144515154482883790433836935705146126588645655\
2121321358264798488971513590933`50./eps + 3.783621661360242986594525529884771\
31313367222067433156635466177708447400215057`50.*eps - 
    7.42987097686623656560597628166571405436368826212318266769717302626133319\
643082`50.*eps^2, NPAx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   2.489473220728406560428935511030735730130548099596927005738054620212581799\
77343`50. + 0.537499999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 0.200118198757088767821741686935386164907255506474\
16739221293136398186090841553`50./eps - 0.83663744468441587478703827746040652\
383154022972537584095764319477606502265239`50.*eps + 
    7.93842185922928896575366030873320350769748188443094781125351919316464284\
794481`50.*eps^2, NPAx124[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 0, 1, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPAx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -1.02203174977731727036293169151131919280398495264329949876640010630224846\
826562`50. + 2.26610002128185033777251157823379253843717212317864291145831515\
409681942151215`50.*eps - 6.5325617341711872524024823036661057101724755915369\
9644303014868864044614183395`50.*eps^2, NPAx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   2.169591509589268538731947982692277475855945134931761858253391677294919631\
56089`50. - 0.270270270270270270270270270270270270270270270270270270270270270\
27027027027027`50./eps^3 + 0.806347217661374868472160181498977273409537729018\
71015416586899007083230432717`50./eps^2 - 0.966376079910762444906739754248823\
42378648691614425011815377421737672023291278`50./eps - 
    3.13070864169508199590328027674916318050764930106511535491105136711052582\
126623`50.*eps + 5.7764869280019691159939048651681154534416785089810052340456\
1817917300696845807`50.*eps^2, NPAx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   1.730269206073744222903007317525312128435022328096801894699106791133685007\
09409`50. - 0.851351351351351351351351351351351351351351351351351351351351351\
35135135135135`50./eps^3 + 0.466826017824184205475449362253041088744910109395\
28369232773163946179015453809`50./eps^2 - 1.256978950942917832062399101084447\
16000187182279107904408004613694391709980951`50./eps - 
    1.52432835877695532126446099195761080937192762609606793955340203249684657\
364614`50.*eps + 3.3626473490613405833124654337254289013182768735665626305604\
3395443326883817023`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.8768860388407222036210721029153519\
5161734731686615083895555096172576779238943`50. + 0.5`50./eps^2 - 
    0.78907970376364856070072891344953729821755640962100701847539195688461262\
270983`50./eps - 3.4072891997101005835222013891048973012600692847167584071061\
9290698598740054617`50.*eps + 6.580342128155099018330006659933758088952720857\
0641363071805662590832826171383`50.*eps^2, 
  NPAx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   (3.00663428797628303160940297939624751079538710420053933008297281310273346\
303432`50.06382374449418 + 2.106089731619692506396369644497148088690838619826\
24346151942555838711978285664`49.90922000930323*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (0.4619498999280285157705860964900064388336987554356337543\
298780546452682702601`49.93570486798949 - 0.600389586237617060407551485143336\
98629927320126698516528181021715627497204047`50.049543141420365*I)/eps^2 + 
    (0.9149248040227315197435049528938828163404088654731045654062308158984495\
1705534`50.13845611870993 - 0.21863468264028554995482628028762918432826790250\
454540820297861444148134951144`49.51678977348191*I)/eps - 
    (3.2605450060947851872689565262380272673521122995940146756284954574656643\
7999079`49.98124551219812 - 3.54247981052608485986213652563241285272339685073\
35270504131648035842227861731`50.01726269671528*I)*eps + 
    (1.1057845611312504830979687727679510315346211415149027688915064395505347\
5504483`49.82503844716822 + 2.06182111242998007949513045894958789540311633820\
972459523312379332095572209448`50.09561890746176*I)*eps^2, 
  NPAx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-7.7199212870861218383623089262900156392894372212263193016094650230581823\
9825508`50.08970215836468 - 4.38883173451000931630987433194584453822553418094\
388442706267987985789352527707`49.84443821664963*I) + 
    0.81081081081081081081081081081081081081081081081081081081081081081081081\
081081`50./eps^3 + (0.2097042244644384995022849103945385199039332945868461678\
7592541655275194351861`49.08997961253436 + 2.40155834495046824163020594057334\
794519709280506794066112724086862509988816188`50.14886557529792*I)/eps^2 - 
    (3.3434960214918193358496374675201488980047098270197564967194716833206742\
8103564`50.06845494870766 - 2.26574032994959706542278885675489866527840166795\
984134181273627896276735968983`49.899464273073995*I)/eps + 
    (4.9549693620888508943444593527186176863123690390437427446252411783178789\
4672302`49.8186155515823 - 9.415797826389492847929584786376767896960216159737\
25522104174731225884322268692`50.097431702987635*I)*eps - 
    (0.9968375682641361504579790039310235596998497361349806410145388089270070\
3938387`49.34800727207622 + 6.24700982921356609041244551896793066471318985432\
794461186942603095972139025154`50.145055064279134*I)*eps^2, 
  NPAx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (3.63861245168098468775273635248323885506331219280592711722324072709182850\
239021`50.14928392925386 - 0.274356713541006562029924135186330292474437189651\
75985669754153147183334767707`49.02666371977379*I) + 0.5`50./eps^2 - 
    (1.1373172200440964860231118699706212149454228048190776381045644874652950\
2757254`50.142736081404585 + 0.2172026297027028065828273968148736859370991460\
7260658021956488658835100265957`49.4237195455978*I)/eps - 
    (5.9472661140606490995976684601428641187527741110693382206765068732456025\
2394802`50.14972831954908 - 0.35828799142941747039992135150675935823775836783\
602774075926257441058164909967`48.9296432002083*I)*eps + 
    (15.051965782022598304534323093162489753784412707841739368509765865529313\
07222626`50.14938510079773 + 1.0871780923655675485271484251219339417788323999\
0225157601460798171299160189982`49.008092570821326*I)*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 0, 1, 1, 0] -> 
   -0.93578412400453114720324691004236484158561875529042153403585138366621634\
559586`50. + 2.18260804736704485876046132543541685327155319534470606140137780\
649813749384496`50.*eps - 6.3358576422088864315507798975421886466833907445472\
2657460219597786253174750019`50.*eps^2, NPAx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.1776169346813579190643748226648471858541292305830702247760078007298593\
3328187`50.146836213094765 - 0.1539292175424207429860822099015774048220895852\
3166099134113804273779365126672`49.263153232461036*I) + 
    (2.1113682379453962164285977841681759302424703458507290945392122322911546\
2880088`50.13821568136087 - 0.50968986569451297322014394403799681603279967449\
24271007515077967613708610953`49.52095769581392*I)*eps - 
    (6.2395502231043482761165026424386153478480697006567405301690999470995302\
5659808`50.14736496334366 + 0.75424198278543285784837135897162380121735581964\
126889591728996867538453464995`49.22972238111405*I)*eps^2, 
  NPAx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (3.62015963026666943111371147839491216963009583129078778878611188628763276\
237512`50.15003239819038 + 0.170759708716493189668040884688498737556186591685\
53981261774938118584770561826`48.82369008240941*I) + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - (5.336515578473897332163607294522131125806406082173648855338\
42863914829796053895`50.148346840390396 - 0.534577914294460768971570938917895\
05556325012140110554730072210140353195695648`49.14910007104837*I)*eps + 
    (10.798232057831567246638186497796862231029055151881196825113544886736921\
48770159`50.14958164782546 + 0.7087035498916290062699892548456243191635968796\
3540984896599988171852486180169`48.96669359959299*I)*eps^2, 
  NPAx124[-2, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.8332328161346628468702815484646358061611657278755068914626958577784515\
8642996`50.14484875702994 - 0.29807617151904418712114275640891164655111443154\
332857628015229640756400461764`49.355958393739506*I) + 
    1.22499999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 0.58582162099124449151404537929811404394670962694718718292\
587027453207406939473`50./eps + (10.08691623406319180881214681540416046152509\
324248435574433306529927726651897185`50.14848762690928 - 
      0.976927505315682769190480767261823583436339612955297366910760092272839\
51352462`49.13459154992927*I)*eps - (23.6860223149315365383021264543581911067\
3901115690975818996771196940417735018888`50.14975598201807 + 
      1.401586826577626541012362645951736580641366716447216467809672262022054\
93181396`48.92188385485711*I)*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   0.286498268592038622389779649538394038146989320841780411768627983418177225\
54448`50. + 0.103452167386938497417789147874376371331430520336186038466462178\
33723684023964`50./eps^2 - 0.304836435945406384080344604616168694705494933441\
20175718139446190058136347275`50./eps - 0.59697300111944676563631199360212985\
037654376082722797045367582327170411618666`50.*eps + 
    0.59066603386273482797025830556106216557943353996343633176788264210237241\
290124`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-0.1809625321826840827892238235527967886786538271253771602332362836588092\
8228971`49.48424398048215 - 0.81944518644765732267257652101121138212139306674\
69178493566086316914853264881`50.14017522430041*I) + 
    (0.1142284932686921400816248675594337080554977728040704559050211954929958\
4699845`49.86744079722998 + 0.18708897203031626470755755268513337705489431950\
002431361644804994424789564267`50.08171453770287*I)/eps^2 - 
    (0.8187288253594515648331971696368466942188184635272027261468547268928420\
2977819`50.15034979022458 - 0.02258710408241774492341651815282581321809906615\
873838752805253068337751047901`48.591070262275736*I)/eps - 
    (0.1710886050976748012706720061167492208834344914203307824580358575051287\
0484543`49.24773616995802 + 1.35698566060038096529689451504434163188774221413\
223711503232573249920226975558`50.1470903429366*I)*eps + 
    (2.0790476149396789302739070323175397318498519232880075716445376626128595\
1080894`50.11813509804432 - 0.83371213151551602068300792499814311908987820095\
106870030191754707733027992701`49.721286783313964*I)*eps^2, 
  NPAx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-0.6116409069053960260050167545903673839692067412530455469308440913494624\
9298287`50.090726854008466 - 0.3443550419110590014601805041270353981306911673\
2519491820306910463508925622388`49.84123677656203*I) - 
    (0.0382315936535619299649385855478005704959430122216710297969340666319198\
88075`49.45079072618014 + 0.1876349175793006138986939694665029596607583518853\
0420945014469030195995253878`50.14168198537086*I)/eps + 
    (3.1212572889152940968902523613315909455815406580331770796052626256032034\
2988964`50.15051344942541 + 0.00833480972916380344342820020579134140541228133\
151391451723289896162359850432`47.57707956988351*I)*eps - 
    (5.8341025528972627505570127394010772112593595057504468253971810168134165\
9102926`50.147945758392346 - 0.6364804632401942712531501662997431982327807630\
7810745054576409914295736218246`49.18575677696413*I)*eps^2, 
  NPAx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.17038710216961523686934759054987603\
035107146767744323104675103324308028662592`50. + 0.00959022291115556379760187\
316976540016735251410158348925887167738505182024469`50.*eps + 
    0.28604308460790987363581813277734301888298039076993139272704569123922974\
987573`50.*eps^2, NPAx124[1, 1, 1, -2, 0, 1, 1, 1, 0] -> 
   -0.25319888915025416463511424356291036719418875249941245876476039660272214\
109521`50. + 1.`50./eps^2 - 1.15443132980306572121302418016480486208431867187\
984719761153446976973545355533`50./eps + 5.2289763649963886193674148441799643\
1887966879999155689322522838681196528594068`50.*eps - 
    17.8825296853026536626632775412866175783032405037233121239054188733152325\
0818921`50.*eps^2, NPAx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.17928202402517142753079757963855231810503808478601251585184402011423723\
142323`49.81948908128752 + 0.339810536085570183563079274259563306413272785241\
24540523202596746301999530585`50.09718917508935*I) - 
    (0.0112126257022715155074207065994315786698757715452788832965744881024743\
5109229`49.442713556766584 + 0.0561054018708197033734218765511480330406278973\
0247435554649677125949354669648`50.14201090938028*I)/eps^2 + 
    (0.2290236144616534727230065094095273358148539369049580694360616408752425\
6994402`50.14885465160488 + 0.02006472161352389602450494488530741197820741471\
348862801799207308104174448163`49.09140752568715*I)/eps - 
    (0.1486641080026724994678698502829289253554529227524649075304927491080475\
2835677`49.56555217349448 - 0.55203353086726319863121203128736593946698427158\
806148419024733082257799276659`50.13531150195066*I)*eps - 
    (0.6379068697959298671632666647174980520211855431632496250545204867733147\
280142`50.089937051230734 - 0.36185123561141457192403004891907670262160446062\
598661123684831707396388931018`49.843709831964986*I)*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (0.48840687312452153011050064641763430277039641053392723704846786688612958\
587435`49.81033483470792 + 0.950861036583254438404199191453795561342438795587\
17929361832373026846350110718`50.09967011945145*I) + 
    (0.0922395416846669819103684412749447926615547487909071551698876902347624\
8914735`50.082158311802495 - 0.0561054018708197033734218765511480330406278973\
0247435554649677125949354669648`49.866245852884425*I)/eps^2 + 
    (0.2765267193298085160862581137781251169307570014063142734097981854654123\
343253`50.028476703633466 + 0.24014714985482127215773618940044229347678796300\
51662060871421500948973854171`49.96721703901831*I)/eps - 
    (1.2609388758945686391967212167685795977471333236306024315551269902596657\
9909819`50.01211411308272 - 1.19055607042455497114706525069889590977393050338\
283503226566740816498768531041`49.98716993221055*I)*eps - 
    (1.2654988793709060797500811663118294845713883052173339211555577031434698\
5420472`50.12625360584504 - 0.43509700457337999856424345506172910170415846292\
465057977883995643526159606182`49.662577934329946*I)*eps^2, 
  NPAx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   (4.46192581406627427548187010611459840988626377411766378833878970688001923\
72961`50.10834713182322 + 2.0656703506692331127287526200381789581934755484877\
9879676681871438869757087203`49.77388580255531*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (1.3059900876825750330796624809500819101462413763470279872\
0899257620993874015208`50.15011460761509 - 0.05610540187081970337342187655114\
803304062789730247435554649677125949354669648`48.783179404382345*I)/eps^2 - 
    (2.3125566971986712937084126897075246403355202972995470689496601382509375\
8597547`50.13230684404649 - 0.68393665012732634377410408654431881042589822771\
174940292850097247763806829148`49.603230331764784*I)/eps - 
    (9.4652017445507786899964063267752896227041821950646225243010756154405990\
3015429`50.141292339335166 - 1.9715528848725049230503190559626978971271801612\
9855710203571381662092768201383`49.4599708953024*I)*eps + 
    (3.6681027467450505944215848143695051275684685573190443582029100277668502\
5995247`50.14607140635366 - 0.52742047005448471525166015283628582930434385380\
380693158017801839011603629629`49.303786895686*I)*eps^2, 
  NPAx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (3.94314227531875450946838190423903108684868874343999647239625917379597751\
709083`50.11075865207118 - 1.767461204359279518859513297934648365434244752277\
44368173384510057610517413551`49.762266094469695*I) - 
    0.27027027027027027027027027027027027027027027027027027027027027027027027\
027027`50./eps^3 + (1.1387510369871272597837279534280659391699403137200312281\
8520746730603000724529`50.14952905602906 + 
      0.076819314145288101535979159649182178994460783296934542836463212213179\
993794`48.97857069596205*I)/eps^2 - (3.17942977236562061486301962683806421530\
052529866982484150520228729469072196225`50.14307512332832 + 
      0.593588450105064551669820073747714170955497346747746520621921269465114\
12714009`49.414211328612744*I)/eps - (3.4141181065458283783827370058012425915\
3251211207760805281452107320247494975744`50.11865505098562 + 
      1.357214891356929941560241266564176204889005807125313116163300477475567\
72500739`49.71802512622566*I)*eps + (12.9661472415757036830151073176851214666\
9790692233575856837760233804405999011606`50.148497306576125 + 
      1.252768353400556650139268103333470849590385386764593960121256709462944\
0076691`49.133557131494435*I)*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (-1.8229522099728504696599488162498673821044597568650561748120758754588705\
4291977`49.902165055631315 - 2.6657141933642157784183813608449587457091917872\
4514238471505582120957472646242`50.06720335652566*I) - 
    (2.9818688574288341415755326094361584194418308166370192387587841713319700\
2296302`50.12841941742375 + 0.97590052197033844935812801924479344442110991617\
153167347999270445091194710633`49.643336428443405*I)/eps - 
    (3.2074302921991038926972183765335339044856910020283816934357659913466747\
4688453`49.60003227427921 + 10.9322434744532206916259909943872272507521756588\
9132571523873312781104167455838`50.132584343147336*I)*eps + 
    (12.215841768479692885628951613387710949104478973666570960805331486971546\
86976846`50.13872707064268 - 2.8852642135904082028424312517583753624084909651\
9556252807489251566861836988188`49.51198926112005*I)*eps^2, 
  NPB[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 3.002427254857532342683119079026903918369\
14683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, NPB[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 
   (-0.7295595308840236702381371799876746936832837984483445131800844675037752\
2053538`49.91518801519813 + 1.02025099586643467648171537217980284655429306820\
678272708618920042381724249083`50.060834307151836*I) + 1.`50./eps^2 + 
    (0.5991181899164732519989356593340591326142907034270182965910359780379245\
3735064`49.56614600251877 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.135268371911025*I)/eps - 
    (0.1775037634713944958557757523383035071618133810226389784810850046642856\
44031`49.069078143321164 - 2.133766458306099712873533784535097406168996556143\
61904918744896736010938098551`50.1490174617954*I)*eps - 
    (1.4848867131792918384019245299530478262445237169232687714908585459150734\
5841845`50.13129079317678 - 0.45177621808969703187223791303931853539510893101\
53259211486613514162967549785`49.614520837523706*I)*eps^2, 
  NPB[0, 1, 1, 0, 0, 1, 0, 0, 0] -> (6.30614693738115605406451220127605488423\
520326454273287129293612310368852422918`50.13983363561554 - 
     1.4159985942255331056882212460618253150930284733379661123814800302790459\
8845842`49.49113237193329*I) + 1.`50./eps^2 - 0.15443132980306572121302418016\
480486208431867187984719761153446976973545355533`50./eps + 
    (1.8304743399303104619281656121175989919179949105863572047979705975523950\
3610766`49.72739543854551 - 4.49060394949130264918776029199778073002550373749\
053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  NPB[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> (25.348775884729257794081146703337422623\
9474510967925093777486759479185092911695`50.149572211072424 - 
     1.6720841693514820463982141720793237835306280223969721361545082171250234\
4975191`48.968873354532604*I) + 4.`50./eps^2 + 0.0489413474544037818145699460\
0744721832939197914727787622052878758772485244535`50./eps + 
    (0.5317092838320410462550517416772044082072292153163009658271637935441009\
4814199`49.16557304475876 - 5.10829815000381282685485254667924728140619979097\
91698805714537038824461630456`50.14817503872735*I)*eps + 
    (
      131.8283104431230291951364385450183956183364021431298035610995`50.14999\
183080847 - 6.474605994781990220269295659351093868228304282563763444012333395\
45605306843136`48.84119648979342*I)*eps^2, NPB[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   3.991679195692818938364064203430541825650699506387176036468647936906327685\
89232`50. + 1.`50./eps^2 + 2.770568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 16.5453419695681399615093235663519791\
502548233288750963206028704436722609229186`50.*eps + 
    13.3025845369218388542421706030794897270862442386546543398963045027219512\
3030258`50.*eps^2, NPB[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   4.539030515112459356822464819963641457008383158334333206620074768608173955\
04254`50. + 0.924999999999999999999999999999999999999999999999999999999999999\
99999999999999`50./eps^2 + 3.310484353265497541211285966680888835905338561844\
47467554266394879632803879466`50./eps + 19.7461930976341685155766047815783668\
4283024875278941098923454035932268934498998`50.*eps + 
    17.2280444155641004630690715864934260850611175567660029242586955601129354\
9743277`50.*eps^2, NPB[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, NPB[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, NPB[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 
   (0.78333401477357668091019637469396938728883369995106138369692516595754693\
017221`50.092408753506874 - 0.43389218189523040925335190772757794240919426074\
249556667725600181335410136921`49.835843592997975*I) - 
    (0.4226454250941609183020120099699047198053417593750606868485784233240846\
3389426`49.86744079722999 + 0.69222919651217017941796294493499349510310898215\
008996038085778479371721387787`50.08171453770287*I)/eps - 
    (0.5310548426213929689278202487420098183289828907797075626644866311481065\
0412856`49.8902406748274 + 0.808093269520876313304463281395824537564097139060\
45078417076745159152434601026`50.07256279096997*I)*eps + 
    (1.4055821613701252280375624613748072418558976538592786586883219401829686\
8966775`50.136758615447505 - 0.3594559692067758615505443472512933978779667964\
6253910499038070661944286875726`49.54454807867543*I)*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 0, 0] -> (2.56856276605333318048932213642399074657\
26980840921633896212999197634641040292`50.14337984889956 + 
     0.4694527520710125261981532778184560377461402097350497245005485351945187\
8819322`49.405281555545*I) + 0.5`50./eps^2 - 0.077215664901532860606512090082\
40243104215933593992359880576723488486772677767`50./eps - 
    (2.0312246906758465077807988717570251627033240992917241087216618420191796\
836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPB[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, NPB[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   (-3.7158924115461069474319825901561728649790426741909220413904733548895842\
2757273`50.14202114005573 - 0.74216289528771778890473507749625742824034783518\
354608917817471530791684474328`49.44245724677982*I) + 0.5`50./eps^2 + 
    (0.6763338548180061126054477494164615636564500393669418953968032129227922\
641283`49.614791933591334 + 2.22144146907918312350794049503034684930731084468\
784511154269780347821739654974`50.13126568127854*I)/eps + 
    (6.0732720154248562744654252234604241191834197378895171864589536418906952\
1896881`50.132997283058636 + 1.7603622137652853061796579556061976336036022117\
2177402921615472860156964338416`49.59517658775546*I)*eps - 
    (13.768368659463705964077130007810647117600954072230925778573458003049965\
32002982`50.14930308433667 + 1.0300240795832908184601355768883674762151521545\
0611925709243916198027982246331`49.023267975892836*I)*eps^2, 
  NPB[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   (-6.3606951705169883354654416783421153890736949113064216255012577839967897\
9678048`50.14671706104264 - 0.84489555924815140480198536195829642049324030459\
261417616407766311649606955934`49.270015505539575*I) + 1.`50./eps^2 + 
    (0.8526677096360122252108954988329231273129000787338837907936064258455845\
2825662`49.42577566618378 + 4.44288293815836624701588099006069369861462168937\
569022308539560695643479309948`50.142660720064626*I)/eps + 
    (7.5869397413014988323810679328362064411404369811321016780123442583061974\
5487629`50.10803642732471 + 3.52662950067394525371780830384717392555023782210\
660035181590653942006382592252`49.7753296287146*I)*eps - 
    (20.135878801435687923073812244184711175792503034503816377950200935408217\
84143432`50.149036918677034 + 1.664108870557395200920027799101364251890538915\
96273836314606290157755476047386`49.0662480657806*I)*eps^2, 
  NPB[1, 1, 0, -1, 0, 1, 1, 0, 0] -> (20.696532834503812509075699571220039299\
55028056606430536494343164037052210770191`50.14583456082364 + 
     3.0549778325794767603511984657748619191167004087896847693264026831120291\
3022491`49.31494502729021*I) - 1.`50./eps^2 - 
    (0.7847667490750901716348151778306511167101188293476147791987473214609045\
1006856`49.0948735603209 + 8.885765876316732494031761980121387397229243378751\
38044617079121391286958619895`50.14882783300447*I)/eps - 
    (13.215190792300494493299521838752122116713888618905740618420507151696180\
12637476`50.096924266769975 + 6.991772449679911163671262673754453832316022110\
97921890516894709539232497885226`49.82043811474743*I)*eps + 
    (79.733348814041224360060219735690806482074630580269257954677624598968812\
37458944`50.14990526284136 + 4.2280327742124701927457273437992510139315987237\
9616037812932388297802681894019`48.87440360306919*I)*eps^2, 
  NPB[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 0.607026557441362885489514877900789873436\
30589413437998131393199452317172637102`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 0.5353180064165669530152996992810905256564948060108277656654\
841429913291558538`50.*eps - 1.2884543002632570525182412772279328120682262656\
6254017748030497797091818862647`50.*eps^2, NPB[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.93578412400453114720324691004236484158561875529042153403585138366621634\
559586`50. + 2.18260804736704485876046132543541685327155319534470606140137780\
649813749384496`50.*eps - 6.3358576422088864315507798975421886466833907445472\
2657460219597786253174750019`50.*eps^2, NPB[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   (-0.7127290367897521330343571324920412971266708415411891478308102055695491\
4342648`49.78422142569772 - 1.49544158203715991954577223977748794782650634371\
002660921555607916386685888217`50.10606642566543*I) + 
    (4.8266817400082146453606713102622541684128526692769499582140839599072110\
9170837`50.14604984178027 + 0.69570677080871686723118719332657820273473057803\
806511736900608369257326194018`49.3048274084207*I)*eps - 
    (6.6175429063648579724855554164948534037026353756945916135012553360844847\
909668`50.15003809587841 - 0.310293482317378719627344807961690151992082926031\
81078031962211204951942922947`48.821113983416645*I)*eps^2, 
  NPB[1, 1, 1, -1, 0, 1, 1, 0, 0] -> (4.6231501806978705797955150515417226429\
1867509888353526772344442555786520907124`49.927952003602776 + 
     6.1800461084344193466433487420534287997745463821622604310382090029058384\
3035884`50.054005717408245*I) + 0.5`50./eps^2 - 0.077215664901532860606512090\
08240243104215933593992359880576723488486772677767`50./eps - 
    (20.416283458532272514671382893233503752606814851195974146503004760227642\
84053115`50.14827661850737 + 2.0781960875989252436889794275379800290522808896\
6652925140290903673219201610556`49.155986454590696*I)*eps + 
    (30.294939486169591968745213162823502485204880566901620178159954371528205\
94995565`50.150505932603 - 0.195743276552492478654120480231040540436520469141\
29876379898673431116646348062`47.960822696980195*I)*eps^2, 
  NPB[1, 1, 0, 1, 0, 1, 1, 0, 0] -> (1.48501830234486271655400236364435317436\
669170939683212367950695090071509030967`50.14930365312813 + 
     0.1110694125156612806293511112635479789573605657908182043398988144164801\
2872104`49.02316632165103*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (2.27392992318625052096721365027286058392\
700306419308819778973213995789616678546`50.13616156111368 + 
      0.594420963079843398384015126000123283702760263342270196898129142117359\
26012665`49.55347860144175*I)*eps + (4.90377173867718756869326893094462448598\
820551876302162039281250240256401243083`50.1501451661098 + 
      0.202460409358401120898783032984387770295242339962508516115910410928309\
61837426`48.765955030339065*I)*eps^2, NPB[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   (3.12381659155533739399714187397989867638941453067702347063424124776347471\
132943`50.15050691216839 + 0.019062078189783812996362642976216593137106105958\
20428899372119842844816191713`47.93599163154409*I) - 
    (0.8101521434136804103541707124255311314410801064178697267024664749423438\
2236335`49.8586704944682 + 1.363928068637984199054779216693375972789775773653\
46061838743806949880999804469`50.084895376055336*I)/eps - 
    (4.5733606884690935242775004327229731853914209270434224686176062300979490\
0562679`50.13527309667431 + 1.23322804622442019161425573264310004095442985302\
356774093148231102683605484224`49.56608103526851*I)*eps + 
    (10.945224483885675582091499468272941819233618267606195171207582538925843\
47028374`50.15043610727252 + 0.2086409155963092017229763393728636267207947832\
3395896732386771566725303590688`48.43061091390994*I)*eps^2, 
  NPB[1, 1, 0, 1, -1, 1, 1, 0, 0] -> (1.4281494187888516482977307843679632137\
569909962972134317075348770954427988133`50.120723473605565 - 
     0.5476573100329858181581322439458069464703564263133618093886636280732844\
7805654`49.704458715066956*I) - (0.827764701658589130554754308664796454095919\
32656549021041716328256981121114566`49.990986824128406 + 
      0.862132475520093449587224145549558036390205176783833831314095784922985\
36127707`50.00865392603867*I)/eps - (1.90358149309152727592357170325544084032\
865855852743949564822898277288189287334`50.102944897405905 + 
      0.942064068630220240401051704217281227923183459165751477455155311643844\
40457505`49.79745386317176*I)*eps + (4.17600577685091369525355040067747538903\
896134941537748296670116174518077038441`50.14878647610249 - 
      0.373324239329352977023813474030719507122888307636547176312561103840313\
94381894`49.10011157419814*I)*eps^2, NPB[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-1.1899522443680797389266664764174974572555531428012839404707680277607065\
28855`50.146811709574884 - 0.156063164661602763647590619441657853813627133605\
97017909111955578498146356704`49.264582586437534*I) + 
    (2.1034804572455183368118610210712536057252278513675063974793178427608238\
8880264`50.13770138712569 - 0.51860344295500207978709599422321573253750641397\
481555083078655359431464571162`49.52959830132243*I)*eps - 
    (6.2608063946883571102978683278063239689650527456527544230498066769166770\
3467261`50.14723520348368 + 0.77235752849958357617960447910912200306784609615\
894459554492774714892628708919`49.238423313503205*I)*eps^2, 
  NPB[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-1.7664569645108951564443762391598121418664333952911648317875391834332340\
6386063`50.14807245644419 - 0.18787512592800658450021487376497779315920428977\
77103796486274399441636428082`49.174838679780144*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + (5.571533141700327373297873096734699430686751877011145637308\
88752196362750330725`50.14800105879346 - 0.6012195769150573801408112242194204\
5291748836338993670512595977701111552953338`49.18105945421888*I)*eps - 
    (15.611034691666098694565151794278705148689062185375763709189924537959434\
74360107`50.14990184105436 + 0.8301316038173715379017620404790045066821003514\
9626037074393253390406425894985`48.87561710035057*I)*eps^2, 
  NPB[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-10.329471729359565649146775664921605057283352296395853897182825366086455\
66161774`50.15036059628744 - 0.2754888201895362751155315576167618945366554741\
0592152762160229375098299924533`48.576386464049676*I) + 3.4625`50./eps^2 + 
    1.73403152055688494029990377617936316503304659861602907827006189842229099\
206468`50./eps + (40.53426184874537584835431414181049654498025670506425646026\
939171411504290110592`50.15041010650468 - 0.890978756181483990181326297532080\
84701087593336944687345280944902163672700049`48.49245518699495*I)*eps - 
    (104.58506466395997377354655475206210798978195335520038506788384217574251\
341807616`50.15048398153257 + 1.249979844165128207699851846195616171554250749\
7545145643495109421656942051328`48.22791732236772*I)*eps^2, 
  NPB[1, 0, 1, 1, 0, 1, 0, 1, 0] -> (1.50089288773123526607330692680535871457\
032875411873715069285048289703406695331`50.1489690305923 + 
     0.1268662571433764807559730556410261398502536069435999368828746113720850\
5479334`49.075965458306435*I) - (0.422645425094160918302012009969904719805341\
75937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (2.29016798706044828843679333709620676728\
459085064361537166127968336484421597064`50.13688280232465 + 
      0.582941320087156390810058845123935529645628126281558061864524293461984\
6272238`49.5426403028041*I)*eps + (4.9295877586604746204398376831970633584691\
8302463938003117047697883657712584376`50.150065726187265 + 
      0.224343052094886378239117168755045213314708545062168667203184805534515\
78654964`48.80816774764534*I)*eps^2, NPB[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   (4.25474015574596455946702048523135707978908434305003066139600865171718728\
486443`50.14901739852581 + 0.353950825386186822072692270060966383454775784836\
98341225885139569977644139114`49.06908728580917*I) - 
    (1.3030749820571241811558893374239924675856286904574337075404256416780793\
4710795`49.87295026380442 + 2.09721791392286669803503550798159150272576913709\
698918351685085446977607134469`50.07962441572243*I)/eps - 
    (6.3066891882693806289134210370649768671615498251839144106432195486019191\
2224058`50.134842301974174 + 1.7253595095283743102019122293042300669314869924\
1818444475353892332684739426719`49.571920475596414*I)*eps + 
    (13.063855910389331097519265828208916925423579673105346860340976773808985\
76171071`50.14987495189602 + 0.7097736912287473968961504148532327794539778577\
8340796615886374546470852322326`48.884923467819526*I)*eps^2, 
  NPB[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   (-1.0324808914219469854399338942856926392058771989266113463479555954333946\
6464017`50.143831337728436 - 0.1825418486440947713641071837669480577970444304\
3259816314991788022106098199265`49.39131175942307*I) - 
    (0.0176125582449087202005835962392653226548392201476204837146968076274673\
887823`48.695543248506866 - 0.50179559311789074946755507114381793639957059686\
962678707334228457582463676761`50.15024764909405*I)/eps + 
    (1.3136285053656804970758839970630444941975003491311713509374487048606295\
391297`50.11941247843243 + 0.515501625752801585204269933443241893305731569032\
29667419044913070571590512922`49.713169953756946*I)*eps - 
    (3.6357170444429074651229598357583592891190572732534035406249681925641024\
2810043`50.150335610951736 + 0.1045196523481935298216791355735546269829128879\
1899579131599513900766767079982`48.60894349127029*I)*eps^2, 
  NPB[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  NPB[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-6.7783752910293159357935205767728731486091800890741447903301044487014235\
3207415`50.15012446013306 + 0.28759096105047350441910712214448873177939002509\
555581090516495952947968572451`48.77777408195129*I) - 0.5`50./eps^2 + 
    (2.2599183215710429172013997529786673555800539840451382709677885238897523\
0493536`50.14820992746958 + 0.23345932922035019395182160271188784485612336690\
508067395717915844855081154756`49.162328417764556*I)/eps + 
    (14.442067230881528727472629823151675732259907360086375394414479279686347\
80516258`50.15031299969157 - 0.4405821492354338990547353616289574354517090779\
7516703374427121522994112552347`48.634710534455145*I)*eps - 
    (34.861399925138469368655147813071306669460898376666288313727216304889889\
32592616`50.15019939972916 + 1.3295132665581235559385065038450249281918444797\
2859631234297647461279751934435`48.73154725199252*I)*eps^2, 
  NPB[0, 1, 1, 1, -1, 1, 0, 1, 0] -> (3.8424187278772340844974268643586100826\
85664889785554456162603118014734454058`50.14854838352042 - 
     0.3664976375280741145024725903702165092998693811803692719249148203726724\
880195`49.128014872631724*I) + 0.5`50./eps^2 - 
    (1.2799398080009526153155958301694932247946178634994778388522481267613346\
5409227`50.14265653818398 + 0.24570963220150297386920089350141006694020447593\
435502723457664569874489899869`49.42588917355007*I)/eps - 
    (6.5277956030405069747937665289693937096367318391040568753656617216220083\
9799993`50.15025001262022 - 0.22810390199918298643329739454622730534961200602\
591726822505287798991778059872`48.69361617968286*I)*eps + 
    (16.473987411268270106855327399407915620074865147621007035978161332365829\
30097413`50.14973211871653 + 0.9900576480568762416079573363838794977419660607\
3449568714027231468402472327688`48.92859387192392*I)*eps^2, 
  NPB[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  NPB[1, 1, -1, 1, 0, 0, 1, 1, 0] -> (2.8931829274403716927605280841313724097\
1823346040623596717958434709182678788269`50.09208305613849 - 
     1.6076615033108235176587353351995540247201510376818363996395719038898155\
0321662`49.83690177483359*I) - (1.0057093594403113460386149315655332698951264\
5593002603793083691136951422296038`50.032147546888474 + 
      0.856203528352157326040796427465663166712349533784001694011469944446772\
01783686`49.962252068261236*I)/eps - (1.3236507643941407009426122168757200621\
7872842487171670774635524777304749616944`50.14700540447258 + 
      0.168959189261509804565815155873347347713023120729760107821281362284323\
93841019`49.25301380661664*I)*eps + (11.6287770020369300979864752454711758155\
0804272961817064305641053884162098082321`50.141748181738805 + 
      2.360347726807994394243717572527070254966858365858051056279410458205218\
12426031`49.4491901273567*I)*eps^2, NPB[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   (-6.7121131440983434488125876437632064078554740260246146595049495552202283\
7336312`50.150099659216856 + 0.2936912234879918042474451744369984449935646205\
6966719318956751283201790572791`48.79113135905324*I) - 0.5`50./eps^2 + 
    (2.2347679099531906954537909819770999297526234041923595555299877976753185\
2741546`50.148098145491716 + 0.2364230820000173679516092191201769935483557994\
6894308345005259714434005170244`49.17255559346647*I)/eps + 
    (14.228746193307692697985422654928058721855815946595390814435376011000247\
38224282`50.15030636490601 - 0.4411489238141522581460604143734485207176815606\
3077996265090796541667652330053`48.64172495633657*I)*eps - 
    (34.447923794889328314028169196895600856082492826954683293331048188907990\
41911244`50.15018328789594 + 1.3468865320746206753924715297077923026298310994\
2933800611090554661537924645261`48.74235124645079*I)*eps^2, 
  NPB[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.1776169346813579190643748226648471858541292305830702247760078007298593\
3328187`50.146836213094765 - 0.1539292175424207429860822099015774048220895852\
3166099134113804273779365126672`49.263153232461036*I) + 
    (2.1113682379453962164285977841681759302424703458507290945392122322911546\
2880088`50.13821568136087 - 0.50968986569451297322014394403799681603279967449\
24271007515077967613708610953`49.52095769581392*I)*eps - 
    (6.2395502231043482761165026424386153478480697006567405301690999470995302\
5659808`50.14736496334366 + 0.75424198278543285784837135897162380121735581964\
126889591728996867538453464995`49.22972238111405*I)*eps^2, 
  NPB[1, -1, 1, 1, 0, 0, 1, 1, 0] -> (3.6201596302666694311137114783949121696\
3009583129078778878611188628763276237512`50.15003239819038 + 
     0.1707597087164931896680408846884987375561865916855398126177493811858477\
0561826`48.82369008240941*I) + 1.`50./eps^2 - 1.15443132980306572121302418016\
480486208431867187984719761153446976973545355533`50./eps - 
    (5.3365155784738973321636072945221311258064060821736488553384286391482979\
6053895`50.148346840390396 - 0.5345779142944607689715709389178950555632501214\
0110554730072210140353195695648`49.14910007104837*I)*eps + 
    (10.798232057831567246638186497796862231029055151881196825113544886736921\
48770159`50.14958164782546 + 0.7087035498916290062699892548456243191635968796\
3540984896599988171852486180169`48.96669359959299*I)*eps^2, 
  NPB[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.8332328161346628468702815484646358061611657278755068914626958577784515\
8642996`50.14484875702994 - 0.29807617151904418712114275640891164655111443154\
332857628015229640756400461764`49.355958393739506*I) + 
    1.22499999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 + 0.58582162099124449151404537929811404394670962694718718292\
587027453207406939473`50./eps + (10.08691623406319180881214681540416046152509\
324248435574433306529927726651897185`50.14848762690928 - 
      0.976927505315682769190480767261823583436339612955297366910760092272839\
51352462`49.13459154992927*I)*eps - (23.6860223149315365383021264543581911067\
3901115690975818996771196940417735018888`50.14975598201807 + 
      1.401586826577626541012362645951736580641366716447216467809672262022054\
93181396`48.92188385485711*I)*eps^2, NPB[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  NPB[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> -2.5767300402426211873553400873257492709\
4655462997158731434916204176411838279523`50. + 1.0475199381599618881868080226\
1116021798557886136693539737897106474016288556086`50./eps + 
    7.42779242304724107110536230819495335252582881349673722463547979762929693\
119193`50.*eps - 16.392161055447842163417905518119031668046453956828182273691\
93631595387436250496`50.*eps^2, NPB[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   2.145189761514913855857172997290909676055693789243663271828157489490337717\
34567`50. + 0.5`50./eps^2 - 0.89650914454298155773715112912962778281832741266\
529685839353373955528683035198`50./eps - 4.1649159840964567096531099203923820\
9283948099336229866693280162118896204893813`50.*eps + 
    8.24944042387771229734138535650398417193547191047622620752440173355446287\
855648`50.*eps^2, NPB[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.92718284321206625765806952522802374082845373283143625533595697073178366\
088642`50. + 2.18423424662374270459950693511462990230001658427535844732869425\
47243522931818`50.*eps - 6.31974343641483160291593304196650690076284252998790\
701239942473887725343632618`50.*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-0.0085739043469200212925232141569761491212307311390920123365528402370080\
6529041`48.421825619732715 + 0.4589784026741185234551114435400289387302830119\
3477096535536288763772719264001`50.15043923585146*I) - 
    (0.8173675294534616048071194803579447812220272068790614045962548945500339\
9350475`50.14255324584953 + 0.15795653006383095711453445250024030326444510777\
199572422800156782560764312634`49.42867344954327*I)*eps + 
    (0.1278994828586605334666014395581090900608188754997780754743483842296349\
7865269`50.074880225215566 - 0.0825593654741977856287374153922379092727628255\
705546789603930098415293199488`49.88477778317706*I)*eps^2, 
  NPB[1, 1, 1, 1, -1, 1, 1, 0, 0] -> (1.4565134069753927182983572917274951612\
9038930609197235644926506273425857453405`50.149433451798565 - 
     0.1029202495767277664869454852682974805932472965176742336167123599891531\
2558039`48.99861979588763*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (0.57733859907039586861823757551568835020\
586657657729861642951533199255877231519`50.14401632647334 - 
      0.100629001425473062513962885646513466379361859748687220893278167467191\
53298679`49.38530889548513*I)*eps + (1.83767053877105721010143056099538603304\
229238449305038753657030193445264195457`50.11241677739853 + 
      0.804767428742089194319951192353274690219086600008389001631185675787424\
77736811`49.75381951546599*I)*eps^2, NPB[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPB[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-1.4232710256736734941786387585817355675592101320334156463242778987659867\
8171478`50.110009394254256 + 0.6445187211687049445478017059956510897391904275\
5004214221163291081825904729048`49.765957322697446*I) + 
    (0.3300650290785333751117014595101378645524726270435053482086409191582575\
6775396`49.996360319547286 + 0.3355976197086134623962699367421910615064076318\
8275918470385566600680424831315`50.00357967882889*I)/eps + 
    (1.4752275379458090208715047000968139123877457435835697817766193121743741\
5158906`50.149054232848485 + 0.1212000557749236734520284209047376268515841674\
1165674749472342737776556826277`49.06369804181328*I)*eps - 
    (7.3024004185604428612346844684351128513134988810832249036088504339126842\
1470539`50.147770115791225 + 0.8236149383700942217976300182381271192407622177\
1188910788166592986948679782805`49.20002868755829*I)*eps^2, 
  NPB[1, 1, 1, 0, 0, 1, 1, 1, 0] -> (0.87847040857466824514838677090016883879\
489199336444797777486890223828712030379`49.98636340605552 + 
     0.9336719870619243339259998860323565858234490250559608600467681805004911\
6829457`50.01283059813688*I) + (0.3590321598705517035181643553465196537331184\
4989960628007170543934577146988078`50.05295262273456 - 
      0.270397028620556276838397279634387614471358795002037065195818830335964\
27705707`49.92982118586748*I)/eps - (0.78250843947131549258793621371984540563\
547562794681696941797619790487316405042`49.88265211691011 - 
      1.220665698531657582001503076351980853734393725152951270967046332564103\
2056927`50.07575982753329*I)*eps - (1.035983969672136976689308894059255120503\
17430566128075890670114823335676749891`50.14113409238322 - 
      0.217673517478308132734956210838338481208106032436477907746141757949333\
46000243`49.463586652257135*I)*eps^2, NPB[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.0100715534365908919903517623035460244920089929249413795944804340258173\
3929893`48.49776018801165 + 0.45263046874215087671102229528193608836532723812\
590588648610311232140134485523`50.1504075117636*I) - 
    (0.8107258971069989412403670726010087259637448313991678981487803281382281\
3362255`50.141339276244125 + 0.1684306085541728127634573371019403381160421908\
7467236714905833829313501124836`49.45888624808309*I)*eps + 
    (0.1396975585386170487179524955135722023349993784669214656094412515820105\
2177213`50.07346274772453 - 0.09117346634763068574598951538803891315577845803\
346740873909623864382040051903`49.88814239827445*I)*eps^2, 
  NPB[1, -1, 1, 1, 0, 1, 1, 1, 0] -> (1.3314706218575530648136760393042034620\
5148105681091444894382350532680269241139`50.147248392643604 + 
     0.1639223246976999105111407230401664796258536696655586936056889072812648\
2745744`49.23755490869593*I) - (0.4226454250941609183020120099699047198053417\
5937506068684857842332408463389426`49.86744079722999 + 
      0.692229196512170179417962944934993495103108982150089960380857784793717\
21387787`50.08171453770287*I)/eps - (1.00633481614238835197058869937042126361\
361450843006428841614685907990502295281`50.13819843365998 + 
      0.243107029510331590054278517757102771348056701553887334451663293468680\
1638807`49.52125345220998*I)*eps + (2.075310540758940557372857131006264585143\
1677502907379766904522715196699897219`50.117533450629075 + 
      0.840506170424856306168603363376513322388566092447277305300369631717398\
16305299`49.7249912647969*I)*eps^2, NPB[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPB[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.8840318578916283680754849242753985501381713980066678657121090112493735\
3997068`50.1399073128127 - 0.197800096493804962511540566401956232397986512965\
8515435034052912185548541486`49.48966589595515*I) + 
    (0.0020817130340021164361248000267068424543244107212053404765635009541431\
9091621`48.451437825192215 - 0.1040905254009351330535184128190184282860922373\
4111220283691452199974113273764`50.15042816443309*I)/eps + 
    (2.7664275284999009720340960113261331835383045154508520950737689144492219\
202837`50.15049302003047 - 0.027832053609461624781910208781298308614748810798\
81693304211768819783215622775`48.153118974717714*I)*eps - 
    (6.3716382069800145224934651538634595409014394861491423461068966744650449\
2946688`50.15010167877699 - 0.27811432325307993781745877936755232169123051670\
179299166912438203241544542667`48.7900739271423*I)*eps^2, 
  NPB[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.2453826972875764176429621394035451114046539881912459625146322894317441\
621984`49.95591940347959 - 0.295494325610555762441002897449913183194393255946\
27498704298826396666483341214`50.03662461301353*I) - 
    (0.1377616041561826781583634941162818978956231179824406699407279196799728\
6126885`50.099312544858776 - 0.0710395932778986063412681086019141966619535099\
1695582801589652940855502572545`49.811684819922306*I)/eps + 
    (0.1885132773452288616310711587407390652583505611427490890709870095835922\
6342759`49.77493260005759 - 0.40600507307745318695771133006728883214638433181\
484017497927070092280170804492`50.10812211642787*I)*eps + 
    (0.3840112576731802488812188011906815421327813403451850149400833014506900\
839365`50.131514734447585 - 0.11612240122458915897135366169254713002756909820\
605711913086819170603514177134`49.612086785881594*I)*eps^2, 
  NPB[1, 1, 1, 1, -1, 1, 1, 1, 0] -> (0.4976697751565945490702158801662964627\
7047731791208818199377457293964303800552`49.80493749043828 + 
     0.9841828809339522947275963655454870755037591127634166739167670317745847\
8880207`50.1010720313444*I) + (0.29527615038780825300344746663818868371670063\
640886677980373586543422262116161`50.100354232339356 - 
      0.150520708326162946936536257031789696536448068956910994437272845367752\
63460342`49.80772211552708*I)/eps - (1.09212126890408273532244470149195716397\
601398655667664916437824927268773472572`50.10609237274619 - 
      0.520338129605677803445218523893127142171492430161030946286845160198767\
2993063`49.78410715925372*I)*eps - (0.443811867274544423873495139803153007568\
22264944128045778339542906542860497132`50.15051459250285 + 
      0.000606353471309828057787991507258604306654630033156217964127855732254\
07823526`47.28604154986984*I)*eps^2, NPB[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (-0.7326639042586454271091233597462294291914309342770264773850038025932426\
2387851`49.93137360236507 - 0.96738272069584650830513703554487474639932879961\
254946889927297916840025312846`50.0520671322338*I) - 
    (0.5755080477363864638693065746909063154955732946748026525185435168317007\
531399`50.14416560548298 - 0.099134029022008841990323970683809587372953167506\
62871327152725440730885151415`49.38033696163451*I)/eps + 
    (0.2872728115294572786785029406796633121146954198807833145170815540976292\
2528908`49.33453935462287 - 1.85841409885979063340461136774976640762963034672\
889117740928800164277373362936`50.14538732136474*I)*eps + 
    (1.9678319374915298125448216690113248536113852356363430990595917612302275\
5213695`50.138818283222186 - 0.4629322133821033733922740386909533878748474054\
1500868299646344409005397689257`49.510347680868776*I)*eps^2, 
  NPB[1, 1, 1, 1, -2, 1, 1, 1, 0] -> (0.3590165945903338345906150973037657970\
5607805495318886105115806333308501679252`49.14476875662387 - 
     3.6202256048816078906359308124585813763403903810221363511983147298881163\
7523198`50.148389869169996*I) - (1.212680177935598599793270326926341013071738\
33240151777015451421875607720277681`50.13696995062854 + 
      0.307657218385579480334343798945471433997318752179727238406762388569026\
875249`49.54129078097973*I)/eps + (4.0094413074516229452434946259813772011631\
335181331723528943061072847887534523`50.125521422016675 - 
      1.400353042630714593985471726251558977750580729490731145543765772748289\
33874079`49.66867510096259*I)*eps + (4.09494789852032302108315252071101373879\
738274344587681513892082711977696454227`50.137399821679196 + 
      1.021759957895318249766744945774006408858326091705969028836456927420778\
94296709`49.53450032019383*I)*eps^2, NPB[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (3.34195571768937083055571883204390102469212646238072836832653585601307698\
672896`49.98209582516796 + 3.617800352138842962342840231610386292266053047193\
07023385812672519363530437395`50.0165397308542*I) + 
    (0.9395801242436343296068170667887178370223147237542999106104429832288633\
2322234`50.02533849547807 - 0.82966862883362373531997859078698795552627631758\
020988175563703438492048117405`49.97130934328154*I)/eps - 
    (5.0821934882210227770222632020678461132642234168820693282285774392899070\
7959761`50.09024425137307 - 2.87447987764192994765331982065396758023421020109\
354045207769979150512504224672`49.84275232875447*I)*eps + 
    (1.9189110086014321635883283986362532186081204462861885481724655256161486\
4093688`50.118454602810644 + 0.7654018408729789370192286947734748215634978299\
6474355188847126884687585656202`49.71928927085913*I)*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (-0.5488709967908935709629979502452921825195328691937855379298644151391172\
2533252`49.88267755991144 + 0.85613468786763109726661374904328845817629194935\
277555136439600107189854679465`50.07574937097364*I) + 
    (0.8133948163926195833150439386045068258269729024327636198652505618579208\
8014852`50.12098337123787 + 0.31045671508960196865928694476417645773167478512\
160515854553399237561067136141`49.7026830287835*I)/eps + 
    (0.6138209876548530211291012185591384932492998009295401763520174718210693\
1373035`49.881561994190456 + 0.9609171989060883887431105713445669550389153249\
9026367646514344048350650130323`50.07620622716438*I)*eps - 
    (2.5537441791357344882170195137548107590754565771444041403941185261597352\
7787199`50.14356222565854 - 0.46064344245451138272169678556965916965323996856\
069683078923914849359771978248`49.399749729015*I)*eps^2, 
  NPBx123[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPBx123[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 2.39378805039375337469924857049498355\
401766165392510961503448595628485437961033`50. + 1.`50./eps^2 - 
    0.67515188569690825299688845519913295531631349883036438280213048303666238\
86975`50./eps - 1.98036450432550020092323013753921321916835491154342674659716\
759371343484625912`50.*eps + 3.9540758843149111218888321734998726934177411505\
563817016008372989307702259428`50.*eps^2, 
  NPBx123[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.63825960132252419088895960926241523\
870868653521736940214638989141947223494436`50. + 1.`50./eps^2 + 
    2.92056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 17.549917009298965164021401248371210729754012949914043721494\
78844145796655004371`50.*eps + 11.1300321612670500946933591776085375358046934\
6082502353205845520294192531338236`50.*eps^2, 
  NPBx123[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -5.99708354680941069702217376847387208391228647885162938736541778165675265\
547033`50. - 2.15`50./eps^2 - 4.433805974256742032725331345979002879852048188\
79166185846853422332840210818938`50./eps - 26.9049147661369368422105581353703\
8569710899163061651461835459303431562924430504`50.*eps - 
    13.3763963704040049244916911552522486304219867271999747262898447292943169\
7459421`50.*eps^2, NPBx123[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  NPBx123[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   (-12.550199807159995319217475453435508224967087509774676796297406518455499\
45133197`50.12054644232407 + 4.8279522922263913995537778982076393686067998821\
5337838144866601255367222895774`49.70565877214065*I) - 2.`50./eps^2 + 
    0.64219599293946477575938169366294305750197067709302772855640227287280424\
0444`50./eps - (7.05604271780522132458513657763179376356836503468727833627830\
049343752967035966`49.76998215001995 - 15.40826672296330418332361489465149927\
939891505447254307254973521120065355782128`50.109174736285624*I)*eps - 
    (104.25547197150100897895666424115769706451890884100723562643263383172609\
20183365`50.141576870159874 - 21.37122274800447813424650955796156555941246764\
056257674478508315918610231984128`49.453307382358894*I)*eps^2, 
  NPBx123[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 3.99167919569281893836406420343054182\
565069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  NPBx123[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 4.5390305151124593568224648199636414\
5700838315833433320662007476860817395504254`50. + 0.9249999999999999999999999\
9999999999999999999999999999999999999999999999999999`50./eps^2 + 
    3.31048435326549754121128596668088883590533856184447467554266394879632803\
879466`50./eps + 19.746193097634168515576604781578366842830248752789410989234\
54035932268934498998`50.*eps + 17.2280444155641004630690715864934260850611175\
5676600292425869556011293549743277`50.*eps^2, 
  NPBx123[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 0.15428090794859345855620105653304229\
600783222474209011966190342657933902465673`50. - 0.38277301933167244044581984\
713519257392629292524388834232591005984777630888668`50./eps - 
    0.85897540474300010287755476687221312047307309963777848418824076268865415\
724247`50.*eps + 0.5172688319004571004733884402065275480142456685745145751587\
8570150832347580866`50.*eps^2, NPBx123[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPBx123[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   2.041097744375322672534161829101856715966143507150810061017146010698714967\
98087`50. + 0.5`50./eps^2 - 0.59793622079537539239037636511673052427415416289\
044078399636324815179466191984`50./eps - 3.3620091283290565366341284709056253\
4771642368732334423644309300683677360938209`50.*eps + 
    7.60657192691836265463353396625714989312057006797642327379973708469844891\
200321`50.*eps^2, NPBx123[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -3.18398973881678510367529302710198167235295373396669663694918283094883102\
061053`50. - 0.53749999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 + 0.91153143735502854681965459250048531359471572510\
722384279609049176317926156383`50./eps + 6.2818286658182991460159950896899632\
769472853370535261759551493584218328004145`50.*eps - 
    14.6974661691207086590587255110068662071105827756293337554947533083907804\
5808859`50.*eps^2, NPBx123[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   7.154564576969704340309253968000020824766949790075190833667081843320717147\
35302`50. + 2.075`50./eps^2 + 2.022505795486877185147666634834224510726249877\
90570511679628454670390602331702`50./eps + 13.3621075352997383294166963812006\
5623668159272621666418896919123907423839869142`50.*eps + 
    20.9008601936611962152270388379963943650075408798521912327035876629634754\
9456267`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   (-1.2826361634436545052629022500505020024828665419131634963198190720195860\
9943461`50.14665653863163 - 0.17173759040354817470543528910458053055966920892\
102547076802925473095678700663`49.27341842326372*I) + 
    (2.0213199564403400824207367606869414480929569295708478384282163670325259\
2898315`50.13298609362608 - 0.58608242310161582650415802958815679440249123552\
850272918174711295696908978924`49.59530972670271*I)*eps - 
    (6.4463773660694113195025209468480241037089732203090949280302831270973141\
3976183`50.14618075927835 + 0.91530470905777713087079810667135478883399832262\
954360946076324494912501426521`49.29843073081161*I)*eps^2, 
  NPBx123[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.74968741618402040984017633009712618511706958902133850199279611651553434\
833386`50. + 2.04177952089875385684951870719032987005232955142782690585101184\
131717683350504`50.*eps - 5.8953137756026769888418971454279122832578288834699\
6105975650162182772905695244`50.*eps^2, 
  NPBx123[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 
   -1.37539352103056505506551109071654087855150769497664652596142132242467952\
364194`50. + 0.5`50./eps^2 - 0.0772156649015328606065120900824024310421593359\
3992359880576723488486772677767`50./eps + 5.712772506710596640030895930232147\
69498508077510434570620104068583668988271002`50.*eps - 
    16.3859887062396112193057566314156764443762674312350297084878696460069978\
2741244`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
   (0.28667454201488585431272905808582411047534299388277543028902428243314346\
743893`50.09586953262533 - 0.153350235795405046980990285111297976674121119189\
03212113263457354895228948477`49.82416485336612*I) - 
    0.38277301933167244044581984713519257392629292524388834232591005984777630\
888668`50./eps - (1.904704777716682876176553226620452399444919261198863993424\
38249394100669055404`50.13566441699867 + 0.5067454288275807524766106496512603\
9072070307255700302869110496700312930053765`49.56062658559405*I)*eps + 
    (3.5191035681914067019624772912279368482394527679103211070727249597009352\
5099302`50.1409418999005 - 0.747111248219304336181750638428405359506688106615\
20711729500900053929636249967`49.467895126499364*I)*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   (-0.4730298935043764508368035332796106141808775661720602376037370343139162\
6652009`49.99551083700655 + 
     0.4828096965953417672142435650312395881326398486852531112484813817933066\
14631`50.00439823355678*I) + 0.8226699257036714336587198515754634711918764131\
4752417549782938413261161448123`50./eps + 
    (4.3677525350611899656505129056909445800600432561114845107987482465858499\
5962501`50.12399228383764 + 1.57429518883530193031292547138318341195684500807\
243977493508080734317888482669`49.68082042759932*I)*eps - 
    (8.5342904672667428580175107221085544922706918083965081511168079458670563\
9180269`50.13570951071108 - 2.26697335517339624437521999863947345386594467642\
570422727710748377639978166278`49.55998850627151*I)*eps^2, 
  NPBx123[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 
   (-1.7129024490614277950855593567790555111862114152690358360829195389084288\
356206`50.14767604908646 + 0.196496703673724090079774616223249060165830988504\
10516339038368677856869411476`49.207298688052205*I) + 
    0.88795878004809605544552740388841367516288136225640643438243217290986545\
908897`50./eps + (5.968758437100171993498526143128739550038931958259676440022\
22417844141501476929`50.14808530542559 + 0.6331381343242650194769951320713665\
4890111168200807433210280229296552665485457`49.17369977475334*I)*eps - 
    (13.343143694789217583014494286536300735621859677267926994288362140293778\
13208936`50.14956378585184 - 0.8840878875263469237153699724906261868681494875\
6326607358392335878859005840031`48.970801063349285*I)*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-1.1776169346813579190643748226648471858541292305830702247760078007298593\
3328187`50.146836213094765 - 0.1539292175424207429860822099015774048220895852\
3166099134113804273779365126672`49.263153232461036*I) + 
    (2.1113682379453962164285977841681759302424703458507290945392122322911546\
2880088`50.13821568136087 - 0.50968986569451297322014394403799681603279967449\
24271007515077967613708610953`49.52095769581392*I)*eps - 
    (6.2395502231043482761165026424386153478480697006567405301690999470995302\
5659808`50.14736496334366 + 0.75424198278543285784837135897162380121735581964\
126889591728996867538453464995`49.22972238111405*I)*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (3.67912045979686457830094236390427898009967567982505871308726598802633090\
88214`50.146778787804344 + 0.484677963119846100684819549479329407767003488304\
45438479234894891812677939464`49.26648805438255*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (4.824833586577598334404304307589440670757841799085320333790\
96194884935041125012`50.12826461663352 - 1.5848716174143258821618962059514809\
297806391537303436026577915811154767489929`49.64477636589176*I)*eps + 
    (14.249675793177143522292005863561743709245863649627894769130440554688973\
33692462`50.144956110572195 + 2.294600752640882301967030154844498271339011030\
07832028302248416793348428056514`49.351858258828024*I)*eps^2, 
  NPBx123[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (-10.365505560500170680580159285362263573256254119425839077774245994679990\
71249458`50.14473162606904 - 1.7029503652001342801848957308076537607306122742\
7306626063503068026757400774402`49.3603431271678*I) - 
    2.61249999999999999999999999999999999999999999999999999999999999999999999\
999999`50./eps^2 - 0.44029815088949080333097432931944729780471746971389919623\
98661977265661275867`50./eps + (6.7259180497491204266306797385806555012432167\
0859995474771740134920419359035112`50.035114318735104 - 
      5.632851508479984680349671842443029115619237249688880536617632677456521\
14736594`49.95809104992282*I)*eps - (25.2644343043106653495075012765105716753\
6836709094768356205025306336024599590381`50.12815583318877 + 
      8.320237233520571285991591743707890422303761653257249443535590950168353\
92068797`49.645781964221506*I)*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   0.641702710015071367224272416547140057648019392457503382407404904559728411\
8871`50. - 0.3827730193316724404458198471351925739262929252438883423259100598\
4777630888668`50./eps - 1.922749228590692268228058797528185612913799381484967\
39014381045320961636859117`50.*eps + 3.72456972109840047766234932408916480073\
430197390217529474233011777890315447782`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 0.1231824988241455234696479624381758\
3834338884813732730567513589188057510391856`50. - 0.3824809534722481271460270\
2736999201117663954911705258182303281530766885926154`50./eps - 
    0.74190595647825444684772466548734843876577800804353637002826949692057879\
257063`50.*eps + 0.1962898169418310797531795203831161759362239708033122354455\
2717786637290613635`50.*eps^2, NPBx123[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   -0.17383606273902272057959619990122052613128229177677257878232736246702707\
063238`50. + 0.06528885434442462178680755231295020397100494910888225888460278\
877725384460775`50./eps + 0.9167498240678860717238148953378831799571075258651\
2382291096820670515354459662`50.*eps - 1.982822933205454723411088722570281085\
87477983420868774371608785001117173899611`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   -2.39065994815954654237868367470178908343960446963853669560621770410546081\
230647`50. - 0.5`50./eps^2 + 1.0278263601608740851894248601430903213165582256\
9236549093883702510692929006452`50./eps + 4.832755447287808314255288414930843\
2602217498354424318756229870334930662619512`50.*eps - 
    9.55551438305069750484091226423838895064377120977388071907876439311593812\
12354`50.*eps^2, NPBx123[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   1.876886038840722203621072102915351951617347316866150838955550961725767792\
38943`50. + 0.5`50./eps^2 - 0.78907970376364856070072891344953729821755640962\
100701847539195688461262270983`50./eps - 3.4072891997101005835222013891048973\
0126006928471675840710619290698598740054617`50.*eps + 
    6.58034212815509901833000665993375808895272085706413630718056625908328261\
71383`50.*eps^2, NPBx123[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  NPBx123[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 
   (2.69629063115691953484297023884883716260901687569549982695890551405840015\
446387`50.09131792531254 - 1.509420316886237665357848827723158094680544250679\
11560212779606168643814287079`49.839361413971716*I) - 
    (0.8882371831013074384937397423682286858733619771024045526209539982879083\
7396054`50.01551096032629 + 0.82473277307368998475463531437083763701701177135\
839083750358474664058888134286`49.983295263628534*I)/eps - 
    (0.8231853755083358413808702875761704871628044163966174616612219705876765\
8200372`50.150019577753056 + 0.0393418744099936796905162516573063800908492415\
7526256419370841605039546768629`48.82937697915578*I)*eps + 
    (10.230900079838218846715828742443307993043816714063278727433125503939688\
85821434`50.13850145402067 + 
      2.440094905600188581708943635402357324565738085325065251385817053231603\
275775`49.51599432908885*I)*eps^2, NPBx123[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   (0.53018929956358272200269572082185943559667655389113380690258607460148108\
960954`49.638197447306766 - 1.64133120881702580505095406497867008969157955797\
759881940027880249799418443123`50.12896271627548*I) - 0.5`50./eps^2 - 
    (0.2186289110816729131400734403955142948845312649893017370359191978991890\
4233519`49.541418425719506 + 0.8614913047186449943760009667073664173541268009\
1994878600428751294475210637597`50.136961732357655*I)/eps + 
    (3.1725630758036286063762981087248234920968838684491893118761668133742835\
6999496`50.14912383734259 - 0.25434176250095243970032065579700732853246302784\
712834913229659960490660955224`49.053131248470784*I)*eps + 
    (1.8915400593702572186443772409329825179495474388805515562581178243911005\
0491913`49.9602679047572 + 2.239350265241373644173987898498600538080497262533\
10609358025593940130591048735`50.033574389999636*I)*eps^2, 
  NPBx123[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   -0.86952527570789942747092733248383948753912931300133926720337535948769182\
608512`50. + 2.20091978888990874887084774761623260616297347707189156749667967\
781673954646367`50.*eps - 6.2093026056159776373172477375681673203889644519843\
2172611555204549188417632783`50.*eps^2, 
  NPBx123[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 0.4955052694891551379160143266414366\
6498670899640689116094373651795698436211684`50. + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + 2.3106881616934818700864002268242026776269113196570126408055\
5897026438725403769`50.*eps - 10.31590228446369273632872840794770324108324908\
899356929768293686749309614309222`50.*eps^2, 
  NPBx123[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 17.003275210064841255203821215321808\
21381612125301891989757514753860111244467648`50. + 10.`50./eps^2 - 
    9.54431329803065721213024180164804862084318671879847197611534469769735453\
555329`50./eps - 7.8659752085529093799783480102583045630383623028924172843948\
752317361418769499`50.*eps - 8.8858484517253210845285695345345232133080669413\
5499565648355424774174290666909`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (2.89318292744037169276052808413137240971823346040623596717958434709182678\
788269`50.09208305613849 - 1.607661503310823517658735335199554024720151037681\
83639963957190388981550321662`49.83690177483359*I) - 
    (1.0057093594403113460386149315655332698951264559300260379308369113695142\
2296038`50.032147546888474 + 0.8562035283521573260407964274656631667123495337\
8400169401146994444677201783686`49.962252068261236*I)/eps - 
    (1.3236507643941407009426122168757200621787284248717167077463552477730474\
9616944`50.14700540447258 + 0.16895918926150980456581515587334734771302312072\
976010782128136228432393841019`49.25301380661664*I)*eps + 
    (11.628777002036930097986475245471175815508042729618170643056410538841620\
98082321`50.141748181738805 + 2.360347726807994394243717572527070254966858365\
85805105627941045820521812426031`49.4491901273567*I)*eps^2, 
  NPBx123[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (3.63861245168098468775273635248323885506331219280592711722324072709182850\
239021`50.14928392925386 - 0.274356713541006562029924135186330292474437189651\
75985669754153147183334767707`49.02666371977379*I) + 0.5`50./eps^2 - 
    (1.1373172200440964860231118699706212149454228048190776381045644874652950\
2757254`50.142736081404585 + 0.2172026297027028065828273968148736859370991460\
7260658021956488658835100265957`49.4237195455978*I)/eps - 
    (5.9472661140606490995976684601428641187527741110693382206765068732456025\
2394802`50.14972831954908 - 0.35828799142941747039992135150675935823775836783\
602774075926257441058164909967`48.9296432002083*I)*eps + 
    (15.051965782022598304534323093162489753784412707841739368509765865529313\
07222626`50.14938510079773 + 1.0871780923655675485271484251219339417788323999\
0225157601460798171299160189982`49.008092570821326*I)*eps^2, 
  NPBx123[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   -0.93578412400453114720324691004236484158561875529042153403585138366621634\
559586`50. + 2.18260804736704485876046132543541685327155319534470606140137780\
649813749384496`50.*eps - 6.3358576422088864315507798975421886466833907445472\
2657460219597786253174750019`50.*eps^2, NPBx123[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   (0.23237247268286084674521036357804571715250256127505963209154696106303818\
392737`50.13863605415204 + 0.055101444060100999138525184147046068969401118987\
11281672847488806415198705553`49.513614355483874*I) - 
    (0.0370933972860424425826271635830522227557397503037551110337015928712637\
7981545`49.43373832817402 - 0.18963568719484287115471384318104800236406196854\
575780383182930683909769652449`50.142361786923516*I)*eps + 
    (0.3254835080244713803232253569686709245931291207278974907401671710397996\
2664301`50.01735611290565 + 0.29943879463354661306061378001514502476827016457\
30258883361562161710587731289`49.98113519067286*I)*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   (0.18808760436787420948560836537949218476396540838157646837595630334053478\
304751`50.126204035803624 - 0.06473705899605840403948206678597103358211100853\
332524923481824238536866023532`49.66299682635889*I) - 
    0.38277301933167244044581984713519257392629292524388834232591005984777630\
888668`50./eps - (0.895268279097742354819894891406531364507013242619135333143\
78160118977739394985`50.13866696454703 + 0.2120069623760055147662866501182616\
2046467286039425543840011054693449583874957`49.51306389111724*I)*eps + 
    (0.8658944163592866111015635621683513318436962842118047429967345970006730\
3084761`50.12524612760225 - 0.30418488837084540230482576209016561649928040423\
328003965020745624728924943825`49.6709188233552*I)*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-1.2062329697646505812249316674783947154119531217899719224639444450021585\
8403801`50.149206500837764 + 0.0937767070878578075612601656949673804863699953\
2000285124466660567159043139037`49.03987028472542*I) + 
    (0.2815810934052429298473120455049511168710985120708753837449553247566687\
2711001`50.1343504805838 + 0.078278067635054953201987311370313428021970969625\
58485083853541827651173009783`49.57838708574498*I)/eps + 
    (2.2861251130649612301227621523245265816564720742430934778590312740716859\
1858647`50.14922928040082 - 0.17617276819674385856292382218992295862991512290\
597306596880574107639105492612`49.03606806444755*I)*eps - 
    (6.7723701481156364024840836169287262692707585096162793087052984093867831\
3113175`50.149131669404525 + 0.5413999498467716322864725838940173866975916667\
817032582120138275658361523385`49.05190919388618*I)*eps^2, 
  NPBx123[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.04157365065453506806483984357704595\
307283008241668663920645462143182536374416`50. - 0.08852908052136623344651476\
268892024451591323036032796521675681080602406707956`50./eps - 
    0.17208700975371739379557705180804911499929112432456289897925994573875976\
910426`50.*eps + 0.1003381408782773790389142115967814521658804920722214350238\
7681711253764436709`50.*eps^2, NPBx123[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   0.153015036979374291359094906085639577937664878718315898102655105313996253\
01472`50. - 0.101799355937015745738929720303170376616502355959252550442176153\
9320967767026`50.*eps + 0.349568950978556248277582460172730108445256963142375\
48904179020815223975920609`50.*eps^2, NPBx123[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   0.707413033874387670578132244454964107578672243260196371569539293298155185\
32623`50. - 0.382773019331672440445819847135192573926292925243888342325910059\
84777630888668`50./eps - 1.18999167053905052010227523013982763685519902765726\
334204832620227139345038629`50.*eps + 1.7616854490218133438806443541743272427\
4431796366226961825689513790045601334326`50.*eps^2, 
  NPBx123[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPBx123[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-1.6089634982301524487224444247422460882760597929427579958638727837252604\
8586516`50.111198499568694 + 0.7168218351269356212369330995688960129106274409\
0037971894142805905649543618672`49.76006353389499*I) + 
    (0.8044120669453081392621130441321596890978428286575581538263645016480997\
0944668`50.1169293854702 + 0.328993455872557448016453827709429469338284564276\
90113681846283807084150385632`49.72863806799453*I)/eps + 
    (2.4207841606449260000312301826357762244324381858933664859316040143672117\
8543155`50.145149592285904 + 0.3828850547399942919605569532308582485382440106\
8984346341726457527893083013015`49.344261937955665*I)*eps - 
    (8.3024956481335735162628954656604055350817854349740174413454299697154607\
2058102`50.149834845230416 + 0.4650234412266672201324536143871883960086856391\
686468024621937254460126554159`48.89810103426287*I)*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.0219234235671526717402749778835518189602558683427159529626106107766206\
6828348`49.54815026901414 + 0.08497262646277935023676833608865215704094393138\
799690917333809250054719148314`50.13652093666693*I) + 
    (0.0480117966032638931101376181957675358085966224671697568862869143584769\
4584541`50.05279868240469 + 0.03619441810731627103569223833589743411077522592\
640556974560161032274516709933`49.93009232374325*I)/eps - 
    (0.0738121336756643114676899028184847028517014955849878143975170008578808\
9229217`50.03758843280292 - 0.06096118647747906899279013189672199583188552766\
756261422281804265429396356373`49.9545140842278*I)*eps - 
    (0.1202313278607146455415141317895168281691694703628171307374084176889686\
7559407`50.139813210098076 + 0.0270234953097103726178438430018755292171288801\
7459380792671101727920177831313`49.49153708794885*I)*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (0.15214475470132146518023274203951437165825847056974802360125248941035140\
086055`50.128468753945945 - 0.04973515845885676643842933359665575569216915193\
242092566245295983302019959163`49.6428752755702*I) - 
    (0.0931549257611627514406431155973441714879867241842981314800164901386001\
7076738`50.12844899182992 + 0.03046610652333532578075316683561696653721961761\
014258219457412189511312012679`49.643060124005096*I)/eps - 
    (0.1127445976163551938998666058336626034641636126367449793288956370641568\
7715576`50.14083803934679 - 0.02406824754130698917644460681049309458662345345\
98056781344302890089728787222`49.470186767940014*I)*eps + 
    (0.3552753550762496140971619993414544020974017067856911695797222792396264\
0501698`50.118217285162125 + 0.1422730976824049805938638802395592900122078661\
4182066519928663360627387347512`49.72077499040765*I)*eps^2, 
  NPBx123[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (0.13683604992022805749994981485643227195499719470634890785813387223051251\
639391`49.8433231751574 - 0.2415119770765095323793479178834755087573467446204\
6572286944709575179064635352`50.09006131952831*I) - 
    (0.2002673473502075007464386709353104421046222764920416950250213891328887\
9739319`50.10536767711787 + 0.09627501782292436078609785074149848842876655264\
219764091872723374978425734344`49.78727113942015*I)/eps - 
    (0.0376721163939649695361444114766044011157601932273863257017867957907225\
3046308`49.38354957370628 + 0.21704010828992534396662580887241819398289697252\
205287349321233817325588331728`50.144069551888364*I)*eps + 
    (0.5967230949366925177746339248092432725276614958025602432515451943001922\
5825965`50.15029738658338 - 0.01889492506753798225186970828460913788897841756\
987932460353462689215261687419`48.6508697138969*I)*eps^2, 
  NPBx123[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   (-0.2943345105695176645396507567538360372767516539170724659898703241839556\
3942033`50.149963809255595 + 0.0148384926080332771071007627351208923010164351\
4621024157662604990932183059152`48.85251240805191*I) - 
    (0.1672656422563330429844275850541867197669901116085726414937960604605838\
4359053`50.14141361194379 - 0.03460588307817143081537786871188417164406374928\
971643183161847412237389201887`49.45715680560288*I)/eps - 
    (0.6068201149098511358495351110818315204363595407699379836836842505671223\
6737469`50.129175464651276 + 0.1949990097311428155699004911739581385511405182\
5119498703103571079867484197175`49.63614790215669*I)*eps - 
    (0.4983911727600699994780617420699052937027109544447854885120482564101385\
9810365`50.00346566312032 + 0.49043652355409866787689271607067065474337485660\
652609005643584854663488595595`49.99647812668001*I)*eps^2, 
  NPBx123[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (0.22122134737046750446567383032996626280958414733688313827479296648958768\
86396`50.05646628491942 + 0.1628715549378547230559109261043225547382188310921\
7871244762511879769500733727`49.92348449442103*I) + 
    (0.0030938146172727459122346421007385021419831543366818103917831209003720\
2957857`48.721343702428875 + 0.0830547510906348770518781955742233808946389998\
2955604179260953188328528476062`50.150213896420446*I)/eps - 
    (1.2668789897382949454488140228912419003035954716352568609911767263780770\
4859753`50.15037723020747 - 0.03191541150393724934277870831900330695307880825\
251772992478711115859352494483`48.55164254487252*I)*eps + 
    (2.5604214993631790584097711142061902034866188558046547160914503602029117\
4344577`50.14884625785953 - 0.22488658328458031670593666781050794531523307297\
638447290023712118486283247318`49.092498338868594*I)*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -2] -> 
   (-0.4905538274206798194119418341173112991009705394872273768323538477290127\
9410431`50.01171806659945 + 0.46406833232990686552854246964012349941312398869\
933318392044087960679799468057`49.98761333157056*I) + 
    (0.2638011781675590709942948115738352661650909514355169093324749490617944\
5120456`50.03591774528575 + 0.21993754686413771480285237140553331401525045826\
397326831671099733111826939404`49.95694039117851*I)/eps - 
    (0.3873364118386023841010891109215120732622668212275100970885640681439301\
5716196`50.103799702359986 - 0.1897653656212226192489880162897154210239430546\
5204119772465265783763377976956`49.79392832883587*I)*eps - 
    (1.3315189345680886422332457107609623881196955499815926576652118741806578\
9726212`50.12693204676964 + 0.45099055332038081041786482726700982504304744977\
045122198297142579086794439452`49.656752145181024*I)*eps^2, 
  NPBx124[1, 0, 1, 0, 0, 0, 0, 0, 0] -> 3.00242725485753234268311907902690391\
836914683794636352881415596583506815068406`50. + 1.`50./eps^2 + 
    0.84556867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 2.2025304594201917143373855268547216282037052388204016402205\
3421377311726601463`50.*eps + 5.391943876114372938836441334062604664940924858\
64551093515180880556591319551922`50.*eps^2, 
  NPBx124[1, 0, 1, 0, 0, 1, 0, 0, 0] -> 2.35337558380876938782121995246577972\
994214782181993030889008244208172681115936`50. + 1.`50./eps^2 - 
    0.61861581101618862934345216467939756008276689453297908487433372094372886\
282736`50./eps - 1.8440588855619310179380143326843245845345438970415687911307\
606977594526239787`50.*eps + 3.8371018491677022473158818775511953293678820472\
9654671694629129249146819461584`50.*eps^2, 
  NPBx124[0, 1, 1, 0, 0, 1, 0, 0, 0] -> 3.99167919569281893836406420343054182\
565069950638717603646864793690632768589232`50. + 1.`50./eps^2 + 
    2.77056867019693427878697581983519513791568132812015280238846553023026454\
644467`50./eps + 16.545341969568139961509323566351979150254823328875096320602\
8704436722609229186`50.*eps + 13.30258453692183885424217060307948972708624423\
865465433989630450272195123030258`50.*eps^2, 
  NPBx124[-1, 1, 1, 0, 0, 1, 0, 0, 0] -> 
   -5.69115199383851135830210791276572184089082185696388492169384782933706452\
771651`50. - 1.84999999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 3.63013537319766174908923860002844433847734379035\
561601775199456425932274425597`50./eps - 21.725379092133780826431287632345589\
1702823488112590344077615399229419867248189`50.*eps - 
    14.7634739554826028345578880584072598200968685694902152090989355398453485\
5725401`50.*eps^2, NPBx124[0, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   3.638259601322524190888959609262415238708686535217369402146389891419472234\
94436`50. + 1.`50./eps^2 + 2.920568670196934278786975819835195137915681328120\
15280238846553023026454644467`50./eps + 17.5499170092989651640214012483712107\
2975401294991404372149478844145796655004371`50.*eps + 
    11.1300321612670500946933591776085375358046934608250235320584552029419253\
1338236`50.*eps^2, NPBx124[-1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   4.823716369438721661900176275677256721267532811291529520932029375723488977\
3952`50. + 1.075`50./eps^2 + 4.0623196537950376830293323396561681065926907610\
6249759590093377833086772076136`50./eps + 24.27986418692430668154073361631291\
022041663202700693669203649863197681346044145`50.*eps + 
    17.2413709615221552413448766542322313867690975771738132307807563216779809\
3647497`50.*eps^2, NPBx124[0, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   (6.30614693738115605406451220127605488423520326454273287129293612310368852\
422918`50.13983363561554 - 1.415998594225533105688221246061825315093028473337\
96611238148003027904598845842`49.49113237193329*I) + 1.`50./eps^2 - 
    0.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps + (1.830474339930310461928165612117598991917994910586357204797\
97059755239503610766`49.72739543854551 - 4.4906039494913026491877602919977807\
3002550373749053200320886551578546915983602`50.11713654732538*I)*eps + 
    (42.542406798265630894131220878416723718421777478143034351745624409557477\
56036142`50.14602072544629 - 6.1521314363488683110952893469092781233816549454\
6111461669779789585157013271438`49.306224274682236*I)*eps^2, 
  NPBx124[-1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   (-12.550199807159995319217475453435508224967087509774676796297406518455499\
45133197`50.12054644232407 + 4.8279522922263913995537778982076393686067998821\
5337838144866601255367222895774`49.70565877214065*I) - 2.`50./eps^2 + 
    0.64219599293946477575938169366294305750197067709302772855640227287280424\
0444`50./eps - (7.05604271780522132458513657763179376356836503468727833627830\
049343752967035966`49.76998215001995 - 15.40826672296330418332361489465149927\
939891505447254307254973521120065355782128`50.109174736285624*I)*eps - 
    (104.25547197150100897895666424115769706451890884100723562643263383172609\
20183365`50.141576870159874 - 21.37122274800447813424650955796156555941246764\
056257674478508315918610231984128`49.453307382358894*I)*eps^2, 
  NPBx124[1, 0, 1, 1, 0, 1, 0, 0, 0] -> 0.14867588542098598216666133196902905\
047413504226582733850759257830645423551914`50. - 0.39429903619815504458224675\
978103286594760137222716165242233242671533035306559`50./eps - 
    0.87946018058189802238956784303795653818460918804445983691927341250886809\
38505`50.*eps + 0.50930143983139233288001664946301046271186585656113746012159\
586356887659974876`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 0, 0, 0] -> 
   0.666374724459538133643315144317620633676875844915018913420403330114887566\
83308`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.4020610689367839391624486705844535\
3112043711207946259429040244549626369282023`50.*eps - 
    0.89912287706107654894162046426978504251604714017531090892924729392360338\
795175`50.*eps^2, NPBx124[1, 1, 0, 1, 0, 0, 1, 0, 0] -> 
   0.607026557441362885489514877900789873436305894134379981313931994523171726\
37102`50. + 0.5`50./eps^2 - 0.07721566490153286060651209008240243104215933593\
992359880576723488486772677767`50./eps + 0.5353180064165669530152996992810905\
256564948060108277656654841429913291558538`50.*eps - 
    1.28845430026325705251824127722793281206822626566254017748030497797091818\
862647`50.*eps^2, NPBx124[1, 1, 0, 0, 0, 1, 1, 0, 0] -> 
   1.914427583636713552138496849845883101517074329713660446747083875733318951\
64821`50. + 0.5`50./eps^2 - 0.54140014611465576873694007459699512904060755859\
305548606856648605886113604969`50./eps - 2.9862014163073253775559284865567258\
7120413987118729527165071584557622880126662`50.*eps + 
    6.79452274504417195781286776768975183846280760326259382862353150828888203\
066256`50.*eps^2, NPBx124[1, 1, -1, 0, 0, 1, 1, 0, 0] -> 
   -2.61993424794608099216531885386515826617535059997335210162843983719194631\
485534`50. - 0.4625`50./eps^2 + 0.7320451351560565860816695690022204943625619\
9169857632461342399960444655084597`50./eps + 5.029864528657696185253393649784\
04214111559532357240883725853041319384032145671`50.*eps - 
    11.8261025811374938524055117101741424559720287738317509275909886188760380\
2689035`50.*eps^2, NPBx124[1, 1, 0, -1, 0, 1, 1, 0, 0] -> 
   12.54697180512363140621206970399781733222257586372680093689742556827370305\
833714`50. + 1.92499999999999999999999999999999999999999999999999999999999999\
999999999999999`50./eps^2 - 0.69352160011517889337636331816924585080944265527\
699984683838246897862855524725`50./eps - 4.6159145552674951293857781029543107\
0752180741276408263723994418814504368244083`50.*eps + 
    58.4158926341465657815069438230594080972242116882487492772215141073205548\
3536182`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
   (2.56856276605333318048932213642399074657269808409216338962129991976346410\
40292`50.14337984889956 + 0.4694527520710125261981532778184560377461402097350\
4972450054853519451878819322`49.405281555545*I) + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - (2.031224690675846507780798871757025162703324099291724108721\
6618420191796836428`50.0533938669463 - 
      1.525475239561300898976628453139452609154685651476259061866255253322924\
560844`49.9290410628292*I)*eps + (6.36503334293085915400581778043470937498086\
445402644313589639988131375985416365`50.126302140152404 + 
      2.186077026763505354083951126653105902841497819501354725968926829406281\
85369032`49.66216691744214*I)*eps^2, NPBx124[1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
   -0.92718284321206625765806952522802374082845373283143625533595697073178366\
088642`50. + 2.18423424662374270459950693511462990230001658427535844732869425\
47243522931818`50.*eps - 6.31974343641483160291593304196650690076284252998790\
701239942473887725343632618`50.*eps^2, NPBx124[1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
   -0.77396063009788997048095653821134527780221832719988936740159855530350307\
276878`50. + 2.06091275891297788501054482715031595497798497216227927867927547\
710638651923311`50.*eps - 5.9553771001232016119115758265344206671549399129085\
4098846911655457079324465648`50.*eps^2, 
  NPBx124[1, 1, 1, -1, 0, 1, 1, 0, 0] -> 0.0918981527069572535914117544355635\
3385139278671059776403692561769058842760335`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps + 2.4952863539630260649994115439982118782290157093292075567125\
9281889930333224839`50.*eps - 6.579410411238809747873706425904522858580567535\
49587289502831046887215905128851`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 1, 1, 0, 0] -> 0.65650622319251940874387002454586982\
965007862995172110499880157311347951096636`50. - 0.39429903619815504458224675\
978103286594760137222716165242233242671533035306559`50./eps - 
    1.95260795644184728780863476035988026493026744077007999149527873427078790\
761101`50.*eps + 3.7643927692996206576755927086577010520133972797545412002076\
9943299747235146935`50.*eps^2, NPBx124[1, 1, -1, 1, 0, 1, 1, 0, 0] -> 
   0.112731548619134407710862433326615854251485861876893399677421055916157089\
50256`50. - 0.076193046890707430986389424133343609708841174797381037392821367\
51361986259832`50./eps - 0.31081963557732396976697517056459504258971834705625\
299579313686553421222392242`50.*eps + 0.5502631213257166546418787111556032488\
5078481892820140710535118823972023890723`50.*eps^2, 
  NPBx124[1, 1, 0, 1, -1, 1, 1, 0, 0] -> 2.4378429178526353934296269856975658\
8061947045064007283054188725358158370118658`50. - 1.4741342046307498444992912\
8556754987673416843384212514876174676974028731679261`50./eps - 
    6.85598908624917070589957521390135096550400288216422599616900344277096009\
294334`50.*eps + 13.147765108614769819525272661319960766613374704298389172027\
90641850814781824956`50.*eps^2, NPBx124[0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
   -0.86952527570789942747092733248383948753912931300133926720337535948769182\
608512`50. + 2.20091978888990874887084774761623260616297347707189156749667967\
781673954646367`50.*eps - 6.2093026056159776373172477375681673203889644519843\
2172611555204549188417632783`50.*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 0, 0] -> 1.4486254093657927064223089740956609\
0580492934234528279644361078338814129685336`50. + 0.5`50./eps^2 - 
    0.07721566490153286060651209008240243104215933593992359880576723488486772\
677767`50./eps - 1.9018235599811384263646459027544576484975675168306563778065\
571851888951384003`50.*eps + 5.3305251575075976077201033335156551763650624787\
0568059900001917915603551622453`50.*eps^2, 
  NPBx124[-2, 1, 1, 1, 0, 1, 1, 0, 0] -> 2.2242375122344173246632954188716257\
2868008428927300196950123802448073783374492`50. - 0.85`50./eps^2 - 
    1.29373336966739413696892944685991586722832912890212988203019570069572486\
447797`50./eps - 8.4264460095178847376661807437191631988131878919175497396241\
8791285488122540674`50.*eps + 18.69722599126607856222197594812118802742596368\
070922248019935261105018049798726`50.*eps^2, 
  NPBx124[1, 0, 1, 1, 0, 1, 0, 1, 0] -> 
   (0.28213808442486762443224446906008003609167780576765100201391999425401202\
084164`50.09252445744415 - 0.156100143167665718757614330769778101645610882510\
45591558268826817010010538005`49.835466045444186*I) - 
    0.39429903619815504458224675978103286594760137222716165242233242671533035\
306559`50./eps - (1.937807081617389635429922159389523662999394169872177434590\
85720340078242337851`50.13552659200786 + 0.5180222460311903960027735031196231\
5517869710691633584739693539154577276975132`49.56256446388614*I)*eps + 
    (3.5218547902991285885860981267009874231925573009310519270907038356008971\
7460432`50.1403902016485 - 0.769430682006038140253592336625113370338849857158\
24642895661976535517978487273`49.47978825640601*I)*eps^2, 
  NPBx124[1, -1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-0.8760171959113830764785781636991459360424845904207367405449157596767572\
8203097`50.142065488607244 + 0.1744976848825888750708414996182410333555521506\
0716412522202400344310092428762`49.441342526714195*I) + 
    0.41134722765913921888129916994722154576430234119046844195180393022165066\
270407`50./eps + (3.251836651447841287654836201904189672930717196217677242655\
7487805477658585633`50.14441167265808 + 0.54902690638044162238556666785736079\
697500045339720393735363590220653789830126`49.37187657958927*I)*eps - 
    (7.8158312142369925286002616815833677470125781224775521520254804793646750\
2703946`50.148604268843975 - 0.7347737379296084518978007582412548046166040435\
8229983052537096325423194222533`49.12178272226522*I)*eps^2, 
  NPBx124[1, 0, 1, 1, -1, 1, 0, 1, 0] -> 
   (-0.5598126161305026190644859752412693344319868750277218127559926526687719\
2224359`49.88281195701781 - 0.87282028778793144623736694722957913481667833052\
374804117911316487546569104575`50.07569410778214*I) - 
    1.39794115774004241351290186143420626702532725904474411136892540222666745\
419428`50./eps - (5.128867542560098726874474047813890069664893354441867440452\
62534165100502974578`50.08872128509854 + 2.9426968702887919031319486901510902\
2930043030666773887378597031765016517605888`49.8474453292777*I)*eps + 
    (6.0221187843873489528089262871395107293226641351807535587683269250268313\
7813376`50.05412103063172 - 4.50167441530882246449208366907792989543469127463\
189178346661943480906724496998`49.927745794396124*I)*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (-1.5414413991639172250030629975480862797007566847976565973147622783572944\
013163`50.12572034003918 + 0.536098016974747852338857011843351625107150633838\
30337696812409142010795784023`49.6670375219703*I) + 
    (0.5997066214247174630023241516818722611594060743961337349725808167934025\
6187045`50.1096081851915 + 0.273044798469554814000187680819207064134509986706\
05332779362128249598064500983`49.76790324883308*I)/eps + 
    (2.3022925174508186126153658343340916971117483248259015862578054155765008\
1055666`50.14982622169942 + 0.12976777792890292478659152537828952441439254412\
794571350950436931230468055034`48.900832587757264*I)*eps - 
    (7.8169854633607861842128389350452309649640607121740921007308992545653060\
7317949`50.14904032527958 + 0.64527924799981278368937465311146396419297599981\
860308849877374309450264703383`49.06574871948794*I)*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 0, 1, 0] -> 
   (0.34411691161612375376224297296720343466614528411680840743873278255007112\
491696`49.46423245656515 - 1.635230946379507505222616012686160376477404962503\
48743711587624919545596442782`50.141105537487626*I) - 0.5`50./eps^2 - 
    (0.1698339228679465532318424609450460473021205521286292902905301698007740\
497253`49.43844968484013 + 0.858527551938977820376213350299077268661894368356\
08637651141407424896286622108`50.14217948080948*I)/eps + 
    (3.6412452896320284853143536257926898705970176277515278821849398273788848\
3726673`50.14945339719127 - 0.25490853707967079879164570854149841379843551050\
27412780389333497916420073293`48.9945878419283*I)*eps + 
    (0.6879095919520003171008391906226695749820192558886355326994049233647531\
7722197`49.62143161980505 + 2.22197699972487652472002287263583316364251064283\
236439981232686739872418337909`50.13063981380509*I)*eps^2, 
  NPBx124[0, 1, 1, 1, -1, 1, 0, 1, 0] -> 
   (-4.3502983922102104806212002441763263912626891977555772347271796463134521\
3630112`50.031716324892535 + 3.7123452017613435490795046257041704389436962099\
2037356125599668827979025583766`49.96284563152417*I) + 0.5`50./eps^2 + 
    (2.4283258359176908965653788965872377470908979751661105203288311857749423\
8808887`50.06266783429123 + 1.71473108029113514641700977776474043537424390214\
008807052288401869573488405795`49.91155689349199*I)/eps + 
    (3.8934979153105273389649635080698124120342147201878305347878109280077566\
5380264`50.10194420716301 + 1.94934296590248150233408931755429837066614428270\
876044772646996539889050658348`49.8014925159417*I)*eps - 
    (23.978540563083039535651204470770658406541658254647180691580290595445291\
95494982`50.148357190589444 + 2.396247699769365564879789318509797515767871189\
18906073012281049619766045394909`49.148066153042706*I)*eps^2, 
  NPBx124[1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
   -1.10262702992297141697329233240848304232353863149468559664674039040512705\
703913`50. + 0.38292905353742663040782506505049740606071837213780891043709128\
673032393059291`50./eps + 3.0116803192545084659975749043828425176268928360099\
3438816348158104643391551277`50.*eps - 6.887167781204138734728282631414761944\
72918140541733831747715294710965397432112`50.*eps^2, 
  NPBx124[1, 1, -1, 1, 0, 0, 1, 1, 0] -> 
   -2.57673004024262118735534008732574927094655462997158731434916204176411838\
279523`50. + 1.04751993815996188818680802261116021798557886136693539737897106\
474016288556086`50./eps + 7.4277924230472410711053623081949533525258288134967\
3722463547979762929693119193`50.*eps - 16.39216105544784216341790551811903166\
804645395682818227369193631595387436250496`50.*eps^2, 
  NPBx124[1, 1, 0, 1, 0, -1, 1, 1, 0] -> 
   -2.64299448303797799760006935556611182512384180246239222589522588963806593\
571007`50. - 0.5`50./eps^2 + 1.1017717599924526668452646105951259947263995184\
0581665312202677941977806019431`50./eps + 5.514758698690044222680551100222326\
64912597500823575502591086331618376795214272`50.*eps - 
    11.1726209807180954610114289307244077069897049424774017630336454101241843\
5574629`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.1899522443680797389266664764174974572555531428012839404707680277607065\
28855`50.146811709574884 - 0.156063164661602763647590619441657853813627133605\
97017909111955578498146356704`49.264582586437534*I) + 
    (2.1034804572455183368118610210712536057252278513675063974793178427608238\
8880264`50.13770138712569 - 0.51860344295500207978709599422321573253750641397\
481555083078655359431464571162`49.52959830132243*I)*eps - 
    (6.2608063946883571102978683278063239689650527456527544230498066769166770\
3467261`50.14723520348368 + 0.77235752849958357617960447910912200306784609615\
894459554492774714892628708919`49.238423313503205*I)*eps^2, 
  NPBx124[1, -1, 1, 1, 0, 0, 1, 1, 0] -> 
   (3.77955513024011092898433063263773911229196410994526603560642162471957055\
973051`50.15005240295891 + 0.174540121041852830359056319519710108720495430731\
07162609590467125526359759529`48.81450699123618*I) + 1.`50./eps^2 - 
    1.15443132980306572121302418016480486208431867187984719761153446976973545\
355533`50./eps - (5.721881944441573070912370142958309198392696048933086979479\
35417703029033747635`50.14852461024756 - 0.5490684838296040249395160038968892\
0901981960087059878136812479703359472581248`49.130612233384646*I)*eps + 
    (11.902180676202457282422907260567632557711631804427146804236705839387743\
43398736`50.149689580480725 + 0.734512205988360173767376769729599957205577402\
20317977841475050903519880234836`48.94006205908339*I)*eps^2, 
  NPBx124[1, -2, 1, 1, 0, 0, 1, 1, 0] -> 
   (-3.2094425336643190026555033341652135751265229724477221292485580955995249\
8708039`50.1485462733824 - 0.306288026383901089761116289247263502612019615172\
38060686790001220499662319911`49.128246688915105*I) + 0.775`50./eps^2 + 
    1.10531571940262406605990626037227623188465302929311842185106078592845502\
349462`50./eps + (12.15153590181374470561060824537752410571271366147902806142\
712014708257501346139`50.149023902914124 - 1.00867820198142992161098285996952\
947910228120705563122347449625793482256194449`49.06814536417603*I)*eps - 
    (27.628494127392758923400584518694497834128865486056757944460804707166654\
08594532`50.14991043899771 + 1.4588199446583287427956785185022281947006041581\
5431373437258758053303438621039`48.872554916625475*I)*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (-1.5408926494182696613333140472952744423814380112271370726878845092318138\
6427668`50.127112792583006 + 0.5197922462541970940131471338291170589635160158\
4564820386735773894146633222942`49.65517020598485*I) + 
    (0.5884968332981008931631027808705063534134764889243344791012671616383676\
6311829`50.109614092815406 + 0.2679197846546239593376553243211499409685328973\
3347966857443208958741062323199`49.7678747480285*I)/eps + 
    (2.3026444299454277936255286761958915367397115195069129765375978072930667\
4531599`50.150042416694085 + 0.1074791560608938314043705302711280293017114831\
5922763609690325053961774689486`48.81913978413836*I)*eps - 
    (7.7872818239222467565468720449026055208004436286368046483388247372006041\
2799425`50.148958996008425 + 0.6603774739789465340985120446234157047476243728\
1773693221804396951323900355822`49.0773653544882*I)*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (2.69629063115691953484297023884883716260901687569549982695890551405840015\
446387`50.09131792531254 - 1.509420316886237665357848827723158094680544250679\
11560212779606168643814287079`49.839361413971716*I) - 
    (0.8882371831013074384937397423682286858733619771024045526209539982879083\
7396054`50.01551096032629 + 0.82473277307368998475463531437083763701701177135\
839083750358474664058888134286`49.983295263628534*I)/eps - 
    (0.8231853755083358413808702875761704871628044163966174616612219705876765\
8200372`50.150019577753056 + 0.0393418744099936796905162516573063800908492415\
7526256419370841605039546768629`48.82937697915578*I)*eps + 
    (10.230900079838218846715828742443307993043816714063278727433125503939688\
85821434`50.13850145402067 + 
      2.440094905600188581708943635402357324565738085325065251385817053231603\
275775`49.51599432908885*I)*eps^2, NPBx124[0, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-4.4147958386881527361126106266765128880786829731534623286604237831551161\
0958957`50.03884146053519 + 3.62020427777427599660695617052028422211826401839\
176414602862339937895111549523`49.95266391323508*I) + 0.5`50./eps^2 + 
    (2.3931326887401677643093171520684562218424739195300001594992893291495769\
6921128`50.06298032620209 + 1.68622407779233497913063628107820405437113857227\
833962350787225958534098771884`49.91092883354347*I)/eps + 
    (4.0705952107170255898997739705307676127296687007986521399252647938343254\
2814269`50.11097472646804 + 1.81915887647224701836746536059376631777799792089\
864997519226026897822663808253`49.761187439060215*I)*eps - 
    (24.225617229559981012341578861095458623233956868280002924455730603079955\
98762013`50.14822683328207 + 2.4933681440780568717989804072478519598047375283\
5681661899714616322662733257204`49.16073838881437*I)*eps^2, 
  NPBx124[0, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   (-1.2826361634436545052629022500505020024828665419131634963198190720195860\
9943461`50.14665653863163 - 0.17173759040354817470543528910458053055966920892\
102547076802925473095678700663`49.27341842326372*I) + 
    (2.0213199564403400824207367606869414480929569295708478384282163670325259\
2898315`50.13298609362608 - 0.58608242310161582650415802958815679440249123552\
850272918174711295696908978924`49.59530972670271*I)*eps - 
    (6.4463773660694113195025209468480241037089732203090949280302831270973141\
3976183`50.14618075927835 + 0.91530470905777713087079810667135478883399832262\
954360946076324494912501426521`49.29843073081161*I)*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 0, 0] -> 0.15798989967152066788222371195185466\
711313328936722931330587209247845968763962`50. - 0.10264022678127673580155876\
912963627325001192126990720906114050227926100581581`50.*eps + 
    0.35762535363408942717960646049451558525808917090033449651222213151551403\
763894`50.*eps^2, NPBx124[1, 1, 1, 1, -1, 1, 1, 0, 0] -> 
   0.814466572661101081778525932665562150796256047033497108000602922135077939\
70921`50. - 0.394299036198155044582246759781032865947601372227161652422332426\
71533035306559`50./eps - 1.32320531437852669547844469990288624602755154880221\
669162803791639022888031473`50.*eps + 2.0222665049194407548932298415556618494\
4040551077017422299122432510977802785432`50.*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 0, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 0, 1, 1, 0] -> 
   (-0.2166011521844245376593647677904143710075008749760866967381949636969519\
8894596`49.30959109488413 - 1.48600210271666734524092769144786183862984501783\
285686532418111319852470865206`50.145949756368736*I) - 
    (0.6227194625681916011320525498859259157311148624617801316588287489673283\
4268725`49.99857312681082 + 0.62681137764187935077491752401861008207070773233\
993632596121615176644298684794`50.0014175583884*I)/eps + 
    (3.5389253119908188650325096203461635659843841001396658050421159474011882\
9485469`50.129378668958765 - 1.1315217284444952429374425519933525824389408807\
2462830543175994489708296122504`49.63417016994924*I)*eps - 
    (3.7462788688965052754184347959291768289026476101712386434855306402894959\
1395415`50.14930545695394 - 0.27998726048341993560107713732015539280791777209\
216771469344942047017669856024`49.022843625549356*I)*eps^2, 
  NPBx124[1, 1, 1, 0, 0, 1, 1, 1, 0] -> 0.03819266984858242471509088698088828\
507565981320503188930231110893890440288344`50. - 0.09490136315766243395210703\
39210665555503631145739799693727419304317240954501`50./eps - 
    0.18159287741731535487460074334936453875333765732568706214376333432189320\
357619`50.*eps + 0.0951479732332615953029872147261378934043223601531379904277\
2885030674247974319`50.*eps^2, NPBx124[1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.24279292209256413231496618121504461002922734326911963497079230767794283\
42389`50.13892663762137 + 0.0568446772092007088797850111330007991822426957738\
199824536663619950758050649`49.50838042029933*I) - 
    (0.0295387399245058786011502227429114138570721940669832683811935532304983\
323373`49.32159103321142 - 0.197010058414649978489941872555156149867177785608\
42185615443898720733492356226`50.14568746792788*I)*eps + 
    (0.3433803161626832534609567307416062042067368193658954951541901081677506\
6477128`50.0181380873284 + 0.314662461450098393809170830597511350725706419091\
45367912022692376353559641505`49.9802076267782*I)*eps^2, 
  NPBx124[1, -1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.22813392905922051570122515722806482478768691175729980814921113327318448\
325227`50.134719423103206 - 0.06266515215992360686820315240948117195101818640\
487179727844175933956869170471`49.57355564141506*I) - 
    0.39429903619815504458224675978103286594760137222716165242233242671533035\
306559`50./eps - (0.940159299943542066359167511401873877415222335716713806842\
86758098556883339335`50.140514540226775 + 0.204104999860532993489086807603342\
59139438351960190293957898251688232731228201`49.47716673738085*I)*eps + 
    (0.9605702161254510289239188358521632412182173156540133052004043790770041\
0179771`50.131547006215975 - 0.2902121969804585950973214346905967154727552998\
3560495221843603766095557061747`49.611733550562725*I)*eps^2, 
  NPBx124[0, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (0.15832799231781655735634156381063413006649780529601571459629151865719830\
921554`49.91153294580868 - 0.224235584627360109204929787694877502207229518013\
92080414662742032091395247523`50.062679774330014*I) - 
    (0.1629570376262721601926632466554544950673965740484330570342480905019723\
9663249`50.078981870183874 + 0.1017881230616000364616194505882498826930935035\
8490087985698191061890823393266`49.87460585529601*I)/eps + 
    (0.1264382357889725847070377902322874223237848078866690968809777774643269\
4841944`50.00129583758593 - 0.12568370446565276281733124171148617844205695369\
827378123970912634890137452277`49.99869638298774*I)*eps + 
    (0.4604914704326258056402417453308845518436560987276202219658563811231187\
8664347`50.13247055653115 + 0.13555041345051721941198388863372167008026144782\
206626510691467545621149247513`49.60134981283735*I)*eps^2, 
  NPBx124[-1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-1.6004743982862923111739900819889055802396294802193812583148816214589297\
1449116`50.114953778171966 + 0.6751233163962896195548491527441836316340732316\
6602910506168740631545203585866`49.74008815401243*I) + 
    (0.7646387282809347308750141534440094890814336960795136302080112625598512\
5521877`50.11626319678484 + 0.31606165265255645837490759024994596405085055710\
374406238650505601229089712315`49.732578712563864*I)/eps + 
    (2.4017993438562322438425416893322424050414650138993156575965905504858654\
1761288`50.146589237435116 + 0.3244048184071633155153972198729133679604236803\
3488674163180797016954017056048`49.27713981178352*I)*eps - 
    (8.2096204346580299669692481703823463684635804216554871147919954690240663\
8143662`50.14968692005924 + 0.50745280177793273231571413130585257917194165699\
881632792229389831895863312889`48.940759496441565*I)*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, 0] -> 
   (-0.0199449900876935579360085701880546146375018416542383965950568990503266\
8008871`49.486216349268496 + 0.0898868272042096489569481171912611423296837989\
7527410681578841614135749003046`50.14007857557294*I) + 
    (0.0507801544881625303561474565564837240534761354219957935891183910298977\
3897853`50.05533592178356 + 0.03766280281229470921634027624933960309337076260\
539395632545901608013150347705`49.92555454045416*I)/eps - 
    (0.0746868760543469325310833002381888596064146486597921366906896342243181\
4000706`50.018613303769975 - 0.0682765142729579531506793216013827723440266579\
8577335974291178607073422351592`49.9796403502228*I)*eps - 
    (0.1259538798491281677986256973592046381759422425849205298059022620570953\
765788`50.14454011962009 + 0.021037455477575213941567990476339120643329307673\
54191758058817619229744650231`49.3673217795603*I)*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 1, 1, 1, 0] -> 
   (0.01732617613307108680910749102905672497571990560831372740958992666672695\
383238`48.610914650441174 + 0.59995965819334583694748602681600243286382370203\
760764242156734377061778307385`50.15033397446782*I) + 
    (0.1958982869632657036191149737603325623952288458931422469373914467935519\
5889892`49.958602836680676 + 0.2334438527794623265297844691995733593623472366\
1072116202860889948989114062881`50.034754640612455*I)/eps - 
    (0.6805611593239847455893465213501269729085121594986433273217436352308542\
3041388`50.0331924718471 - 0.576071974122732316588766337592942817371257287122\
92212806068992623417586307872`49.96080205956882*I)*eps - 
    (0.5340131307285387866146974466767773898770446692455745807699548535866899\
1616293`50.138858216274876 - 0.1254060735471676175426836525262176041794409097\
3952037846568872433810808973642`49.509624850685434*I)*eps^2, 
  NPBx124[1, 1, 1, 1, 0, 1, 1, 1, -1] -> 
   (0.20218992881712474172232089156032061784359428190879679451993599164555270\
688451`50.0695624855137 - 0.1359032344585788292825708095036448552033103700814\
6284534358538955137273347127`49.89703275908978*I) - 
    (0.1312727557898957835891461238854878060063724472695848312361221943041281\
6680387`50.09575458880649 + 0.07030497909820661680368504075546307561171483432\
706458111277259993394314906377`49.824566069846085*I)/eps - 
    (0.0022713390555720403433849103581830848452799842017241958064941052494832\
6688508`49.19552916425249 + 0.02035070982010145991432218568643370565388605580\
224479399257492007304140750634`50.14782675735731*I)*eps + 
    (0.5029129941683734162032690797919196465837691449428069747689277922323015\
3800854`50.11834084047806 + 0.20098098209190066593943339770251819891587645750\
32059451952579038859557449489`49.720002947566314*I)*eps^2, 
  NPBx124[1, 1, 1, 1, -2, 1, 1, 1, 0] -> 
   (1.29957176812491905751268207099544229518518942285964547379242304115473512\
451817`49.62853808518511 + 4.122953919186053961293329175616562655513363266707\
17563072146719230476158878314`50.12994629788662*I) + 
    (0.5371752815134179966668256332413820270886287119976064452209874819786215\
2464493`49.68081182688743 + 1.49038199184910503315012440825555574994634754639\
297966746665720179898077446534`50.12399340116638*I)/eps - 
    (5.5228356431560517858156453315652379549799760572323148693653285613792433\
6932797`50.030516936376564 - 4.7438082096670978256019171216067919509923121162\
2625474677304702130675945504075`49.964481939701564*I)*eps - 
    (1.2389475196834626888828605841917579308396381749175721941036820478255199\
1777068`49.77802675025785 - 2.64530287591890316237152499261053889300207127413\
133330147736124589845886475865`50.10744924376805*I)*eps^2, 
  NPBx124[1, 1, 1, 1, -1, 1, 1, 1, -1] -> 
   (1.66045980359712078941953764350908585262226476623737242021993515602402805\
446008`50.090335490961294 - 0.93833895289476292800308709355274224406799574332\
015548564069533148816470901606`49.84246686969381*I) - 
    (0.9281238526170346907944002304647529405555939371114994010371654526728529\
8827605`50.10692324945428 + 0.43761408756751419568570417567785582366941111455\
532306093096831402544805342988`49.78040860960243*I)/eps - 
    (1.3455371900829910470581650009199061421300828366877110344644232988336654\
7628555`50.128847723419334 + 0.4358573788240068625057470816711254044859372568\
0472062537439923085666057734543`49.63929642018549*I)*eps + 
    (6.5525974629863613000875618148249226221000730766498400845856194421542625\
2188011`50.14739726302977 + 0.78798263968743878716102521357300972110972730372\
819115730186889508499392289505`49.227500423196105*I)*eps^2}}


==> anc/example/notebooks/diffeqs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32266,        781]
NotebookOptionsPosition[     28998,        724]
NotebookOutlinePosition[     29419,        741]
CellTagsIndexPosition[     29376,        738]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Generation of the differential equation", "Title",
 CellChangeTimes->{{3.990435566050222*^9, 
  3.990435579151318*^9}},ExpressionUUID->"cc61031e-ead6-42ec-be15-\
ad363e5bd1b6"],

Cell[TextData[{
 "The notebook generates the files ",
 StyleBox["connection.ipp",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 " and ",
 StyleBox["vector_field.ipp",
  FontWeight->"Bold",
  FontSlant->"Plain"]
}], "Abstract",
 CellChangeTimes->{{3.990435595742774*^9, 
  3.990435610484627*^9}},ExpressionUUID->"7016cfd5-8a83-43ce-a3cb-\
85dd3133ed26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.987495804069848*^9, 3.9874958133662767`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a8d4561f-4574-4335-a3a2-5887584e6411"],

Cell[CellGroupData[{

Cell["Canonical differential equation", "Section",
 CellChangeTimes->{{3.989638140916252*^9, 
  3.9896381449498463`*^9}},ExpressionUUID->"0eb0e4d1-d74b-4002-b5f3-\
bddf050f28c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"DEs", " ", "ds"}], "+", 
     RowBox[{"DEt", " ", "dt"}], "+", 
     RowBox[{"DEm2", " ", "dm2"}]}], "/.", 
    RowBox[{
    "Get", "[", "\"\<arxiv_2509.15315/CanonicalDiffEqs.m\>\"", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9874979490429897`*^9, 3.987497993005077*^9}, {
  3.989641246485443*^9, 3.989641255755568*^9}, {3.990004864871565*^9, 
  3.99000487282065*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1e8ee4de-95f7-4d78-ad0d-1d2b20247feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"Get", "[", "\"\<arxiv_2509.15315/roots.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.987498425149588*^9, 3.987498427769796*^9}, {
   3.989637329600092*^9, 3.989637337437332*^9}, {3.989640030906225*^9, 
   3.989640031899474*^9}, 3.989641779305564*^9, {3.990432732333021*^9, 
   3.990432735707603*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1b02b0a9-a896-4c05-ab7d-57b94537eb13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"specialFunctions", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"First", "/@", "roots"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"A", ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{"A", ",", 
          RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ",", "m2"}], "]"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"A", ",", 
        RowBox[{"G", "[", "__", "]"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"specialFunctions", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"specialFunctions", "->", 
     RowBox[{"Array", "[", 
      RowBox[{"f", ",", 
       RowBox[{"Length", "[", "specialFunctions", "]"}], ",", "0"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989637404229241*^9, 3.989637455036191*^9}, {
   3.989637723611445*^9, 3.989637740216095*^9}, {3.98963777915836*^9, 
   3.989637785081287*^9}, {3.989637863203673*^9, 3.989637864927487*^9}, {
   3.989639319695224*^9, 3.9896393395376596`*^9}, 3.989641153646235*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"2bbc63eb-9fdd-4f01-b665-07f9e8799f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"A", "/.", "specialFunctions"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Rational", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
       RowBox[{"a", "/", 
        RowBox[{"r", "[", "b", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"1", "/", "a_Integer"}], "->", 
       RowBox[{"1", "/", 
        RowBox[{"r", "[", "a", "]"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989637747433221*^9, 3.989637755202508*^9}, {
   3.98963789395333*^9, 3.98963790026816*^9}, {3.9896414181930113`*^9, 
   3.98964144612366*^9}, 3.990004880081251*^9, {3.990005313067781*^9, 
   3.990005315677096*^9}, {3.990005425526168*^9, 3.990005429683515*^9}, 
   3.990005515780397*^9, {3.990191520704077*^9, 3.9901915348317137`*^9}, 
   3.990191689046443*^9, 3.990255304347205*^9, {3.9902553559492283`*^9, 
   3.9902553574056053`*^9}, {3.9902554122284946`*^9, 3.990255450296523*^9}, {
   3.9902554980005608`*^9, 3.990255530618393*^9}, {3.9902556184421377`*^9, 
   3.990255621573071*^9}, {3.990255665690873*^9, 3.9902556699782057`*^9}, 
   3.990255700537698*^9, {3.990255744365898*^9, 3.9902557470021048`*^9}, {
   3.990255962170156*^9, 3.990255994179387*^9}, {3.990256036568205*^9, 
   3.9902560367285957`*^9}, 3.990256143336892*^9, {3.9903198128670397`*^9, 
   3.990319823230147*^9}, 3.990319896163169*^9, {3.990319977939912*^9, 
   3.990319985241095*^9}, {3.990320392996046*^9, 3.9903204097962723`*^9}, {
   3.990350999356554*^9, 3.990351063182754*^9}, {3.9903516208564577`*^9, 
   3.9903516684935837`*^9}, {3.9903519542721148`*^9, 
   3.9903520005197287`*^9}, {3.990352128397167*^9, 3.990352142782058*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2ca29932-68a4-46fa-a676-d82114534b43"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Differential equation for the special functions", "Section",
 CellChangeTimes->{{3.9896381500381517`*^9, 
  3.989638157324645*^9}},ExpressionUUID->"0ea5ecce-4a18-4f7f-bde9-\
9313d4065ba7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rootDerivatives", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"roots", "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f_", "->", 
          RowBox[{"c_.", 
           RowBox[{"Sqrt", "[", "x_", "]"}]}]}], ")"}], ":>", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f", ",", "var"}], "]"}], "->", 
          RowBox[{
           RowBox[{"f", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "x"}], ")"}]}], 
           RowBox[{"D", "[", 
            RowBox[{"x", ",", "var"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"var", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "t", ",", "m2"}], "}"}]}], "}"}]}], "]"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.989647638598027*^9, 3.98964763899897*^9}, {
  3.9896476729589443`*^9, 3.989647742530382*^9}, {3.989647811828826*^9, 
  3.9896478646999817`*^9}, {3.989647952424179*^9, 3.9896479596070023`*^9}, {
  3.990004903771204*^9, 3.9900049130099277`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"40c07240-5213-4354-a74a-f2280d8efd2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ellipticFunctionDerivatives", "=", 
   RowBox[{
   "Get", "[", "\"\<arxiv_2509.15315/DiffRelationsEllipticFunctions.m\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987498389371275*^9, 3.987498410190915*^9}, {
   3.988015693305215*^9, 3.9880156993746862`*^9}, {3.98964022609056*^9, 
   3.989640242541621*^9}, {3.9896417564047327`*^9, 3.989641758039146*^9}, 
   3.989647963794971*^9, {3.989839053846396*^9, 3.9898390554507427`*^9}, {
   3.990432775290782*^9, 3.9904327788283663`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b82dbc60-d994-4c2a-8007-47825887be4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rootMapping", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "9", "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}], ",", "s", ",", "m2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"r", "[", "7", "]"}], "[", 
       RowBox[{"s", ",", "t", ",", "m2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "9", "]"}], "[", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}], ",", "m2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"r", "[", "8", "]"}], "[", 
       RowBox[{"s", ",", "t", ",", "m2"}], "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{3.989641791789845*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"66788367-b0c9-49bc-827e-166f5f19e0c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"specialFunctionDifferential", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"First", "/@", "specialFunctions"}], ",", "s"}], "]"}], 
          "ds"}], "+", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"First", "/@", "specialFunctions"}], ",", "t"}], "]"}], 
          "dt"}], "+", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"First", "/@", "specialFunctions"}], ",", "m2"}], "]"}], 
          "dm2"}]}], "/.", "ellipticFunctionDerivatives"}], "/.", 
       "rootDerivatives"}], "/.", "rootMapping"}], "/.", "specialFunctions"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Rational", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
       RowBox[{"a", "/", 
        RowBox[{"r", "[", "b", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"1", "/", "a_Integer"}], "->", 
       RowBox[{"1", "/", 
        RowBox[{"r", "[", "a", "]"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98964004875278*^9, 3.989640084017049*^9}, {
   3.989640330236436*^9, 3.989640338756778*^9}, {3.989641764984106*^9, 
   3.9896417688209467`*^9}, {3.9896474050639553`*^9, 3.98964741137539*^9}, {
   3.989647981807722*^9, 3.989648024377123*^9}, 3.989648080939974*^9, {
   3.989649189624363*^9, 3.989649197606225*^9}, {3.989839061108685*^9, 
   3.9898390762718973`*^9}, {3.990004920541192*^9, 3.990004947267015*^9}, 
   3.990004987348167*^9, 3.990354889308612*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"34b77297-96f9-493f-9a34-a878c1cdd704"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Output", "Section",
 CellChangeTimes->{{3.989638194183494*^9, 
  3.989638194958252*^9}},ExpressionUUID->"40c3daea-dd28-4c39-b245-\
2cd9635cdcd3"],

Cell[CellGroupData[{

Cell["Canonical differential equation", "Subsection",
 CellChangeTimes->{{3.9896489447873383`*^9, 
  3.98964896881842*^9}},ExpressionUUID->"cb620505-0dc2-4754-94d7-\
e1fd3c45d10c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"integers", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"A", ",", "_r", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integers", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"integers", "->", 
     RowBox[{"(", 
      RowBox[{"integers", "/.", 
       RowBox[{
        RowBox[{"r", "[", "a_", "]"}], ":>", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<r\>\"", "<>", 
          RowBox[{"ToString", "[", "a", "]"}]}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990352156536808*^9, 3.990352247810965*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"7b14b953-bcd4-48b8-87cc-43de08694ff2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"out", "=", 
   RowBox[{"OpenWrite", "[", "\"\<../connection.ipp\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"WriteLine", "[", 
     RowBox[{"out", ",", 
      RowBox[{"\"\<const cplx \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\<(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"a", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], 
       "<>", "\"\<);\>\""}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "integers"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "out", ",", "\"\<const cplx s = x(0);\nconst cplx t = x(1);\nconst cplx m2 \
= x(2);\nconst cplx ds = dx(0);\nconst cplx dt = dx(1);\nconst cplx dm2 = \
dx(2);\n\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "=!=", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"WriteLine", "[", 
       RowBox[{"out", ",", 
        RowBox[{"\"\<A(\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"j", "-", "1"}], "]"}], "<>", "\"\<) = \>\"", "<>", 
         RowBox[{"StringReplace", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"CForm", "[", 
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", "integers"}], 
              "]"}], "]"}], "<>", "\"\<;\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<Power\>\"", "->", "\"\<pow\>\""}], "}"}]}], 
          "]"}]}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "out", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.960783395017273*^9, 3.960783444650878*^9}, {
   3.9607834779279613`*^9, 3.960783527418377*^9}, {3.960783564662599*^9, 
   3.9607835810522003`*^9}, {3.9607837305269203`*^9, 3.960783761167656*^9}, {
   3.960783799200859*^9, 3.9607838577358932`*^9}, {3.960783912507079*^9, 
   3.960783944210806*^9}, 3.96078785150729*^9, {3.9609802654934483`*^9, 
   3.9609802658953657`*^9}, {3.96098035243335*^9, 3.960980383558483*^9}, {
   3.960980424269627*^9, 3.9609804415490217`*^9}, {3.9609805903844433`*^9, 
   3.960980595506501*^9}, {3.961042521728644*^9, 3.961042521729947*^9}, 
   3.961063621077663*^9, {3.961475055689192*^9, 3.961475088398782*^9}, 
   3.961844418114884*^9, 3.961991630706314*^9, {3.9874969594167433`*^9, 
   3.987497060514493*^9}, {3.98749710845618*^9, 3.987497131061749*^9}, {
   3.987497224752577*^9, 3.987497228611024*^9}, 3.9874973274303427`*^9, {
   3.987497439992031*^9, 3.987497444326621*^9}, {3.9874974981949673`*^9, 
   3.987497560396566*^9}, {3.987497592952217*^9, 3.987497665565867*^9}, {
   3.98749785946142*^9, 3.987497895507595*^9}, {3.9874979333693027`*^9, 
   3.9874979378506737`*^9}, {3.987498015280167*^9, 3.987498142424024*^9}, {
   3.987498179971121*^9, 3.987498182131526*^9}, {3.987498220266603*^9, 
   3.9874982389173403`*^9}, {3.987498273422041*^9, 3.987498300017696*^9}, {
   3.989636723643723*^9, 3.9896367646215363`*^9}, {3.9896368045974216`*^9, 
   3.989636912341663*^9}, {3.989637311861006*^9, 3.98963731694516*^9}, {
   3.9896379290720673`*^9, 3.989637950715383*^9}, 3.989641362814095*^9, {
   3.989641620908469*^9, 3.989641624432538*^9}, {3.989641659173254*^9, 
   3.989641659756269*^9}, {3.989642192750024*^9, 3.989642222492659*^9}, {
   3.989642654148581*^9, 3.989642684384384*^9}, 3.989654121767165*^9, {
   3.989656323625464*^9, 3.989656333511655*^9}, {3.989656455180833*^9, 
   3.989656468512597*^9}, {3.989656508201973*^9, 3.989656525105688*^9}, {
   3.989747582044311*^9, 3.989747582400131*^9}, {3.98983550067555*^9, 
   3.989835540228752*^9}, {3.990004765002527*^9, 3.990004854820512*^9}, {
   3.990005130948247*^9, 3.990005134768252*^9}, {3.990005200837229*^9, 
   3.990005202187743*^9}, {3.990267055367796*^9, 3.9902670731985807`*^9}, {
   3.990267111018593*^9, 3.9902671111609097`*^9}, {3.990350733153112*^9, 
   3.990350737051488*^9}, {3.9903509891302*^9, 3.990350995096592*^9}, {
   3.990352269217985*^9, 3.9903523256016483`*^9}, {3.990352376361454*^9, 
   3.990352491218319*^9}, {3.9903525220018044`*^9, 3.990352584356132*^9}, {
   3.990352694617902*^9, 3.990352706993791*^9}, {3.9904327537397337`*^9, 
   3.990432754116781*^9}, {3.990433984656377*^9, 
   3.990433984937378*^9}},ExpressionUUID->"286d02e7-d712-43a9-a86c-\
eba157898e89"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives of the special functions including square roots", \
"Subsection",
 CellChangeTimes->{{3.989648976395735*^9, 
  3.989648988408558*^9}},ExpressionUUID->"3f043fb6-3d66-4075-8018-\
ee17203521e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"integers", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{"specialFunctionDifferential", ",", "_r", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integers", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"integers", "->", 
     RowBox[{"(", 
      RowBox[{"integers", "/.", 
       RowBox[{
        RowBox[{"r", "[", "a_", "]"}], ":>", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<r\>\"", "<>", 
          RowBox[{"ToString", "[", "a", "]"}]}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990352156536808*^9, 3.990352247810965*^9}, 
   3.990354913366022*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"1dc4e597-152e-41f8-a915-e6d887947dfa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"out", "=", 
   RowBox[{"OpenWrite", "[", "\"\<../vector_field.ipp\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"WriteLine", "[", 
     RowBox[{"out", ",", 
      RowBox[{"\"\<const cplx \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"a", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\<(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"a", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], 
       "<>", "\"\<);\>\""}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "integers"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "out", ",", "\"\<const cplx s = x(0);\nconst cplx t = x(1);\nconst cplx m2 \
= x(2);\nconst cplx ds = dx(0);\nconst cplx dt = dx(1);\nconst cplx dm2 = \
dx(2);\n\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"WriteLine", "[", 
     RowBox[{"out", ",", 
      RowBox[{"\"\<df(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<) = \>\"", "<>", 
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"CForm", "[", 
            RowBox[{
             RowBox[{"specialFunctionDifferential", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/.", "integers"}], "]"}], 
           "]"}], "<>", "\"\<;\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<Power\>\"", "->", "\"\<pow\>\""}], "}"}]}], "]"}]}]}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "specialFunctions", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "out", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.960783395017273*^9, 3.960783444650878*^9}, {
   3.9607834779279613`*^9, 3.960783527418377*^9}, {3.960783564662599*^9, 
   3.9607835810522003`*^9}, {3.9607837305269203`*^9, 3.960783761167656*^9}, {
   3.960783799200859*^9, 3.9607838577358932`*^9}, {3.960783912507079*^9, 
   3.960783944210806*^9}, 3.96078785150729*^9, {3.9609802654934483`*^9, 
   3.9609802658953657`*^9}, {3.96098035243335*^9, 3.960980383558483*^9}, {
   3.960980424269627*^9, 3.9609804415490217`*^9}, {3.9609805903844433`*^9, 
   3.960980595506501*^9}, {3.961042521728644*^9, 3.961042521729947*^9}, 
   3.961063621077663*^9, {3.961475055689192*^9, 3.961475088398782*^9}, 
   3.961844418114884*^9, 3.961991630706314*^9, {3.9874969594167433`*^9, 
   3.987497060514493*^9}, {3.98749710845618*^9, 3.987497131061749*^9}, {
   3.987497224752577*^9, 3.987497228611024*^9}, 3.9874973274303427`*^9, {
   3.987497439992031*^9, 3.987497444326621*^9}, {3.9874974981949673`*^9, 
   3.987497560396566*^9}, {3.987497592952217*^9, 3.987497665565867*^9}, {
   3.98749785946142*^9, 3.987497895507595*^9}, {3.9874979333693027`*^9, 
   3.9874979378506737`*^9}, {3.987498015280167*^9, 3.987498142424024*^9}, {
   3.987498179971121*^9, 3.987498182131526*^9}, {3.987498220266603*^9, 
   3.9874982389173403`*^9}, {3.987498273422041*^9, 3.987498300017696*^9}, {
   3.989636723643723*^9, 3.9896367646215363`*^9}, {3.9896368045974216`*^9, 
   3.989636912341663*^9}, {3.989637311861006*^9, 3.98963731694516*^9}, {
   3.9896379290720673`*^9, 3.989637950715383*^9}, 3.989641362814095*^9, {
   3.989641620908469*^9, 3.989641624432538*^9}, {3.989641659173254*^9, 
   3.989641659756269*^9}, {3.989642192750024*^9, 3.989642222492659*^9}, {
   3.989642654148581*^9, 3.989642684384384*^9}, {3.989648906552249*^9, 
   3.989648923410469*^9}, {3.98964912927745*^9, 3.989649149167506*^9}, {
   3.9896492138358107`*^9, 3.9896492475688667`*^9}, {3.989656340262733*^9, 
   3.989656348854919*^9}, {3.989656538802916*^9, 3.989656561419201*^9}, {
   3.989664580174543*^9, 3.98966461791192*^9}, {3.989747586977354*^9, 
   3.989747587332583*^9}, {3.98983960256575*^9, 3.9898396115193043`*^9}, {
   3.9899255112706537`*^9, 3.989925521572646*^9}, 3.990004967071645*^9, {
   3.990267076321128*^9, 3.990267113140135*^9}, 3.990267445334445*^9, 
   3.990354834049024*^9, {3.9903549271398277`*^9, 3.9903549360291986`*^9}, 
   3.990432760502157*^9, {3.9904339885134773`*^9, 
   3.990433988811043*^9}},ExpressionUUID->"44002ff6-dd37-4011-bd4c-\
2132b621cc03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Boundary conditions", "Section",
 CellChangeTimes->{{3.9897468444678993`*^9, 
  3.989746849536045*^9}},ExpressionUUID->"4b65953e-f8c8-41e8-9b49-\
16ecd5c70029"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "32"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9898242093383293`*^9, 3.9898242113359737`*^9}, {
  3.989827124930567*^9, 3.989827127650786*^9}, {3.9898381484022284`*^9, 
  3.9898381486708*^9}, {3.9898388339482527`*^9, 3.9898388344906673`*^9}, {
  3.990432860600245*^9, 3.9904328615982647`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"29d921b7-f8b3-4236-a43d-cf1e7a371374"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Last", "/@", 
    RowBox[{
    "Get", "[", "\"\<arxiv_2509.15315/CanonicalBasis.m\>\"", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989746859484263*^9, 3.9897468703091307`*^9}, {
  3.98974692338169*^9, 3.989746924250165*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1d21011a-47ff-4eba-9e4f-a6e5ef7c71d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundary1", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<arxiv_2509.15315/amfpt1C.m\>\"", "]"}], "/.", 
    RowBox[{"mt2", "->", "m2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989746932502081*^9, 3.989746940601159*^9}, {
   3.989747245773896*^9, 3.989747255655637*^9}, {3.9897493988507233`*^9, 
   3.9897494105670233`*^9}, 3.990432955082285*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"e311ea3a-8731-4584-b61f-e3eda9b9f06f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundarySpecialFunctions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumericQ", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "#", ",", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "->", "1"}]}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Reverse", "/@", "specialFunctions"}], ")"}], "/.", "roots"}],
       "/.", 
      RowBox[{"boundary1", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989748631720624*^9, 3.989748633321637*^9}, {
   3.989748710875038*^9, 3.989748749721293*^9}, {3.989748807728716*^9, 
   3.989748811189992*^9}, {3.989748868062703*^9, 3.989748972209959*^9}, {
   3.989749259052657*^9, 3.9897493011690617`*^9}, 3.989749395356229*^9, 
   3.989825114026876*^9, {3.989839197804088*^9, 3.989839202034626*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d0bb8019-9acd-4685-b7cf-2352a0f33dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundaryCanonicalMasters", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "order"}], "}"}]}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"basis", "/.", "specialFunctions"}], "/.", 
         RowBox[{"boundary1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"boundary1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", "boundarySpecialFunctions"}],
       ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989825127810916*^9, 3.989825139857725*^9}, {
  3.9898391574958057`*^9, 3.98983916003214*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5e48767b-9ea3-4577-b102-f7a9ad336db2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundaryData", "=", 
   RowBox[{"OpenWrite", "[", "\"\<../data/boundary_point_1.dat\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9898237178983088`*^9, 3.989823744688346*^9}, {
  3.990433739858203*^9, 3.990433740287684*^9}, {3.990433976901682*^9, 
  3.99043397873*^9}, {3.99121757296045*^9, 
  3.991217575016211*^9}},ExpressionUUID->"00772bd9-39e5-47c0-ae85-\
2206f346d49d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"boundaryData", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"boundary1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"boundaryData", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"boundary1", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", ";;", ",", "2"}], "]"}], "]"}], "}"}], ",", 
      "prec"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteLine", "[", 
   RowBox[{"boundaryData", ",", "\"\<\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"boundaryData", ",", 
    RowBox[{"{", 
     RowBox[{"order", ",", 
      RowBox[{"Length", "[", "basis", "]"}], ",", 
      RowBox[{"Length", "[", "boundarySpecialFunctions", "]"}]}], "}"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteLine", "[", 
   RowBox[{"boundaryData", ",", "\"\<\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Export", "[", 
      RowBox[{"boundaryData", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ReIm", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", "eps", ",", "i"}], "]"}], "]"}], "&"}], "/@", 
        "boundaryCanonicalMasters"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"WriteLine", "[", 
      RowBox[{"boundaryData", ",", "\"\<\>\""}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "order"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"boundaryData", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ReIm", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Last", "[", "#", "]"}], ",", "prec"}], "]"}], "]"}], "&"}], 
     "/@", "boundarySpecialFunctions"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9898237551001453`*^9, 3.9898237991999483`*^9}, {
  3.9898239601778307`*^9, 3.9898239621759253`*^9}, {3.9898240152134113`*^9, 
  3.989824050522091*^9}, {3.989824081257618*^9, 3.9898240884814043`*^9}, {
  3.989824148105826*^9, 3.9898241886056547`*^9}, {3.9898243018822927`*^9, 
  3.989824302632559*^9}, {3.989824407249154*^9, 3.9898244350175657`*^9}, {
  3.989824469465424*^9, 3.9898244772256737`*^9}, {3.989825045091589*^9, 
  3.989825099442535*^9}, {3.989826876818964*^9, 3.989826942027234*^9}, {
  3.9898269736671743`*^9, 3.989827073451447*^9}, {3.989827119116579*^9, 
  3.989827149016574*^9}, {3.989828494137911*^9, 3.989828508910419*^9}, {
  3.9898377874261017`*^9, 3.9898377957685423`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"06e8536c-08d3-4b49-857d-2e738eb6914b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Close", "[", "boundaryData", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9898242187545233`*^9, 3.989824225391305*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"117d6904-9629-4e6e-b52a-da3903d4b9bf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1215, 895},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9b533a7f-3fc2-448c-a423-60de2d997b10"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 144, "Title",ExpressionUUID->"cc61031e-ead6-42ec-be15-ad363e5bd1b6"],
Cell[765, 27, 352, 12, 91, "Abstract",ExpressionUUID->"7016cfd5-8a83-43ce-a3cb-85dd3133ed26"],
Cell[1120, 41, 269, 5, 44, "Input",ExpressionUUID->"a8d4561f-4574-4335-a3a2-5887584e6411"],
Cell[CellGroupData[{
Cell[1414, 50, 178, 3, 99, "Section",ExpressionUUID->"0eb0e4d1-d74b-4002-b5f3-bddf050f28c9"],
Cell[1595, 55, 541, 14, 44, "Input",ExpressionUUID->"1e8ee4de-95f7-4d78-ad0d-1d2b20247feb"],
Cell[2139, 71, 452, 9, 44, "Input",ExpressionUUID->"1b02b0a9-a896-4c05-ab7d-57b94537eb13"],
Cell[2594, 82, 1419, 35, 105, "Input",ExpressionUUID->"2bbc63eb-9fdd-4f01-b665-07f9e8799f50"],
Cell[4016, 119, 1782, 33, 44, "Input",ExpressionUUID->"2ca29932-68a4-46fa-a676-d82114534b43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5835, 157, 194, 3, 99, "Section",ExpressionUUID->"0ea5ecce-4a18-4f7f-bde9-9313d4065ba7"],
Cell[6032, 162, 1168, 31, 105, "Input",ExpressionUUID->"40c07240-5213-4354-a74a-f2280d8efd2d"],
Cell[7203, 195, 608, 11, 44, "Input",ExpressionUUID->"b82dbc60-d994-4c2a-8007-47825887be4b"],
Cell[7814, 208, 826, 25, 44, "Input",ExpressionUUID->"66788367-b0c9-49bc-827e-166f5f19e0c2"],
Cell[8643, 235, 1720, 44, 166, "Input",ExpressionUUID->"34b77297-96f9-493f-9a34-a878c1cdd704"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10400, 284, 151, 3, 99, "Section",ExpressionUUID->"40c3daea-dd28-4c39-b245-2cd9635cdcd3"],
Cell[CellGroupData[{
Cell[10576, 291, 180, 3, 79, "Subsection",ExpressionUUID->"cb620505-0dc2-4754-94d7-e1fd3c45d10c"],
Cell[10759, 296, 744, 20, 74, "Input",ExpressionUUID->"7b14b953-bcd4-48b8-87cc-43de08694ff2"],
Cell[11506, 318, 5064, 101, 472, "Input",ExpressionUUID->"286d02e7-d712-43a9-a86c-eba157898e89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16607, 424, 209, 4, 79, "Subsection",ExpressionUUID->"3f043fb6-3d66-4075-8018-ee17203521e0"],
Cell[16819, 430, 796, 21, 74, "Input",ExpressionUUID->"1dc4e597-152e-41f8-a915-e6d887947dfa"],
Cell[17618, 453, 4408, 86, 472, "Input",ExpressionUUID->"44002ff6-dd37-4011-bd4c-2132b621cc03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22075, 545, 166, 3, 99, "Section",ExpressionUUID->"4b65953e-f8c8-41e8-9b49-16ecd5c70029"],
Cell[22244, 550, 493, 9, 74, "Input",ExpressionUUID->"29d921b7-f8b3-4236-a43d-cf1e7a371374"],
Cell[22740, 561, 374, 9, 44, "Input",ExpressionUUID->"1d21011a-47ff-4eba-9e4f-a6e5ef7c71d3"],
Cell[23117, 572, 465, 9, 44, "Input",ExpressionUUID->"e311ea3a-8731-4584-b61f-e3eda9b9f06f"],
Cell[23585, 583, 1076, 26, 74, "Input",ExpressionUUID->"d0bb8019-9acd-4685-b7cf-2352a0f33dec"],
Cell[24664, 611, 845, 22, 105, "Input",ExpressionUUID->"5e48767b-9ea3-4577-b102-f7a9ad336db2"],
Cell[25512, 635, 420, 9, 44, "Input",ExpressionUUID->"00772bd9-39e5-47c0-ae85-2206f346d49d"],
Cell[25935, 646, 2798, 68, 289, "Input",ExpressionUUID->"06e8536c-08d3-4b49-857d-2e738eb6914b"],
Cell[28736, 716, 234, 4, 44, "Input",ExpressionUUID->"117d6904-9629-4e6e-b52a-da3903d4b9bf"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example/notebooks/test.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14119,        388]
NotebookOptionsPosition[     12008,        343]
NotebookOutlinePosition[     12429,        360]
CellTagsIndexPosition[     12386,        357]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Test of the numerical solution of canonical differential equations\
\>", "Title",
 CellChangeTimes->{{3.9904354158168993`*^9, 
  3.990435429496173*^9}},ExpressionUUID->"27bb975d-e73e-404f-98d5-\
cf0535b8d0d5"],

Cell[TextData[{
 "Each of the tests below gives the maximal absolute difference between the \
canonical master integrals calculated by the executable ",
 StyleBox["test",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 " in quadruple precision with a requested error of 1e-25 and stored in the \
directory ",
 StyleBox["../data",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 " and the values obtained with AMFlow stored in the directory arxiv_",
 StyleBox["2509.15315",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 "."
}], "Abstract",
 CellChangeTimes->{{3.990435266117404*^9, 3.990435379804377*^9}, {
   3.991468390053277*^9, 3.991468416510922*^9}, 
   3.991731283150918*^9},ExpressionUUID->"5222b70d-48a9-4263-9b78-\
b9249bed5149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.987495804069848*^9, 3.9874958133662767`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a8d4561f-4574-4335-a3a2-5887584e6411"],

Cell[CellGroupData[{

Cell["Canonical differential equation", "Section",
 CellChangeTimes->{{3.989638140916252*^9, 
  3.9896381449498463`*^9}},ExpressionUUID->"0eb0e4d1-d74b-4002-b5f3-\
bddf050f28c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"DEs", " ", "ds"}], "+", 
     RowBox[{"DEt", " ", "dt"}], "+", 
     RowBox[{"DEm2", " ", "dm2"}]}], "/.", 
    RowBox[{
    "Get", "[", "\"\<arxiv_2509.15315/CanonicalDiffEqs.m\>\"", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9874979490429897`*^9, 3.987497993005077*^9}, {
  3.989641246485443*^9, 3.989641255755568*^9}, {3.990004864871565*^9, 
  3.99000487282065*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1e8ee4de-95f7-4d78-ad0d-1d2b20247feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"Get", "[", "\"\<arxiv_2509.15315/roots.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.987498425149588*^9, 3.987498427769796*^9}, {
   3.989637329600092*^9, 3.989637337437332*^9}, {3.989640030906225*^9, 
   3.989640031899474*^9}, 3.989641779305564*^9, {3.990432732333021*^9, 
   3.990432735707603*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1b02b0a9-a896-4c05-ab7d-57b94537eb13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"specialFunctions", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"First", "/@", "roots"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"A", ",", 
        RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{"A", ",", 
          RowBox[{"\[Omega]0", "[", "__", "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ",", "m2"}], "]"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"A", ",", 
        RowBox[{"G", "[", "__", "]"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"specialFunctions", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"specialFunctions", "->", 
     RowBox[{"Array", "[", 
      RowBox[{"f", ",", 
       RowBox[{"Length", "[", "specialFunctions", "]"}], ",", "0"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989637404229241*^9, 3.989637455036191*^9}, {
   3.989637723611445*^9, 3.989637740216095*^9}, {3.98963777915836*^9, 
   3.989637785081287*^9}, {3.989637863203673*^9, 3.989637864927487*^9}, {
   3.989639319695224*^9, 3.9896393395376596`*^9}, 3.989641153646235*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"2bbc63eb-9fdd-4f01-b665-07f9e8799f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Last", "/@", 
    RowBox[{
    "Get", "[", "\"\<arxiv_2509.15315/CanonicalBasis.m\>\"", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989746859484263*^9, 3.9897468703091307`*^9}, {
  3.98974692338169*^9, 3.989746924250165*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1d21011a-47ff-4eba-9e4f-a6e5ef7c71d3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Boundary conditions", "Section",
 CellChangeTimes->{{3.9897468444678993`*^9, 
  3.989746849536045*^9}},ExpressionUUID->"4b65953e-f8c8-41e8-9b49-\
16ecd5c70029"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"boundary2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<arxiv_2509.15315/amfpt2C.m\>\"", "]"}], "/.", 
    RowBox[{"mt2", "->", "m2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boundary3", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<arxiv_2509.15315/amfpt3C.m\>\"", "]"}], "/.", 
    RowBox[{"mt2", "->", "m2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989746932502081*^9, 3.989746940601159*^9}, {
   3.989747245773896*^9, 3.989747255655637*^9}, {3.9897493988507233`*^9, 
   3.9897494105670233`*^9}, 3.9904344675945683`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"e311ea3a-8731-4584-b61f-e3eda9b9f06f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"order", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.99043499723946*^9, 3.990434998980023*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"52b71af1-d5cd-47d1-852c-c1b0e29668e4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Test at boundary2", "Section",
 CellChangeTimes->{{3.9898389332175493`*^9, 3.9898389347455997`*^9}, {
  3.989926683196472*^9, 
  3.989926686132535*^9}},ExpressionUUID->"3f9e8598-5aa1-4ad4-85b4-\
987eb82d8850"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<../data/result_point_2.dat\>\"", "]"}], ",", 
   RowBox[{
    RowBox[{"functions2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "&"}], "/@", 
      RowBox[{"Import", "[", "\"\<../data/result_point_2.dat\>\"", "]"}]}]}], 
    ";", 
    RowBox[{"boundary2SpecialFunctions", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Last", "/@", "specialFunctions"}], ")"}], "->", 
       RowBox[{"Take", "[", 
        RowBox[{"functions2", ",", 
         RowBox[{"-", "25"}]}], "]"}]}], "]"}]}], ";", 
    RowBox[{"boundary2CanonicalMasters", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"eps", ",", "0", ",", "order"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"basis", "/.", "specialFunctions"}], "/.", 
           RowBox[{"boundary2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"boundary2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
         "boundary2SpecialFunctions"}], ")"}]}], "]"}]}], ";", 
    RowBox[{"boundary2Functions", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", "eps", ",", "i"}], "]"}], "&"}], "/@", 
         "boundary2CanonicalMasters"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "order"}], "}"}]}], "]"}], "]"}]}], ";", 
    
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"functions2", ",", 
         RowBox[{"Length", "[", "boundary2Functions", "]"}]}], "]"}], "-", 
       "boundary2Functions"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989836884755444*^9, 3.989836932603771*^9}, {
   3.990434775454604*^9, 3.990434776277398*^9}, 3.990434825671258*^9, {
   3.990434856271514*^9, 3.9904348934732437`*^9}, {3.991217503985982*^9, 
   3.991217513159213*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4861b375-79da-4e7e-9928-ced1ca5dc0be"],

Cell[BoxData["4.5339494096387578591016234079865984`5.747633594181471*^-24"], \
"Output",
 CellChangeTimes->{3.99121755253474*^9, 3.991468357912579*^9, 
  3.991468523147665*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"61f4e8e0-43d4-4d58-9cc5-160acbec1135"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test at boundary3", "Section",
 CellChangeTimes->{{3.9898389332175493`*^9, 3.9898389347455997`*^9}, {
  3.989926683196472*^9, 
  3.989926693080072*^9}},ExpressionUUID->"9aba4e5c-7667-4ab1-996b-\
a3de54f3b4d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "\"\<../data/result_point_3.dat\>\"", "]"}], ",", 
   RowBox[{
    RowBox[{"functions3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "&"}], "/@", 
      RowBox[{"Import", "[", "\"\<../data/result_point_3.dat\>\"", "]"}]}]}], 
    ";", 
    RowBox[{"boundary3SpecialFunctions", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Last", "/@", "specialFunctions"}], ")"}], "->", 
       RowBox[{"Take", "[", 
        RowBox[{"functions3", ",", 
         RowBox[{"-", "25"}]}], "]"}]}], "]"}]}], ";", 
    RowBox[{"boundary3CanonicalMasters", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"eps", ",", "0", ",", "order"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"basis", "/.", "specialFunctions"}], "/.", 
           RowBox[{"boundary3", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"boundary3", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
         "boundary3SpecialFunctions"}], ")"}]}], "]"}]}], ";", 
    RowBox[{"boundary3Functions", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", "eps", ",", "i"}], "]"}], "&"}], "/@", 
         "boundary3CanonicalMasters"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "order"}], "}"}]}], "]"}], "]"}]}], ";", 
    
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"functions3", ",", 
         RowBox[{"Length", "[", "boundary3Functions", "]"}]}], "]"}], "-", 
       "boundary3Functions"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.989836884755444*^9, 3.989836932603771*^9}, {
   3.989926699216399*^9, 3.9899267049027967`*^9}, {3.990434785189185*^9, 
   3.990434787542356*^9}, {3.990434933336926*^9, 3.990434951720002*^9}, 
   3.990435017930018*^9, {3.991217535582983*^9, 3.99121754299644*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"778e2477-a348-4c1c-ad61-9c74e37dabc0"],

Cell[BoxData["2.865041480662`2.5054503088613465*^-26"], "Output",
 CellChangeTimes->{3.991217552986899*^9, 3.991468358189888*^9, 
  3.9914685233931026`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"07439d29-dbe4-4d3a-9cab-4118af07b623"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1215, 895},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9b533a7f-3fc2-448c-a423-60de2d997b10"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 219, 5, 235, "Title",ExpressionUUID->"27bb975d-e73e-404f-98d5-cf0535b8d0d5"],
Cell[802, 29, 733, 20, 189, "Abstract",ExpressionUUID->"5222b70d-48a9-4263-9b78-b9249bed5149"],
Cell[1538, 51, 269, 5, 44, "Input",ExpressionUUID->"a8d4561f-4574-4335-a3a2-5887584e6411"],
Cell[CellGroupData[{
Cell[1832, 60, 178, 3, 99, "Section",ExpressionUUID->"0eb0e4d1-d74b-4002-b5f3-bddf050f28c9"],
Cell[2013, 65, 541, 14, 44, "Input",ExpressionUUID->"1e8ee4de-95f7-4d78-ad0d-1d2b20247feb"],
Cell[2557, 81, 452, 9, 44, "Input",ExpressionUUID->"1b02b0a9-a896-4c05-ab7d-57b94537eb13"],
Cell[3012, 92, 1419, 35, 105, "Input",ExpressionUUID->"2bbc63eb-9fdd-4f01-b665-07f9e8799f50"],
Cell[4434, 129, 373, 9, 44, "Input",ExpressionUUID->"1d21011a-47ff-4eba-9e4f-a6e5ef7c71d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[4844, 143, 166, 3, 76, "Section",ExpressionUUID->"4b65953e-f8c8-41e8-9b49-16ecd5c70029"],
Cell[5013, 148, 663, 14, 74, "Input",ExpressionUUID->"e311ea3a-8731-4584-b61f-e3eda9b9f06f"],
Cell[5679, 164, 214, 4, 44, "Input",ExpressionUUID->"52b71af1-d5cd-47d1-852c-c1b0e29668e4"]
}, Closed]],
Cell[CellGroupData[{
Cell[5930, 173, 215, 4, 76, "Section",ExpressionUUID->"3f9e8598-5aa1-4ad4-85b4-987eb82d8850"],
Cell[CellGroupData[{
Cell[6170, 181, 2484, 66, 319, "Input",ExpressionUUID->"4861b375-79da-4e7e-9928-ced1ca5dc0be"],
Cell[8657, 249, 255, 4, 50, "Output",ExpressionUUID->"61f4e8e0-43d4-4d58-9cc5-160acbec1135"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8961, 259, 215, 4, 99, "Section",ExpressionUUID->"9aba4e5c-7667-4ab1-996b-a3de54f3b4d2"],
Cell[CellGroupData[{
Cell[9201, 267, 2529, 66, 319, "Input",ExpressionUUID->"778e2477-a348-4c1c-ad61-9c74e37dabc0"],
Cell[11733, 335, 235, 3, 63, "Output",ExpressionUUID->"07439d29-dbe4-4d3a-9cab-4118af07b623"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example/test.cpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2025 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#include <fstream>
#include <filesystem>

#include "diffeqs.hpp"

using namespace std;

/******************************************************************************
 *                                                                            *
 * differential equations                                                     *
 *                                                                            *
 ******************************************************************************/

// double precision

using types_dble = diffeqs_types<double>;
using cplx_dble = typename types_dble::cplx;
using real_vec_dble = typename types_dble::real_vec;
using cplx_vec_dble = typename types_dble::cplx_vec;
using cplx_vec_dble_range = typename types_dble::cplx_vec_range;
using matrix_dble = typename types_dble::matrix;

void connection_dble(const cplx_vec_dble& x,const cplx_vec_dble& dx,
                     const cplx_vec_dble_range& f, matrix_dble& A);

void vector_field_dble(const cplx_vec_dble& x, const cplx_vec_dble& dx,
                       const cplx_vec_dble_range& f, cplx_vec_dble_range& df);

// quadruple precision

#ifdef QD

#include <qd/dd_real.h>

using types_dd = diffeqs_types<dd_real>;
using cplx_dd = typename types_dd::cplx;
using real_vec_dd = typename types_dd::real_vec;
using cplx_vec_dd = typename types_dd::cplx_vec;
using cplx_vec_dd_range = typename types_dd::cplx_vec_range;
using matrix_dd = typename types_dd::matrix;

void connection_dd(const cplx_vec_dd& x,const cplx_vec_dd& dx,
                     const cplx_vec_dd_range& f, matrix_dd& A);

void vector_field_dd(const cplx_vec_dd& x, const cplx_vec_dd& dx,
                       const cplx_vec_dd_range& f, cplx_vec_dd_range& df);

#endif

/******************************************************************************
 *                                                                            *
 * max_difference                                                             *
 *                                                                            *
 ******************************************************************************/

// compare precomputed values in a stream vs cplx_vec

template<class Real = double>
Real max_difference(istream& in,
                    const typename diffeqs_types<Real>::cplx_vec& f)
{
  using cplx = typename diffeqs_types<Real>::cplx;
  Real max = 0;
  for (auto z : f)
    {
      Real x, y;
      in >> x >> y;
      Real diff = abs(cplx(x,y)-z);
      if (diff > max) max = diff;
    }
  return max;
}

/******************************************************************************
 *                                                                            *
 * main                                                                       *
 *                                                                            *
 ******************************************************************************/

int main()
{
#ifdef QD
  unsigned old_cw;
  fpu_fix_start(&old_cw);
#endif

  bool check_passed = true;

  // define the system of differential equations in double precision

  ifstream boundary("data/boundary_point_1.dat");
  diffeqs<double> sys(connection_dble,vector_field_dble,boundary);
  sys.set_log_stream(cout);

  // set integration parameters

  const real_vec_dble deformation{0.1,0.2,0.};

  // solve for the 2nd boundary point

  const real_vec_dble x2{1/40.,-1249/50000.,1.};
  const double error2 = 1e-8;
  cplx_vec_dble f2;
  sys.evaluate(x2,deformation,error2,f2);

  double diff_dble_2 = -1, diff_dble_2_dd = -1;
  if (filesystem::exists("data/result_point_2.dat"))
    {
      ifstream in("data/result_point_2.dat");
      diff_dble_2 = max_difference<double>(in,f2);
      if (diff_dble_2 > error2*100) check_passed = false;
    }
  else
    {
      ofstream out("data/result_point_2.dat");
      out.precision(32);
      for (unsigned i = 0; i < f2.size(); ++i)
        out << f2(i).real() << "\t" << f2(i).imag() << "\n";
      out.close();
    }

  // solve for the 3rd boundary point

  const real_vec_dble x3{8,-37/10.,1.};
  const double error3 = 1e-10;
  cplx_vec_dble f3;
  cout << endl;
  sys.evaluate(x3,deformation,error3,f3);

  double diff_dble_3 = -1;
  if (filesystem::exists("data/result_point_3.dat"))
    {
      ifstream in("data/result_point_3.dat");
      diff_dble_3 = max_difference<double>(in,f3);
      if (diff_dble_3 > error3*100) check_passed = false;
    }
  else
    {
      ofstream out("data/result_point_3.dat");
      out.precision(32);
      for (unsigned i = 0; i < f3.size(); ++i)
        out << f3(i).real() << "\t" << f3(i).imag() << "\n";
      out.close();
    }

  const double error_dd = 1e-20;
#ifdef QD

  // Define the system of differential equations in quadruple precision

  ifstream boundary_dd("data/boundary_point_1.dat");
  diffeqs<dd_real> sys_dd(connection_dd,vector_field_dd,boundary_dd);
  sys_dd.set_log_stream(cout);

  // set integration parameters

  const real_vec_dd deformation_dd{0.1,0.2,0.};

  // solve for the 2nd boundary point

  const real_vec_dd x2_dd{1/dd_real(40),-1249/dd_real(50000),1};
  cplx_vec_dd f2_dd;
  cout << endl;
  sys_dd.evaluate(x2_dd,deformation_dd,error_dd,f2_dd);

  if (filesystem::exists("data/result_point_2.dat"))
    {
      ifstream in("data/result_point_2.dat");
      diff_dble_2_dd = to_double(max_difference<dd_real>(in,f2_dd));
      if (diff_dble_2_dd > error_dd*100) check_passed = false;
    }
  else
    {
      ofstream out("data/result_point_2.dat");
      out.precision(32);
      for (unsigned i = 0; i < f2_dd.size(); ++i)
        out << f2_dd(i).real() << "\t" << f2_dd(i).imag() << "\n";
      out.close();
    }

#endif

  cout << endl;
  if (diff_dble_2 >= 0)
    cout << "Max difference for point 2 is " << diff_dble_2
         << ", requested error was " << error2 << endl;
  if (diff_dble_2_dd >= 0)
    cout << "Max difference for point 2 in quadruple precision is "
         << diff_dble_2_dd << ", requested error was " << error_dd << endl;
  if (diff_dble_3 >= 0)
    cout << "Max difference for point 3 is " << diff_dble_3
         << ", requested error was " << error3 << endl;

  cout << endl;
  if (check_passed) cout << "Check passed" << endl;
  else cout << "Check failed" << endl;

#ifdef QD
  fpu_fix_end(&old_cw);
#endif
  return 0;
}


==> anc/example/vector_field.cpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2025 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#include "types.hpp"

template<class Real>
void vector_field(const typename diffeqs_types<Real>::cplx_vec& x,
                  const typename diffeqs_types<Real>::cplx_vec& dx,
                  const typename diffeqs_types<Real>::cplx_vec_range& f,
                  typename diffeqs_types<Real>::cplx_vec_range& df)
{
  using namespace diffeqs_int_cplx;
  using cplx = typename std::complex<Real>;
#include "vector_field.ipp"
}

void vector_field_dble(const diffeqs_types<double>::cplx_vec& x,
                       const diffeqs_types<double>::cplx_vec& dx,
                       const diffeqs_types<double>::cplx_vec_range& f,
                       diffeqs_types<double>::cplx_vec_range& df)
{
  vector_field<double>(x,dx,f,df);
}

#ifdef QD

#include <qd/dd_real.h>

void vector_field_dd(const diffeqs_types<dd_real>::cplx_vec& x,
                       const diffeqs_types<dd_real>::cplx_vec& dx,
                       const diffeqs_types<dd_real>::cplx_vec_range& f,
                       diffeqs_types<dd_real>::cplx_vec_range& df)
{
  vector_field<dd_real>(x,dx,f,df);
}

#endif


==> anc/example/vector_field.ipp <==
const cplx r2(2);
const cplx s = x(0);
const cplx t = x(1);
const cplx m2 = x(2);
const cplx ds = dx(0);
const cplx dt = dx(1);
const cplx dm2 = dx(2);
df(0) = (-2*dm2*f(0))/(-4*m2 + s) + (ds*(-4*m2 + 2*s)*f(0))/(r2*s*(-4*m2 + s));
df(1) = (-2*dm2*f(1))/(-4*m2 + t) + (dt*(-4*m2 + 2*t)*f(1))/(r2*t*(-4*m2 + t));
df(2) = (2*dm2*f(2))/(4*m2 + s + t) + (ds*(4*m2 + 2*s + 2*t)*f(2))/(r2*(s + t)*(4*m2 + s + t)) + (dt*(4*m2 + 2*s + 2*t)*f(2))/(r2*(s + t)*(4*m2 + s + t));
df(3) = (2*dm2*f(3))/(4*m2 + s) + (ds*(4*m2 + 2*s)*f(3))/(r2*s*(4*m2 + s));
df(4) = (2*dm2*f(4))/(4*m2 + t) + (dt*(4*m2 + 2*t)*f(4))/(r2*t*(4*m2 + t));
df(5) = (-2*dm2*f(5))/(-4*m2 + s + t) + (ds*(-4*m2 + 2*s + 2*t)*f(5))/(r2*(s + t)*(-4*m2 + s + t)) + (dt*(-4*m2 + 2*s + 2*t)*f(5))/(r2*(s + t)*(-4*m2 + s + t));
df(6) = (-2*dm2*(s + t)*f(6))/(s*t - 4*m2*(s + t)) + (dt*(s*(-4*m2 + s)*t + s*(s*t - 4*m2*(s + t)))*f(6))/(r2*s*t*(s*t - 4*m2*(s + t))) + (ds*(s*t*(-4*m2 + t) + t*(s*t - 4*m2*(s + t)))*f(6))/(r2*s*t*(s*t - 4*m2*(s + t)));
df(7) = (-2*dm2*t*f(7))/(-4*m2*t + s*(s + t)) + (dt*(s*(-4*m2 + s)*(s + t) + s*(-4*m2*t + s*(s + t)))*f(7))/(r2*s*(s + t)*(-4*m2*t + s*(s + t))) + (ds*(s*(s + t)*(2*s + t) + s*(-4*m2*t + s*(s + t)) + (s + t)*(-4*m2*t + s*(s + t)))*f(7))/(r2*s*(s + t)*(-4*m2*t + s*(s + t)));
df(8) = (-2*dm2*s*f(8))/(-4*m2*s + t*(s + t)) + (ds*(t*(-4*m2 + t)*(s + t) + t*(-4*m2*s + t*(s + t)))*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t))) + (dt*(t*(s + t)*(s + 2*t) + t*(-4*m2*s + t*(s + t)) + (s + t)*(-4*m2*s + t*(s + t)))*f(8))/(r2*t*(s + t)*(-4*m2*s + t*(s + t)));
df(9) = (dt*(-8*m2*(s + t) + 2*s*(m2 + s + t))*f(9))/(r2*(-4*m2*pow(s + t,2) + s*pow(m2 + s + t,2))) + (dm2*(-4*pow(s + t,2) + 2*s*(m2 + s + t))*f(9))/(r2*(-4*m2*pow(s + t,2) + s*pow(m2 + s + t,2))) + (ds*(-4*m2*pow(s + t,2) + s*pow(m2 + s + t,2) + s*(-8*m2*(s + t) + 2*s*(m2 + s + t) + pow(m2 + s + t,2)))*f(9))/(r2*s*(-4*m2*pow(s + t,2) + s*pow(m2 + s + t,2)));
df(10) = (dm2*(-4*pow(t,2) - 2*s*(-m2 + t))*f(10))/(r2*(-4*m2*pow(t,2) + s*pow(-m2 + t,2))) + (dt*(-8*m2*t + 2*s*(-m2 + t))*f(10))/(r2*(-4*m2*pow(t,2) + s*pow(-m2 + t,2))) + (ds*(-4*m2*pow(t,2) + 2*s*pow(-m2 + t,2))*f(10))/(r2*s*(-4*m2*pow(t,2) + s*pow(-m2 + t,2)));
df(11) = (dm2*(4*pow(t,2) - 2*(-m2 + t)*(s + t))*f(11))/(r2*(4*m2*pow(t,2) + pow(-m2 + t,2)*(s + t))) + (ds*(4*m2*pow(t,2) + 2*pow(-m2 + t,2)*(s + t))*f(11))/(r2*(s + t)*(4*m2*pow(t,2) + pow(-m2 + t,2)*(s + t))) + (dt*(4*m2*pow(t,2) + pow(-m2 + t,2)*(s + t) + (s + t)*(8*m2*t + pow(-m2 + t,2) + 2*(-m2 + t)*(s + t)))*f(11))/(r2*(s + t)*(4*m2*pow(t,2) + pow(-m2 + t,2)*(s + t)));
df(12) = (dm2*(-4*pow(s,2) - 2*(-m2 + s)*t)*f(12))/(r2*(-4*m2*pow(s,2) + pow(-m2 + s,2)*t)) + (ds*(-8*m2*s + 2*(-m2 + s)*t)*f(12))/(r2*(-4*m2*pow(s,2) + pow(-m2 + s,2)*t)) + (dt*(-4*m2*pow(s,2) + 2*pow(-m2 + s,2)*t)*f(12))/(r2*t*(-4*m2*pow(s,2) + pow(-m2 + s,2)*t));
df(13) = (dm2*(4*pow(s,2) - 2*(-m2 + s)*(s + t))*f(13))/(r2*(4*m2*pow(s,2) + pow(-m2 + s,2)*(s + t))) + (dt*(4*m2*pow(s,2) + 2*pow(-m2 + s,2)*(s + t))*f(13))/(r2*(s + t)*(4*m2*pow(s,2) + pow(-m2 + s,2)*(s + t))) + (ds*(4*m2*pow(s,2) + pow(-m2 + s,2)*(s + t) + (s + t)*(8*m2*s + pow(-m2 + s,2) + 2*(-m2 + s)*(s + t)))*f(13))/(r2*(s + t)*(4*m2*pow(s,2) + pow(-m2 + s,2)*(s + t)));
df(14) = (ds*(-8*m2*(s + t) + 2*t*(m2 + s + t))*f(14))/(r2*(-4*m2*pow(s + t,2) + t*pow(m2 + s + t,2))) + (dm2*(-4*pow(s + t,2) + 2*t*(m2 + s + t))*f(14))/(r2*(-4*m2*pow(s + t,2) + t*pow(m2 + s + t,2))) + (dt*(-4*m2*pow(s + t,2) + t*pow(m2 + s + t,2) + t*(-8*m2*(s + t) + 2*t*(m2 + s + t) + pow(m2 + s + t,2)))*f(14))/(r2*t*(-4*m2*pow(s + t,2) + t*pow(m2 + s + t,2)));
df(15) = (dm2*f(15))/(m2*r2) - (dt*(-(m2*s*t) - m2*s*(s + t))*f(15))/(m2*r2*s*t*(s + t)) - (ds*(-(m2*s*t) - m2*t*(s + t))*f(15))/(m2*r2*s*t*(s + t));
df(16) = dm2*f(19) + ds*(-(f(16)/s) - (m2*f(19))/s);
df(17) = dm2*f(20) - ds*(-(f(17)/(-s - t)) - (m2*f(20))/(-s - t)) - dt*(-(f(17)/(-s - t)) - (m2*f(20))/(-s - t));
df(18) = dm2*f(21) + dt*(-(f(18)/t) - (m2*f(21))/t);
df(19) = ds*((4*f(16))/(16*m2*s + pow(s,2)) - f(19)/(16*m2 + s)) + dm2*((-4*f(16))/(m2*(16*m2 + s)) - ((32*m2 + s)*f(19))/(16*pow(m2,2) + m2*s));
df(20) = -(ds*((4*f(17))/(16*m2*(-s - t) + pow(-s - t,2)) - f(20)/(16*m2 - s - t))) - dt*((4*f(17))/(16*m2*(-s - t) + pow(-s - t,2)) - f(20)/(16*m2 - s - t)) + dm2*((-4*f(17))/(m2*(16*m2 - s - t)) - ((32*m2 - s - t)*f(20))/(16*pow(m2,2) + m2*(-s - t)));
df(21) = dt*((4*f(18))/(16*m2*t + pow(t,2)) - f(21)/(16*m2 + t)) + dm2*((-4*f(18))/(m2*(16*m2 + t)) - ((32*m2 + t)*f(21))/(16*pow(m2,2) + m2*t));
df(22) = (dm2*s*(s + 2*t)*f(8)*f(16))/pow(-4*m2*s + t*(s + t),2) + ds*((m2*(16*m2*s - t*(3*s + 2*t))*f(8)*f(16))/((s + t)*pow(-4*m2*s + t*(s + t),2)) - (m2*(16*m2 + s)*f(8)*f(19))/(r2*(s + t)*(-4*m2*s + t*(s + t)))) + dt*(-((m2*pow(s,2)*(16*m2 + s)*f(8)*f(16))/(t*(s + t)*pow(-4*m2*s + t*(s + t),2))) + (m2*s*(16*m2 + s)*f(8)*f(19))/(r2*t*(s + t)*(-4*m2*s + t*(s + t))));
df(23) = (dm2*(-s - t)*(s - t)*f(6)*f(17))/pow(-4*m2*(-s - t) - s*t,2) - dt*(-((m2*(-(s*(2*s + 3*(-s - t))) + 16*m2*(-s - t))*f(6)*f(17))/(t*pow(-4*m2*(-s - t) - s*t,2))) + (m2*(16*m2 - s - t)*f(6)*f(20))/(r2*t*(-4*m2*(-s - t) - s*t))) + ds*((m2*(-(s*(2*s + 3*(-s - t))) + 16*m2*(-s - t))*f(6)*f(17))/(t*pow(-4*m2*(-s - t) - s*t,2)) + (m2*pow(-s - t,2)*(16*m2 - s - t)*f(6)*f(17))/(s*t*pow(-4*m2*(-s - t) - s*t,2)) - (m2*(16*m2 - s - t)*f(6)*f(20))/(r2*t*(-4*m2*(-s - t) - s*t)) - (m2*(-s - t)*(16*m2 - s - t)*f(6)*f(20))/(r2*s*t*(-4*m2*(-s - t) - s*t)));
df(24) = (dm2*t*(2*(-s - t) + t)*f(7)*f(18))/pow(-(s*(-s - t)) - 4*m2*t,2) - ds*((m2*pow(t,2)*(16*m2 + t)*f(7)*f(18))/(s*(-s - t)*pow(-(s*(-s - t)) - 4*m2*t,2)) - (m2*t*(16*m2 + t)*f(7)*f(21))/(r2*s*(-s - t)*(-(s*(-s - t)) - 4*m2*t))) + dt*(-((m2*pow(t,2)*(16*m2 + t)*f(7)*f(18))/(s*(-s - t)*pow(-(s*(-s - t)) - 4*m2*t,2))) - (m2*(16*m2*t - (-s - t)*(2*(-s - t) + 3*t))*f(7)*f(18))/(s*pow(-(s*(-s - t)) - 4*m2*t,2)) + (m2*(16*m2 + t)*f(7)*f(21))/(r2*s*(-(s*(-s - t)) - 4*m2*t)) + (m2*t*(16*m2 + t)*f(7)*f(21))/(r2*s*(-s - t)*(-(s*(-s - t)) - 4*m2*t)));


==> anc/include/diffeqs.hpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2026 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#ifndef DIFFEQS_HPP
#define DIFFEQS_HPP

#include <stdexcept>
#include <iostream>
#include <limits>

#include "types.hpp"

/******************************************************************************
 *                                                                            *
 * exceptions                                                                 *
 *                                                                            *
 ******************************************************************************/

struct diffeqs_exception : std::runtime_error
{
  using std::runtime_error::runtime_error;
};

struct diffeqs_max_steps_exception : diffeqs_exception
{
  diffeqs_max_steps_exception() :
    diffeqs_exception("Max number of steps exceeded.") {};
};

struct diffeqs_max_evals_exception : diffeqs_exception
{
  diffeqs_max_evals_exception() :
    diffeqs_exception("Max number of derivative evaluations exceeded.") {};
};

struct diffeqs_max_time_exception : diffeqs_exception
{
  diffeqs_max_time_exception() :
    diffeqs_exception("Max allowed evaluation time exceeded.") {};
};

struct diffeqs_min_step_exception : diffeqs_exception
{
  diffeqs_min_step_exception() :
    diffeqs_exception("Step size fell below min allowed.") {};
};

/******************************************************************************
 *                                                                            *
 * diffeqs                                                                    *
 *                                                                            *
 ******************************************************************************/

template <class Real = double>
class diffeqs
{
  using types = diffeqs_types<Real>;

public:

  using real = typename types::real;
  using cplx = typename types::cplx;
  using real_vec = typename types::real_vec;
  using cplx_vec = typename types::cplx_vec;
  using cplx_vec_range = typename types::cplx_vec_range;
  using matrix = typename types::matrix;
  using connection_t = typename types::connection_t;
  using vector_field_t = typename types::vector_field_t;
  using path_t = typename types::path_t;
  using error_estimator_t = typename types::error_estimator_t;

  // The differential-equation system is defined by the connection matrix of
  // the canonical differential equation and the right-hand side (vector_field)
  // of the differential equations satisfied by the special functions. The
  // boundary condition is read from a stream, which must have the following
  // format.
  //
  // dimx
  // x_1 ... x_dimx
  // order dimbasis nspecial
  // real(f_1_0) imag(f_1_0)
  // real(f_2_0) imag(f_2_0)
  // ...
  // real(f_dimbasis_0) imag(f_dimbasis_0)
  // real(f_1_1) imag(f_1_1)
  // ...
  // real(f_dimbasis_order) imag(f_dimbasis_order)
  // real(special_f_1) imag(special_f_1)
  // ...
  // real(special_f_nspecial) imag(special_f_nspecial)
  //
  // x_i is the i-th component of the boundary point,
  // f_i_j is the coefficient of eps^j in the Laurent expansion of the i-th
  // canonical master integral,
  // special_f_i is the i-th special function.
  diffeqs(connection_t connection, vector_field_t vector_field,
          std::istream& boundary);

  // Evaluate the functions a x. Deformation defines the transformation of a
  // real path point to a complex one during integration. Specifically, x[i]
  // at a given 0 < t < 1 is transformed to
  //
  // x[i] =  x0[i] + (1 + 4*i*(1-t)*deformation[i])*(x[i]-x0[i])
  //
  // where x0 is the boundary point set at construction. For a linear
  // parameterization the deformation is proportional to i*t*(1-t). The result
  // is contained in f, which has a similar ordering to the boundary conditions,
  // but contains only the non-constant functions
  //
  // f_1_1,f_2_1,...,f_dimbasis_1,f_1_2,...,f_dimbasis_2,...,f_dimbasis_order,
  // special_f_1,...,special_f_nspecial
  void evaluate(const real_vec& x, const real_vec& deformation,
                const real& error, cplx_vec& f);

  // The default error estimate is obtained as the maximum of absolute values
  // of function error estimates. This method allows to change it.
  void change_error_estimator(error_estimator_t e) {_error_estimator = e;};

  // The differential equation is integrated along a complex path from the
  // boundary point defined at construction to a requested point during a call
  // to evaluate(). The path is a complex deformation of a real path with
  // parameters specified in the call to evaluate(). The default real path is a
  // line parameterized linearly between the boundary point and endpoint. This
  // method allows to change it.
  void change_path(path_t path) {_path = path;};

  // Integration progress, statistics and timings will be sent to out during
  // a call to evaluate()
  void set_log_stream(std::ostream& out) {_log = &out;};

  // Throw diffeqs_max_steps_exception if set number of steps exceeded
  void set_max_steps(const unsigned n) {_max_steps = n;}

  // Throw diffeqs_max_evals_exception if set number of derivative
  // evaluations exceeded
  void set_max_evals(const unsigned n) {_max_evals = n;}

  // Throw diffeqs_max_time_exception if set time exceeded
  void set_max_time(const unsigned n) {_max_time = n;}

  // Throw diffeqs_min_step_exception if step size below set value
  void set_min_step(const real d) {_min_step = d;}

private:

  static void line(const real_vec& x0,const real_vec& x1, real t,
                   real_vec& x, real_vec& dx);

  static real abs_error(const cplx_vec& f, const cplx_vec& f_err);

private:

  connection_t      _connection;
  vector_field_t    _vector_field;
  path_t            _path = line;
  error_estimator_t _error_estimator = abs_error;

  real_vec _x0;
  unsigned _order;
  cplx_vec _const;
  cplx_vec _f0;

  std::ostream* _log = nullptr;

  unsigned _max_steps = std::numeric_limits<unsigned>::max();
  unsigned _max_evals = std::numeric_limits<unsigned>::max();
  unsigned _max_time =  std::numeric_limits<unsigned>::max();
  real     _min_step =  0;
};

#endif


==> anc/include/types.hpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2026 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#ifndef TYPES_HPP
#define TYPES_HPP

#include <vector>
#include <complex>
#include <functional>
#include <type_traits>

#include <boost/numeric/ublas/vector.hpp>
#include <boost/numeric/ublas/vector_proxy.hpp>
#include <boost/numeric/ublas/matrix_sparse.hpp>

namespace ublas = boost::numeric::ublas;

template <class Real>
struct diffeqs_types
{
  using real = Real;
  using cplx = std::complex<Real>;

  using real_vec = std::vector<Real>;

  using cplx_vec = ublas::vector<cplx>;
  using cplx_vec_range = ublas::vector_range<cplx_vec>;
  using matrix = ublas::compressed_matrix<cplx>;

  // Calculate the connection matrix A of the canonical equation given a point x
  // on the integration path its tangent dx and special functions f
  using connection_t = std::function<void(const cplx_vec& x,
                                          const cplx_vec& dx,
                                          const cplx_vec_range& f,
                                          matrix& A)>;

  // Calculate the right-hand side of the differential equations for the special
  // functions f given a point x on the integration path its tangent dx and
  // special functions f
  using vector_field_t = std::function<void(const cplx_vec& x,
                                            const cplx_vec& dx,
                                            const cplx_vec_range& f,
                                            cplx_vec_range& df)>;

  // Provide x(t) and dx(t) = x'(t) with x(0) = x0, x(1) = x1
  using path_t = std::function<void(const real_vec& x0,
                                    const real_vec& x1,
                                    real t,
                                    real_vec& x,
                                    real_vec& dx)>;

  // Caculate a total error estimate given estimates of the function values, f,
  // and their error estimates, f_err. This total error estimate is used by the
  // differential-equation solver that tries to achieve a requested error.
  using error_estimator_t = std::function<real(const cplx_vec& f,
                                               const cplx_vec& f_err)>;
};

/******************************************************************************
 *                                                                            *
 * Operations between int and cplx                                            *
 *                                                                            *
 ******************************************************************************/

namespace diffeqs_int_cplx
{

  template <class Int, class Real,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator+(Int a, std::complex<Real> z)
  {
    z += Real(a);
    return z;
  }

  template <class Real, class Int,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator+(std::complex<Real> z, Int a)
  {
    z += Real(a);
    return z;
  }

  template <class Int, class Real,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator-(Int a, const std::complex<Real>& z)
  {
    std::complex<Real> r(Real(a), Real(0));
    r -= z;
    return r;
  }

  template <class Real, class Int,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator-(std::complex<Real> z, Int a)
  {
    z -= Real(a);
    return z;
  }

  template <class Int, class Real,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator*(Int a, std::complex<Real> z)
  {
    z *= Real(a);
    return z;
  }

  template <class Real, class Int,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator*(std::complex<Real> z, Int a)
  {
    z *= Real(a);
    return z;
  }

  template <class Int, class Real,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator/(Int a, const std::complex<Real>& z)
  {
    std::complex<Real> r(Real(a), Real(0));
    r /= z;
    return r;
  }

  template <class Real, class Int,
	    typename std::enable_if<std::is_integral<Int>::value,int>::type = 0>
  std::complex<Real> operator/(std::complex<Real> z, Int a)
  {
    z /= Real(a);
    return z;
  }

} // namespace diffeqs_int_cplx

#endif


==> anc/src/Makefile <==
CXX = g++
CXXFLAGS = -O2 -I../include -DNDEBUG -DBOOST_UBLAS_NDEBUG
LD = $(CXX)
LIBS =

SRCS = diffeqs.cpp
OBJS = $(patsubst %.cpp,%.o,$(SRCS))

ifeq ($(WITH_QD),true)
  CXXFLAGS += -DQD
  LIBS += -lqd
endif

.PHONY: clean

target: $(OBJS)

clean:
	rm -f *.o


==> anc/src/bulirsch_stoer.hpp <==
/*
  [auto_generated]
  boost/numeric/odeint/stepper/bulirsch_stoer.hpp

  [begin_description]
  Implementation of the Burlish-Stoer method. As described in
  Ernst Hairer, Syvert Paul Norsett, Gerhard Wanner
  Solving Ordinary Differential Equations I. Nonstiff Problems.
  Springer Series in Comput. Mathematics, Vol. 8, Springer-Verlag 1987, Second revised edition 1993.
  [end_description]

  Copyright 2011-2013 Mario Mulansky
  Copyright 2011-2013 Karsten Ahnert
  Copyright 2012 Christoph Koke

  Distributed under the Boost Software License, Version 1.0.
  (See accompanying file LICENSE_1_0.txt or
  copy at http://www.boost.org/LICENSE_1_0.txt)
*/


#ifndef BOOST_NUMERIC_ODEINT_STEPPER_BULIRSCH_STOER_HPP_INCLUDED
#define BOOST_NUMERIC_ODEINT_STEPPER_BULIRSCH_STOER_HPP_INCLUDED


#include <iostream>

#include <algorithm>

#include <boost/config.hpp> // for min/max guidelines

#include <boost/numeric/odeint/util/bind.hpp>
#include <boost/numeric/odeint/util/unwrap_reference.hpp>

#include <boost/numeric/odeint/stepper/controlled_runge_kutta.hpp>
#include <boost/numeric/odeint/stepper/modified_midpoint.hpp>
#include <boost/numeric/odeint/stepper/controlled_step_result.hpp>
#include <boost/numeric/odeint/algebra/range_algebra.hpp>
#include <boost/numeric/odeint/algebra/default_operations.hpp>
#include <boost/numeric/odeint/algebra/algebra_dispatcher.hpp>
#include <boost/numeric/odeint/algebra/operations_dispatcher.hpp>

#include <boost/numeric/odeint/util/state_wrapper.hpp>
#include <boost/numeric/odeint/util/is_resizeable.hpp>
#include <boost/numeric/odeint/util/resizer.hpp>
#include <boost/numeric/odeint/util/unit_helper.hpp>
#include <boost/numeric/odeint/util/detail/less_with_sign.hpp>

#include "diffeqs_error_checker.hpp"

namespace boost {
namespace numeric {
namespace odeint {

template<
    class State ,
    class Value = double ,
    class Deriv = State ,
    class Time = Value ,
    class Algebra = typename algebra_dispatcher< State >::algebra_type ,
    class Operations = typename operations_dispatcher< State >::operations_type ,
    class Resizer = initially_resizer
    >
class bulirsch_stoer {

public:

    typedef State state_type;
    typedef Value value_type;
    typedef Deriv deriv_type;
    typedef Time time_type;
    typedef Algebra algebra_type;
    typedef Operations operations_type;
    typedef Resizer resizer_type;
#ifndef DOXYGEN_SKIP
    typedef state_wrapper< state_type > wrapped_state_type;
    typedef state_wrapper< deriv_type > wrapped_deriv_type;
    typedef controlled_stepper_tag stepper_category;

    typedef bulirsch_stoer< State , Value , Deriv , Time , Algebra , Operations , Resizer > controlled_error_bs_type;

    typedef typename inverse_time< time_type >::type inv_time_type;

    typedef std::vector< value_type > value_vector;
    typedef std::vector< time_type > time_vector;
    typedef std::vector< inv_time_type > inv_time_vector;  //should be 1/time_type for boost.units
    typedef std::vector< value_vector > value_matrix;
    typedef std::vector< size_t > int_vector;
    typedef std::vector< wrapped_state_type > state_table_type;
#endif //DOXYGEN_SKIP
    const static size_t m_k_max = 8;

    using error_estimator_t = typename diffeqs_types<value_type>::error_estimator_t;
    bulirsch_stoer(error_estimator_t error_estimator , value_type eps ,
	time_type max_dt = static_cast<time_type>(0))
      : m_error_checker{ error_estimator , eps } , m_midpoint() ,
          m_last_step_rejected( false ) , m_first( true ) ,
          m_max_dt(max_dt) ,
          m_interval_sequence( m_k_max+1 ) ,
          m_coeff( m_k_max+1 ) ,
          m_cost( m_k_max+1 ) ,
          m_facmin_table( m_k_max+1 ) ,
          m_table( m_k_max ) ,
          STEPFAC1( 0.65 ) , STEPFAC2( 0.94 ) , STEPFAC3( 0.02 ) , STEPFAC4( 4.0 ) , KFAC1( 0.8 ) , KFAC2( 0.9 )
    {
        BOOST_USING_STD_MIN();
        BOOST_USING_STD_MAX();
        /* initialize sequence of stage numbers and work */
        for( unsigned short i = 0; i < m_k_max+1; i++ )
        {
            m_interval_sequence[i] = 2 * (i+1);
            if( i == 0 )
                m_cost[i] = m_interval_sequence[i];
            else
                m_cost[i] = m_cost[i-1] + m_interval_sequence[i];
            m_coeff[i].resize(i);
            m_facmin_table[i] = pow BOOST_PREVENT_MACRO_SUBSTITUTION( STEPFAC3 , static_cast< value_type >(1) / static_cast< value_type >( 2*i+1 ) );
            for( size_t k = 0 ; k < i ; ++k  )
            {
                const value_type r = static_cast< value_type >( m_interval_sequence[i] ) / static_cast< value_type >( m_interval_sequence[k] );
                m_coeff[i][k] = 1.0 / ( r*r - static_cast< value_type >( 1.0 ) ); // coefficients for extrapolation
            }
        }
        reset();
    }


    /*
     * Version 1 : try_step( sys , x , t , dt )
     *
     * The overloads are needed to solve the forwarding problem
     */
    template< class System , class StateInOut >
    controlled_step_result try_step( System system , StateInOut &x , time_type &t , time_type &dt )
    {
        return try_step_v1( system , x , t, dt );
    }

    /**
     * \brief Second version to solve the forwarding problem, can be used with Boost.Range as StateInOut.
     */
    template< class System , class StateInOut >
    controlled_step_result try_step( System system , const StateInOut &x , time_type &t , time_type &dt )
    {
        return try_step_v1( system , x , t, dt );
    }

    /*
     * Version 2 : try_step( sys , x , dxdt , t , dt )
     *
     * this version does not solve the forwarding problem, boost.range can not be used
     */
    template< class System , class StateInOut , class DerivIn >
    controlled_step_result try_step( System system , StateInOut &x , const DerivIn &dxdt , time_type &t , time_type &dt )
    {
        m_xnew_resizer.adjust_size(x, [this](auto&& arg) { return this->resize_m_xnew<StateInOut>(std::forward<decltype(arg)>(arg)); });
        controlled_step_result res = try_step( system , x , dxdt , t , m_xnew.m_v , dt );
        if( res == success )
        {
            boost::numeric::odeint::copy( m_xnew.m_v , x );
        }
        return res;
    }

    /*
     * Version 3 : try_step( sys , in , t , out , dt )
     *
     * this version does not solve the forwarding problem, boost.range can not be used
     */
    template< class System , class StateIn , class StateOut >
    typename boost::disable_if< boost::is_same< StateIn , time_type > , controlled_step_result >::type
    try_step( System system , const StateIn &in , time_type &t , StateOut &out , time_type &dt )
    {
        typename odeint::unwrap_reference< System >::type &sys = system;
        m_dxdt_resizer.adjust_size(in, [this](auto&& arg) { return this->resize_m_dxdt<StateIn>(std::forward<decltype(arg)>(arg)); });
        sys( in , m_dxdt.m_v , t );
        return try_step( system , in , m_dxdt.m_v , t , out , dt );
    }


    /*
     * Full version : try_step( sys , in , dxdt_in , t , out , dt )
     *
     * contains the actual implementation
     */
    template< class System , class StateIn , class DerivIn , class StateOut >
    controlled_step_result try_step( System system , const StateIn &in , const DerivIn &dxdt , time_type &t , StateOut &out , time_type &dt )
    {
        if( m_max_dt != static_cast<time_type>(0) && detail::less_with_sign(m_max_dt, dt, dt) )
        {
            // given step size is bigger then max_dt
            // set limit and return fail
            dt = m_max_dt;
            return fail;
        }

        BOOST_USING_STD_MIN();
        BOOST_USING_STD_MAX();

        static const value_type val1( 1.0 );

        if( m_resizer.adjust_size(in, [this](auto&& arg) { return this->resize_impl<StateIn>(std::forward<decltype(arg)>(arg)); }) )
        {
            reset(); // system resized -> reset
        }

        if( dt != m_dt_last )
        {
            reset(); // step size changed from outside -> reset
        }

        bool reject( true );

        time_vector h_opt( m_k_max+1 );
        inv_time_vector work( m_k_max+1 );

        time_type new_h = dt;

        /* m_current_k_opt is the estimated current optimal stage number */
        for( size_t k = 0 ; k <= m_current_k_opt+1 ; k++ )
        {
            /* the stage counts are stored in m_interval_sequence */
            m_midpoint.set_steps( m_interval_sequence[k] );
            if( k == 0 )
            {
                m_midpoint.do_step( system , in , dxdt , t , out , dt );
                /* the first step, nothing more to do */
            }
            else
            {
                m_midpoint.do_step( system , in , dxdt , t , m_table[k-1].m_v , dt );
                extrapolate( k , m_table , m_coeff , out );
                // get error estimate
                m_algebra.for_each3( m_err.m_v , out , m_table[0].m_v ,
                                     typename operations_type::template scale_sum2< value_type , value_type >( val1 , -val1 ) );
                const value_type error = m_error_checker.error( in , m_err.m_v );
                h_opt[k] = calc_h_opt( dt , error , k );
                work[k] = static_cast<value_type>( m_cost[k] ) / h_opt[k];

                if( (k == m_current_k_opt-1) || m_first )
                { // convergence before k_opt ?
                    if( error < 1.0 )
                    {
                        //convergence
                        reject = false;
                        if( (work[k] < KFAC2*work[k-1]) || (m_current_k_opt <= 2) )
                        {
                            // leave order as is (except we were in first round)
                            m_current_k_opt = min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<int>(m_k_max)-1 , max BOOST_PREVENT_MACRO_SUBSTITUTION( 2 , static_cast<int>(k)+1 ) );
                            new_h = h_opt[k];
                            new_h *= static_cast<value_type>( m_cost[k+1] ) / static_cast<value_type>( m_cost[k] );
                        } else {
                            m_current_k_opt = min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<int>(m_k_max)-1 , max BOOST_PREVENT_MACRO_SUBSTITUTION( 2 , static_cast<int>(k) ) );
                            new_h = h_opt[k];
                        }
                        break;
                    }
                    else if( should_reject( error , k ) && !m_first )
                    {
                        reject = true;
                        new_h = h_opt[k];
                        break;
                    }
                }
                if( k == m_current_k_opt )
                { // convergence at k_opt ?
                    if( error < 1.0 )
                    {
                        //convergence
                        reject = false;
                        if( (work[k-1] < KFAC2*work[k]) )
                        {
                            m_current_k_opt = max BOOST_PREVENT_MACRO_SUBSTITUTION( 2 , static_cast<int>(m_current_k_opt)-1 );
                            new_h = h_opt[m_current_k_opt];
                        }
                        else if( (work[k] < KFAC2*work[k-1]) && !m_last_step_rejected )
                        {
                            m_current_k_opt = min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<int>(m_k_max-1) , static_cast<int>(m_current_k_opt)+1 );
                            new_h = h_opt[k];
                            new_h *= static_cast<value_type>(m_cost[m_current_k_opt])/static_cast<value_type>(m_cost[k]);
                        } else
                            new_h = h_opt[m_current_k_opt];
                        break;
                    }
                    else if( should_reject( error , k ) )
                    {
                        reject = true;
                        new_h = h_opt[m_current_k_opt];
                        break;
                    }
                }
                if( k == m_current_k_opt+1 )
                { // convergence at k_opt+1 ?
                    if( error < 1.0 )
                    {   //convergence
                        reject = false;
                        if( work[k-2] < KFAC2*work[k-1] )
                            m_current_k_opt = max BOOST_PREVENT_MACRO_SUBSTITUTION( 2 , static_cast<int>(m_current_k_opt)-1 );
                        if( (work[k] < KFAC2*work[m_current_k_opt]) && !m_last_step_rejected )
                            m_current_k_opt = min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<int>(m_k_max)-1 , static_cast<int>(k) );
                        new_h = h_opt[m_current_k_opt];
                    } else
                    {
                        reject = true;
                        new_h = h_opt[m_current_k_opt];
                    }
                    break;
                }
            }
        }

        if( !reject )
        {
            t += dt;
        }

        if( !m_last_step_rejected || boost::numeric::odeint::detail::less_with_sign(new_h, dt, dt) )
        {
            // limit step size
            if( m_max_dt != static_cast<time_type>(0) )
            {
                new_h = detail::min_abs(m_max_dt, new_h);
            }
            m_dt_last = new_h;
            dt = new_h;
        }

        m_last_step_rejected = reject;
        m_first = false;

        if( reject )
            return fail;
        else
            return success;
    }

    /** \brief Resets the internal state of the stepper */
    void reset()
    {
        m_first = true;
        m_last_step_rejected = false;
        // crude estimate of optimal order
        m_current_k_opt = 4;
        /* no calculation because log10 might not exist for value_type!
        const value_type logfact( -log10( max BOOST_PREVENT_MACRO_SUBSTITUTION( eps_rel , static_cast< value_type >(1.0E-12) ) ) * 0.6 + 0.5 );
        m_current_k_opt = max BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<value_type>( 1 ) , min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<value_type>( m_k_max-1 ) , logfact ));
        */
    }


    /* Resizer methods */

    template< class StateIn >
    void adjust_size( const StateIn &x )
    {
        resize_m_dxdt( x );
        resize_m_xnew( x );
        resize_impl( x );
        m_midpoint.adjust_size( x );
    }


private:

    template< class StateIn >
    bool resize_m_dxdt( const StateIn &x )
    {
        return adjust_size_by_resizeability( m_dxdt , x , typename is_resizeable<deriv_type>::type() );
    }

    template< class StateIn >
    bool resize_m_xnew( const StateIn &x )
    {
        return adjust_size_by_resizeability( m_xnew , x , typename is_resizeable<state_type>::type() );
    }

    template< class StateIn >
    bool resize_impl( const StateIn &x )
    {
        bool resized( false );
        for( size_t i = 0 ; i < m_k_max ; ++i )
            resized |= adjust_size_by_resizeability( m_table[i] , x , typename is_resizeable<state_type>::type() );
        resized |= adjust_size_by_resizeability( m_err , x , typename is_resizeable<state_type>::type() );
        return resized;
    }


    template< class System , class StateInOut >
    controlled_step_result try_step_v1( System system , StateInOut &x , time_type &t , time_type &dt )
    {
        typename odeint::unwrap_reference< System >::type &sys = system;
        m_dxdt_resizer.adjust_size(x, [this](auto&& arg) { return this->resize_m_dxdt<StateInOut>(std::forward<decltype(arg)>(arg)); });
        sys( x , m_dxdt.m_v ,t );
        return try_step( system , x , m_dxdt.m_v , t , dt );
    }


    template< class StateInOut >
    void extrapolate( size_t k , state_table_type &table , const value_matrix &coeff , StateInOut &xest )
    /* polynomial extrapolation, see http://www.nr.com/webnotes/nr3web21.pdf
       uses the obtained intermediate results to extrapolate to dt->0 
    */
    {
        static const value_type val1 = static_cast< value_type >( 1.0 );
        for( int j=k-1 ; j>0 ; --j )
        {
            m_algebra.for_each3( table[j-1].m_v , table[j].m_v , table[j-1].m_v ,
                                 typename operations_type::template scale_sum2< value_type , value_type >( val1 + coeff[k][j] , -coeff[k][j] ) );
        }
        m_algebra.for_each3( xest , table[0].m_v , xest ,
                             typename operations_type::template scale_sum2< value_type , value_type >( val1 + coeff[k][0] , -coeff[k][0]) );
    }

    time_type calc_h_opt( time_type h , value_type error , size_t k ) const
    /* calculates the optimal step size for a given error and stage number */
    {
        BOOST_USING_STD_MIN();
        BOOST_USING_STD_MAX();
        using std::pow;
        value_type expo( 1.0/(2*k+1) );
        value_type facmin = m_facmin_table[k];
        value_type fac;
        if (error == 0.0)
            fac=1.0/facmin;
        else
        {
            fac = STEPFAC2 / pow BOOST_PREVENT_MACRO_SUBSTITUTION( error / STEPFAC1 , expo );
            fac = max BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<value_type>(facmin/STEPFAC4) , min BOOST_PREVENT_MACRO_SUBSTITUTION( static_cast<value_type>(1.0/facmin) , fac ) );
        }
        return h*fac;
    }

    controlled_step_result set_k_opt( size_t k , const inv_time_vector &work , const time_vector &h_opt , time_type &dt )
    /* calculates the optimal stage number */
    {
        if( k == 1 )
        {
            m_current_k_opt = 2;
            return success;
        }
        if( (work[k-1] < KFAC1*work[k]) || (k == m_k_max) )
        {   // order decrease
            m_current_k_opt = k-1;
            dt = h_opt[ m_current_k_opt ];
            return success;
        }
        else if( (work[k] < KFAC2*work[k-1]) || m_last_step_rejected || (k == m_k_max-1) )
        {   // same order - also do this if last step got rejected
            m_current_k_opt = k;
            dt = h_opt[ m_current_k_opt ];
            return success;
        }
        else
        {   // order increase - only if last step was not rejected
            m_current_k_opt = k+1;
            dt = h_opt[ m_current_k_opt-1 ] * m_cost[ m_current_k_opt ] / m_cost[ m_current_k_opt-1 ] ;
            return success;
        }
    }

    bool in_convergence_window( size_t k ) const
    {
        if( (k == m_current_k_opt-1) && !m_last_step_rejected )
            return true; // decrease stepsize only if last step was not rejected
        return ( (k == m_current_k_opt) || (k == m_current_k_opt+1) );
    }

    bool should_reject( value_type error , size_t k ) const
    {
        if( k == m_current_k_opt-1 )
        {
            const value_type d = m_interval_sequence[m_current_k_opt] * m_interval_sequence[m_current_k_opt+1] /
                (m_interval_sequence[0]*m_interval_sequence[0]);
            //step will fail, criterion 17.3.17 in NR
            return ( error > d*d );
        }
        else if( k == m_current_k_opt )
        {
            const value_type d = m_interval_sequence[m_current_k_opt] / m_interval_sequence[0];
            return ( error > d*d );
        } else
            return error > 1.0;
    }

    diffeqs_error_checker< value_type > m_error_checker;
    modified_midpoint< state_type , value_type , deriv_type , time_type , algebra_type , operations_type , resizer_type > m_midpoint;

    bool m_last_step_rejected;
    bool m_first;

    time_type m_dt_last;
    time_type m_t_last;
    time_type m_max_dt;

    size_t m_current_k_opt;

    algebra_type m_algebra;

    resizer_type m_dxdt_resizer;
    resizer_type m_xnew_resizer;
    resizer_type m_resizer;

    wrapped_state_type m_xnew;
    wrapped_state_type m_err;
    wrapped_deriv_type m_dxdt;

    int_vector m_interval_sequence; // stores the successive interval counts
    value_matrix m_coeff;
    int_vector m_cost; // costs for interval count
    value_vector m_facmin_table; // for precomputed facmin to save pow calls

    state_table_type m_table; // sequence of states for extrapolation

    value_type STEPFAC1 , STEPFAC2 , STEPFAC3 , STEPFAC4 , KFAC1 , KFAC2;
};


/******** DOXYGEN ********/
/**
 * \class bulirsch_stoer
 * \brief The Bulirsch-Stoer algorithm.
 * 
 * The Bulirsch-Stoer is a controlled stepper that adjusts both step size
 * and order of the method. The algorithm uses the modified midpoint and
 * a polynomial extrapolation compute the solution.
 *
 * \tparam State The state type.
 * \tparam Value The value type.
 * \tparam Deriv The type representing the time derivative of the state.
 * \tparam Time The time representing the independent variable - the time.
 * \tparam Algebra The algebra type.
 * \tparam Operations The operations type.
 * \tparam Resizer The resizer policy type.
 */

    /**
     * \fn bulirsch_stoer::bulirsch_stoer( value_type eps_abs , value_type eps_rel , value_type factor_x , value_type factor_dxdt )
     * \brief Constructs the bulirsch_stoer class, including initialization of 
     * the error bounds.
     *
     * \param eps_abs Absolute tolerance level.
     * \param eps_rel Relative tolerance level.
     * \param factor_x Factor for the weight of the state.
     * \param factor_dxdt Factor for the weight of the derivative.
     */

    /**
     * \fn bulirsch_stoer::try_step( System system , StateInOut &x , time_type &t , time_type &dt )
     * \brief Tries to perform one step.
     *
     * This method tries to do one step with step size dt. If the error estimate
     * is to large, the step is rejected and the method returns fail and the 
     * step size dt is reduced. If the error estimate is acceptably small, the
     * step is performed, success is returned and dt might be increased to make 
     * the steps as large as possible. This method also updates t if a step is
     * performed. Also, the internal order of the stepper is adjusted if required.
     *
     * \param system The system function to solve, hence the r.h.s. of the ODE. 
     * It must fulfill the Simple System concept.
     * \param x The state of the ODE which should be solved. Overwritten if 
     * the step is successful.
     * \param t The value of the time. Updated if the step is successful.
     * \param dt The step size. Updated.
     * \return success if the step was accepted, fail otherwise.
     */

    /**
     * \fn bulirsch_stoer::try_step( System system , StateInOut &x , const DerivIn &dxdt , time_type &t , time_type &dt )
     * \brief Tries to perform one step.
     *
     * This method tries to do one step with step size dt. If the error estimate
     * is to large, the step is rejected and the method returns fail and the 
     * step size dt is reduced. If the error estimate is acceptably small, the
     * step is performed, success is returned and dt might be increased to make 
     * the steps as large as possible. This method also updates t if a step is
     * performed. Also, the internal order of the stepper is adjusted if required.
     *
     * \param system The system function to solve, hence the r.h.s. of the ODE. 
     * It must fulfill the Simple System concept.
     * \param x The state of the ODE which should be solved. Overwritten if 
     * the step is successful.
     * \param dxdt The derivative of state.
     * \param t The value of the time. Updated if the step is successful.
     * \param dt The step size. Updated.
     * \return success if the step was accepted, fail otherwise.
     */

    /**
     * \fn bulirsch_stoer::try_step( System system , const StateIn &in , time_type &t , StateOut &out , time_type &dt )
     * \brief Tries to perform one step.
     *
     * \note This method is disabled if state_type=time_type to avoid ambiguity.
     *
     * This method tries to do one step with step size dt. If the error estimate
     * is to large, the step is rejected and the method returns fail and the 
     * step size dt is reduced. If the error estimate is acceptably small, the
     * step is performed, success is returned and dt might be increased to make 
     * the steps as large as possible. This method also updates t if a step is
     * performed. Also, the internal order of the stepper is adjusted if required.
     *
     * \param system The system function to solve, hence the r.h.s. of the ODE. 
     * It must fulfill the Simple System concept.
     * \param in The state of the ODE which should be solved.
     * \param t The value of the time. Updated if the step is successful.
     * \param out Used to store the result of the step.
     * \param dt The step size. Updated.
     * \return success if the step was accepted, fail otherwise.
     */


    /**
     * \fn bulirsch_stoer::try_step( System system , const StateIn &in , const DerivIn &dxdt , time_type &t , StateOut &out , time_type &dt )
     * \brief Tries to perform one step.
     *
     * This method tries to do one step with step size dt. If the error estimate
     * is to large, the step is rejected and the method returns fail and the 
     * step size dt is reduced. If the error estimate is acceptably small, the
     * step is performed, success is returned and dt might be increased to make 
     * the steps as large as possible. This method also updates t if a step is
     * performed. Also, the internal order of the stepper is adjusted if required.
     *
     * \param system The system function to solve, hence the r.h.s. of the ODE. 
     * It must fulfill the Simple System concept.
     * \param in The state of the ODE which should be solved.
     * \param dxdt The derivative of state.
     * \param t The value of the time. Updated if the step is successful.
     * \param out Used to store the result of the step.
     * \param dt The step size. Updated.
     * \return success if the step was accepted, fail otherwise.
     */


    /**
     * \fn bulirsch_stoer::adjust_size( const StateIn &x )
     * \brief Adjust the size of all temporaries in the stepper manually.
     * \param x A state from which the size of the temporaries to be resized is deduced.
     */

}
}
}

#endif // BOOST_NUMERIC_ODEINT_STEPPER_BULIRSCH_STOER_HPP_INCLUDED


==> anc/src/dd_real.h <==
/*
 * include/dd_real.h
 *
 * This work was supported by the Director, Office of Science, Division
 * of Mathematical, Information, and Computational Sciences of the
 * U.S. Department of Energy under contract number DE-AC03-76SF00098.
 *
 * Copyright (c) 2000-2007
 *
 * Double-double precision (>= 106-bit significand) floating point
 * arithmetic package based on David Bailey's Fortran-90 double-double
 * package, with some changes. See  
 *
 *   http://www.nersc.gov/~dhbailey/mpdist/mpdist.html
 *   
 * for the original Fortran-90 version.
 *
 * Overall structure is similar to that of Keith Brigg's C++ double-double
 * package.  See  
 *
 *   http://www-epidem.plansci.cam.ac.uk/~kbriggs/doubledouble.html
 *
 * for more details.  In particular, the fix for x86 computers is borrowed
 * from his code.
 *
 * Yozo Hida
 */

#ifndef _QD_DD_REAL_H
#define _QD_DD_REAL_H

#include <cmath>
#include <iostream>
#include <string>
#include <limits>
#include <qd/qd_config.h>
#include <qd/fpu.h>

// Some compilers define isnan, isfinite, and isinf as macros, even for
// C++ codes, which cause havoc when overloading these functions.  We undef
// them here.
#ifdef isnan
#undef isnan
#endif

#ifdef isfinite
#undef isfinite
#endif

#ifdef isinf
#undef isinf
#endif

#ifdef max
#undef max
#endif

#ifdef min
#undef min
#endif

struct QD_API dd_real {
  double x[2];

  dd_real(double hi, double lo) { x[0] = hi; x[1] = lo; }
  dd_real() {x[0] = 0.0; x[1] = 0.0; }
  dd_real(double h) { x[0] = h; x[1] = 0.0; }
  dd_real(int h) {
    x[0] = (static_cast<double>(h));
    x[1] = 0.0;
  }
  dd_real(size_t n) : dd_real(static_cast<int>(n)) {}

  dd_real (const char *s);
  explicit dd_real (const double *d) {
    x[0] = d[0]; x[1] = d[1];
  }

  static void error(const char *msg);

  double _hi() const { return x[0]; }
  double _lo() const { return x[1]; }

  static const dd_real _2pi;
  static const dd_real _pi;
  static const dd_real _3pi4;
  static const dd_real _pi2;
  static const dd_real _pi4;
  static const dd_real _e;
  static const dd_real _log2;
  static const dd_real _log10;
  static const dd_real _nan;
  static const dd_real _inf;

  static const double _eps;
  static const double _min_normalized;
  static const dd_real _max;
  static const dd_real _safe_max;
  static const int _ndigits;

  bool isnan() const { return QD_ISNAN(x[0]) || QD_ISNAN(x[1]); }
  bool isfinite() const { return QD_ISFINITE(x[0]); }
  bool isinf() const { return QD_ISINF(x[0]); }

  static dd_real add(double a, double b);
  static dd_real ieee_add(const dd_real &a, const dd_real &b);
  static dd_real sloppy_add(const dd_real &a, const dd_real &b);

  dd_real &operator+=(double a);
  dd_real &operator+=(const dd_real &a);

  static dd_real sub(double a, double b);

  dd_real &operator-=(double a);
  dd_real &operator-=(const dd_real &a);

  dd_real operator-() const;

  static dd_real mul(double a, double b);

  dd_real &operator*=(double a);
  dd_real &operator*=(const dd_real &a);

  static dd_real div(double a, double b);
  static dd_real sloppy_div(const dd_real &a, const dd_real &b);
  static dd_real accurate_div(const dd_real &a, const dd_real &b);
  
  dd_real &operator/=(double a);
  dd_real &operator/=(const dd_real &a);

  dd_real &operator=(double a);
  dd_real &operator=(const char *s);

  dd_real operator^(int n);
  static dd_real sqr(double d);

  static dd_real sqrt(double a);
  
  bool is_zero() const;
  bool is_one() const;
  bool is_positive() const;
  bool is_negative() const;

  static dd_real rand(void);

  void to_digits(char *s, int &expn, int precision = _ndigits) const;
  void write(char *s, int len, int precision = _ndigits, 
      bool showpos = false, bool uppercase = false) const;
  std::string to_string(int precision = _ndigits, int width = 0, 
      std::ios_base::fmtflags fmt = static_cast<std::ios_base::fmtflags>(0), 
      bool showpos = false, bool uppercase = false, char fill = ' ') const;
  int read(const char *s, dd_real &a);

  /* Debugging Methods */
  void dump(const std::string &name = "", std::ostream &os = std::cerr) const;
  void dump_bits(const std::string &name = "", 
                 std::ostream &os = std::cerr) const;

  static dd_real debug_rand();
};


namespace std {
  template <>
  class numeric_limits<dd_real> : public numeric_limits<double> {
  public:
    inline static double epsilon() { return dd_real::_eps; }
    inline static dd_real max() { return dd_real::_max; }
    inline static dd_real safe_max() { return dd_real::_safe_max; }
    inline static double min() { return dd_real::_min_normalized; }
    static const int digits = 104;
    static const int digits10 = 31;
  };
}

QD_API dd_real ddrand(void);
QD_API dd_real sqrt(const dd_real &a);

QD_API dd_real polyeval(const dd_real *c, int n, const dd_real &x);
QD_API dd_real polyroot(const dd_real *c, int n, 
    const dd_real &x0, int max_iter = 32, double thresh = 0.0);

QD_API inline bool isnan(const dd_real &a) { return a.isnan(); }
QD_API inline bool isfinite(const dd_real &a) { return a.isfinite(); }
QD_API inline bool isinf(const dd_real &a) { return a.isinf(); }

/* Computes  dd * d  where d is known to be a power of 2. */
QD_API dd_real mul_pwr2(const dd_real &dd, double d);

QD_API dd_real operator+(const dd_real &a, double b);
QD_API dd_real operator+(double a, const dd_real &b);
QD_API dd_real operator+(const dd_real &a, const dd_real &b);

QD_API dd_real operator-(const dd_real &a, double b);
QD_API dd_real operator-(double a, const dd_real &b);
QD_API dd_real operator-(const dd_real &a, const dd_real &b);

QD_API dd_real operator*(const dd_real &a, double b);
QD_API dd_real operator*(double a, const dd_real &b);
QD_API dd_real operator*(const dd_real &a, const dd_real &b);

QD_API dd_real operator/(const dd_real &a, double b);
QD_API dd_real operator/(double a, const dd_real &b);
QD_API dd_real operator/(const dd_real &a, const dd_real &b);

QD_API dd_real inv(const dd_real &a);

QD_API dd_real rem(const dd_real &a, const dd_real &b);
QD_API dd_real drem(const dd_real &a, const dd_real &b);
QD_API dd_real divrem(const dd_real &a, const dd_real &b, dd_real &r);

QD_API dd_real pow(const dd_real &a, int n);
QD_API dd_real pow(const dd_real &a, const dd_real &b);
QD_API dd_real npwr(const dd_real &a, int n);
QD_API dd_real sqr(const dd_real &a);

QD_API dd_real sqrt(const dd_real &a);
QD_API dd_real nroot(const dd_real &a, int n);

QD_API bool operator==(const dd_real &a, double b);
QD_API bool operator==(double a, const dd_real &b);
QD_API bool operator==(const dd_real &a, const dd_real &b);

QD_API bool operator<=(const dd_real &a, double b);
QD_API bool operator<=(double a, const dd_real &b);
QD_API bool operator<=(const dd_real &a, const dd_real &b);

QD_API bool operator>=(const dd_real &a, double b);
QD_API bool operator>=(double a, const dd_real &b);
QD_API bool operator>=(const dd_real &a, const dd_real &b);

QD_API bool operator<(const dd_real &a, double b);
QD_API bool operator<(double a, const dd_real &b);
QD_API bool operator<(const dd_real &a, const dd_real &b);

QD_API bool operator>(const dd_real &a, double b);
QD_API bool operator>(double a, const dd_real &b);
QD_API bool operator>(const dd_real &a, const dd_real &b);

QD_API bool operator!=(const dd_real &a, double b);
QD_API bool operator!=(double a, const dd_real &b);
QD_API bool operator!=(const dd_real &a, const dd_real &b);

QD_API dd_real nint(const dd_real &a);
QD_API dd_real floor(const dd_real &a);
QD_API dd_real ceil(const dd_real &a);
QD_API dd_real aint(const dd_real &a);

QD_API dd_real ddrand(void);

double to_double(const dd_real &a);
int    to_int(const dd_real &a);

QD_API dd_real exp(const dd_real &a);
QD_API dd_real ldexp(const dd_real &a, int exp);
QD_API dd_real log(const dd_real &a);
QD_API dd_real log10(const dd_real &a);

QD_API dd_real sin(const dd_real &a);
QD_API dd_real cos(const dd_real &a);
QD_API dd_real tan(const dd_real &a);
QD_API void sincos(const dd_real &a, dd_real &sin_a, dd_real &cos_a);

QD_API dd_real asin(const dd_real &a);
QD_API dd_real acos(const dd_real &a);
QD_API dd_real atan(const dd_real &a);
QD_API dd_real atan2(const dd_real &y, const dd_real &x);

QD_API dd_real sinh(const dd_real &a);
QD_API dd_real cosh(const dd_real &a);
QD_API dd_real tanh(const dd_real &a);
QD_API void sincosh(const dd_real &a, 
                      dd_real &sinh_a, dd_real &cosh_a);

QD_API dd_real asinh(const dd_real &a);
QD_API dd_real acosh(const dd_real &a);
QD_API dd_real atanh(const dd_real &a);

QD_API dd_real fabs(const dd_real &a);
QD_API dd_real abs(const dd_real &a);   /* same as fabs */

QD_API dd_real fmod(const dd_real &a, const dd_real &b);

QD_API std::ostream& operator<<(std::ostream &s, const dd_real &a);
QD_API std::istream& operator>>(std::istream &s, dd_real &a);
#ifdef QD_INLINE
#include <qd/dd_inline.h>
#endif

#endif /* _QD_DD_REAL_H */



==> anc/src/diffeqs.cpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2026 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#include <chrono>

#include "diffeqs.hpp"

// diffeqs version overrides the original boost code
// check bulirsch_stoer.patch for differences
#include "bulirsch_stoer.hpp"

#include <boost/numeric/odeint.hpp>

using namespace std;
using namespace std::chrono;
using namespace boost::numeric::odeint;

#include <boost/numeric/ublas/operation.hpp>
#include <boost/numeric/ublas/io.hpp>

using ublas::range;
using ublas::element_prod;
using ublas::axpy_prod;

namespace {

  /****************************************************************************
   *                                                                          *
   * derivative                                                               *
   *                                                                          *
   ****************************************************************************/

  template <class Real>
  class derivative
  {
    using types = diffeqs_types<Real>;

  public:

    using real = typename types::real;
    using cplx = typename types::cplx;
    using real_vec = typename types::real_vec;
    using cplx_vec = typename types::cplx_vec;
    using cplx_vec_range = typename types::cplx_vec_range;
    using matrix = typename types::matrix;
    using connection_t = typename types::connection_t;
    using vector_field_t = typename types::vector_field_t;
    using path_t = typename types::path_t;

    derivative(connection_t connection, vector_field_t vector_field,
               path_t path, unsigned order, const cplx_vec& constants,
               const real_vec& x0, const real_vec& x1,
               const real_vec& deformation) :
      _connection(connection), _vector_field(vector_field), _path(path),
      _order(order), _const(constants), _x0(x0), _x1(x1),
      _deformation(deformation) {};

    void operator()(cplx_vec& f, cplx_vec& df, real t);

    unsigned n_evaluations() const {return _n_evaluations;}

    real evaluation_time() const {return _evaluation_time.count();}

  private:

    connection_t   _connection;
    vector_field_t _vector_field;
    path_t         _path;

    const unsigned _order;
    const cplx_vec _const;
    const real_vec _x0, _x1;
    const real_vec _deformation;

    unsigned       _n_evaluations = 0;
    duration<double> _evaluation_time = duration<double>::zero();
  };

  template<class Real>
  void derivative<Real>::operator()(cplx_vec& f, cplx_vec& df, real t)
  {
    ++_n_evaluations;

    real_vec r, dr;
    _path(_x0,_x1,t,r,dr);

    // complex deformation

    cplx_vec x(_x0.size()), dx(_x0.size());
    for (unsigned i = 0; i < x.size(); ++i)
      {
        const cplx  z(1, 4*(1-t)*_deformation[i]);
        const cplx dz(0,-4*      _deformation[i]);

         x(i) =  _x0[i]+ z*(r[i]-_x0[i]);
        dx(i) = z*dr[i]+dz*(r[i]-_x0[i]);
      }

    // canonical differential equations

    const unsigned n = _const.size();

    matrix A(n,n);
    const range special_functions_range(_order*n,f.size());
    cplx_vec_range special_functions(f,special_functions_range);
    const auto start{high_resolution_clock::now()};
    _connection(x,dx,special_functions,A);
    _evaluation_time += high_resolution_clock::now()-start;

    cplx_vec_range df1(df,range(0,n));
    axpy_prod(A,_const,df1,true);
    for (unsigned i = 1; i < _order; ++i)
      {
        cplx_vec_range f_range(f,range((i-1)*n,i*n));
        cplx_vec_range df_range(df,range(i*n,(i+1)*n));
        axpy_prod(A,f_range,df_range,true);
      }

    // differential equations for the special functions

    cplx_vec_range d_special_functions(df,special_functions_range);
    _vector_field(x,dx,special_functions,d_special_functions);
  }

  /****************************************************************************
   *                                                                          *
   * observer                                                                 *
   *                                                                          *
   ****************************************************************************/

  template <class Real>
  struct observer
  {
    using types = diffeqs_types<Real>;

    using real = typename types::real;
    using cplx = typename types::cplx;
    using cplx_vec = typename types::cplx_vec;

    void operator()(const cplx_vec& f, const real t);

    ostream*                 _log;
    derivative<Real>&        _der;
    unsigned                 _max_steps;
    unsigned                 _max_evals;
    unsigned                 _max_time;
    real                     _min_step;

    real                     _prev_t = 0;
    unsigned                 _n_steps = 0;
    time_point<steady_clock> _start = steady_clock::now();
  };

  template<class Real>
  void observer<Real>::operator()(const cplx_vec& f , const real t)
  {
    if (++_n_steps > _max_steps) throw diffeqs_max_steps_exception();

    if (_der.n_evaluations() > _max_evals) throw diffeqs_max_evals_exception();

    const duration<double> time{steady_clock::now()-_start};
    if (time.count() > _max_time) throw diffeqs_max_time_exception();

    const real delta_t = t-_prev_t;
    if (_n_steps > 1 && delta_t < _min_step) throw diffeqs_min_step_exception();
    _prev_t = t;

    if (_log != nullptr)
      {
        if (_n_steps == 1)
          *_log << "step      t               delta_t\n\n";

        ostringstream dist;
        dist << t;
        *_log << left << setw(10) << _n_steps-1 << setw(16);
        if (t < 0.5 || dist.str()[0] != '1') *_log << t;
        else *_log << setw(2) << "1-" << setw(14) << 1-t;
        *_log << setw(16) << delta_t << endl;
      }
  }

} // unnamed namespace

/******************************************************************************
 *                                                                            *
 * diffeqs::diffeqs                                                           *
 *                                                                            *
 ******************************************************************************/

template<class Real>
diffeqs<Real>::diffeqs(connection_t connection, vector_field_t vector_field,
                       std::istream& boundary) :
  _connection(connection), _vector_field(vector_field)
{
  if (!boundary) throw runtime_error("Empty boundary stream.");

  unsigned dimx;  // dimension of phase-space point vector
  boundary >> dimx;

  for (unsigned i = 0; i < dimx; ++i)
    {
      real x;
      boundary >> x;
      _x0.push_back(x);
    }

  unsigned dimbasis, nspecial;  // dimension of basis and # of special functions
  boundary >> _order >> dimbasis >> nspecial;
  _f0.resize(_order*dimbasis+nspecial);
  _const.resize(dimbasis);

  for (unsigned i = 0; i < dimbasis; ++i)
    {
      real x, y;
      boundary >> x >> y;
      _const(i) = cplx(x,y);
    }
  for (unsigned o = 1; o <= _order; ++o)
    for (unsigned i = 0; i < dimbasis; ++i)
      {
        real x, y;
        boundary >> x >> y;
        _f0((o-1)*dimbasis+i) = cplx(x,y);
      }
  for (unsigned i = 0; i < nspecial; ++i)
    {
      real x, y;
      boundary >> x >> y;
      _f0(_order*dimbasis+i) = cplx(x,y);
    }
}

/******************************************************************************
 *                                                                            *
 * diffeqs::evaluate                                                          *
 *                                                                            *
 ******************************************************************************/

template<class Real>
void diffeqs<Real>::evaluate(const real_vec& x, const real_vec& d,
                             const real& error, cplx_vec& f)
{
  f = _f0;
  const real zero = 0, one = 1;
  derivative<Real> der(_connection,_vector_field,_path,_order,_const,_x0,x,d);
  bulirsch_stoer<cplx_vec,real> bs(_error_estimator,error);
  observer<Real> obs{_log,der,_max_steps,_max_evals,_max_time,_min_step};

  const auto start{steady_clock::now()};
  const unsigned n_steps = integrate_adaptive(bs,ref(der),f,zero,one,one,obs);
  const auto finish{steady_clock::now()};
  const duration<double> time{finish-start};

  const unsigned n_evals = der.n_evaluations();
  const real eval_time = der.evaluation_time()/n_evals;

  if (_log != nullptr)
    *_log << "\nNumber of steps:                  " << n_steps
          << "\nNumber of derivative evaluations: " << n_evals
          << "\nConnection evaluation time:       " << eval_time
          << "\nElapsed time in seconds:          " << time.count()
          << endl;
}

/******************************************************************************
 *                                                                            *
 * diffeqs::line                                                              *
 *                                                                            *
 ******************************************************************************/

template<class Real>
void diffeqs<Real>::line(const real_vec& x0, const real_vec& x1, real t,
                         real_vec& x, real_vec& dx)
{
  x.clear();
  dx.clear();
  for (unsigned i = 0; i < x0.size(); ++i)
    {
      dx.push_back(x1[i]-x0[i]);
       x.push_back(x0[i]+t*dx[i]);
    }
}

/******************************************************************************
 *                                                                            *
 * diffeqs::abs_error                                                         *
 *                                                                            *
 ******************************************************************************/

template<class Real>
typename diffeqs<Real>::real
diffeqs<Real>::abs_error(const cplx_vec& f, const cplx_vec& f_err)
{
  real f_err_max = 0;
  for (const auto& x : f_err) if (abs(x) > f_err_max) f_err_max = abs(x);
  return f_err_max;
}

/******************************************************************************
 *                                                                            *
 * diffeqs instantiation                                                      *
 *                                                                            *
 ******************************************************************************/

template class diffeqs<double>;

#ifdef QD

#include "dd_real.h"
#include "qd_real.h"

template class diffeqs<dd_real>;
template class diffeqs<qd_real>;

#endif


==> anc/src/diffeqs_error_checker.hpp <==
/******************************************************************************
 *                                                                            *
 * SPDX-License-Identifier: GPL-3.0-or-later                                  *
 * Copyright (C) 2025 Michal Czakon                                           *
 *                                                                            *
 ******************************************************************************/

#ifndef DIFFEQS_ERROR_CHECKER_HPP
#define DIFFEQS_ERROR_CHECKER_HPP

#include "types.hpp"

template <class Real>
struct diffeqs_error_checker
{
  using types = diffeqs_types<Real>;

  using real = typename types::real;
  using cplx_vec = typename types::cplx_vec;
  using error_estimator_t = typename types::error_estimator_t;

  real error(const cplx_vec& f, const cplx_vec& f_err) const
  {return _error_estimator(f,f_err)/_eps;};

  error_estimator_t _error_estimator;
  real              _eps;
};

#endif


==> anc/src/patches/bulirsch_stoer.patch <==
--- /opt/homebrew/Cellar/boost/1.90.0_1/include/boost/numeric/odeint/stepper/bulirsch_stoer.hpp	2025-12-10 18:04:35
+++ bulirsch_stoer.hpp	2026-06-12 14:07:33
@@ -46,6 +46,8 @@
 #include <boost/numeric/odeint/util/unit_helper.hpp>
 #include <boost/numeric/odeint/util/detail/less_with_sign.hpp>
 
+#include "diffeqs_error_checker.hpp"
+
 namespace boost {
 namespace numeric {
 namespace odeint {
@@ -88,11 +90,10 @@
 #endif //DOXYGEN_SKIP
     const static size_t m_k_max = 8;
 
-    bulirsch_stoer(
-        value_type eps_abs = 1E-6 , value_type eps_rel = 1E-6 ,
-        value_type factor_x = 1.0 , value_type factor_dxdt = 1.0 ,
-        time_type max_dt = static_cast<time_type>(0))
-        : m_error_checker( eps_abs , eps_rel , factor_x, factor_dxdt ) , m_midpoint() ,
+    using error_estimator_t = typename diffeqs_types<value_type>::error_estimator_t;
+    bulirsch_stoer(error_estimator_t error_estimator , value_type eps ,
+	time_type max_dt = static_cast<time_type>(0))
+      : m_error_checker{ error_estimator , eps } , m_midpoint() ,
           m_last_step_rejected( false ) , m_first( true ) ,
           m_max_dt(max_dt) ,
           m_interval_sequence( m_k_max+1 ) ,
@@ -232,7 +233,7 @@
                 // get error estimate
                 m_algebra.for_each3( m_err.m_v , out , m_table[0].m_v ,
                                      typename operations_type::template scale_sum2< value_type , value_type >( val1 , -val1 ) );
-                const value_type error = m_error_checker.error( m_algebra , in , dxdt , m_err.m_v , dt );
+                const value_type error = m_error_checker.error( in , m_err.m_v );
                 h_opt[k] = calc_h_opt( dt , error , k );
                 work[k] = static_cast<value_type>( m_cost[k] ) / h_opt[k];
 
@@ -481,7 +482,7 @@
             return error > 1.0;
     }
 
-    default_error_checker< value_type, algebra_type , operations_type > m_error_checker;
+    diffeqs_error_checker< value_type > m_error_checker;
     modified_midpoint< state_type , value_type , deriv_type , time_type , algebra_type , operations_type , resizer_type > m_midpoint;
 
     bool m_last_step_rejected;


==> anc/src/patches/qd.patch <==
--- dd_real.h~	2025-08-02 14:46:13.020366703 +0200
+++ dd_real.h	2025-08-02 14:44:18.980370309 +0200
@@ -69,6 +69,7 @@
     x[0] = (static_cast<double>(h));
     x[1] = 0.0;
   }
+  dd_real(size_t n) : dd_real(static_cast<int>(n)) {}
 
   dd_real (const char *s);
   explicit dd_real (const double *d) {
--- qd_real.h~	2025-08-02 14:46:19.132366510 +0200
+++ qd_real.h	2025-08-02 14:44:30.244369953 +0200
@@ -67,6 +67,7 @@
   qd_real(const dd_real &dd);
   qd_real(double d);
   qd_real(int i);
+  qd_real(size_t n) : qd_real(static_cast<int>(n)) {}
 
   double operator[](int i) const;
   double &operator[](int i);


==> anc/src/qd_real.h <==
/*
 * include/qd_real.h
 *
 * This work was supported by the Director, Office of Science, Division
 * of Mathematical, Information, and Computational Sciences of the
 * U.S. Department of Energy under contract number DE-AC03-76SF00098.
 *
 * Copyright (c) 2000-2007
 *
 * Quad-double precision (>= 212-bit significand) floating point arithmetic
 * package, written in ANSI C++, taking full advantage of operator overloading.
 * Uses similar techniques as that of David Bailey's double-double package 
 * and that of Jonathan Shewchuk's adaptive precision floating point 
 * arithmetic package.  See
 *
 *   http://www.nersc.gov/~dhbailey/mpdist/mpdist.html
 *   http://www.cs.cmu.edu/~quake/robust.html
 *
 * for more details.
 *
 * Yozo Hida
 */
#ifndef _QD_QD_REAL_H
#define _QD_QD_REAL_H

#include <iostream>
#include <string>
#include <limits>
#include <qd/qd_config.h>
#include <qd/dd_real.h>

struct QD_API qd_real {
  double x[4];    /* The Components. */

  /* Eliminates any zeros in the middle component(s). */
  void zero_elim();
  void zero_elim(double &e);

  void renorm();
  void renorm(double &e);

  void quick_accum(double d, double &e);
  void quick_prod_accum(double a, double b, double &e);

  qd_real(double x0, double x1, double x2, double x3);
  explicit qd_real(const double *xx);

  static const qd_real _2pi;
  static const qd_real _pi;
  static const qd_real _3pi4;
  static const qd_real _pi2;
  static const qd_real _pi4;
  static const qd_real _e;
  static const qd_real _log2;
  static const qd_real _log10;
  static const qd_real _nan;
  static const qd_real _inf;

  static const double _eps;
  static const double _min_normalized;
  static const qd_real _max;
  static const qd_real _safe_max;
  static const int _ndigits;

  qd_real();
  qd_real(const char *s);
  qd_real(const dd_real &dd);
  qd_real(double d);
  qd_real(int i);
  qd_real(size_t n) : qd_real(static_cast<int>(n)) {}

  double operator[](int i) const;
  double &operator[](int i);

  static void error(const char *msg);

  bool isnan() const;
  bool isfinite() const { return QD_ISFINITE(x[0]); }
  bool isinf() const { return QD_ISINF(x[0]); }

  static qd_real ieee_add(const qd_real &a, const qd_real &b);
  static qd_real sloppy_add(const qd_real &a, const qd_real &b);

  qd_real &operator+=(double a);
  qd_real &operator+=(const dd_real &a);
  qd_real &operator+=(const qd_real &a);

  qd_real &operator-=(double a);
  qd_real &operator-=(const dd_real &a);
  qd_real &operator-=(const qd_real &a);

  static qd_real sloppy_mul(const qd_real &a, const qd_real &b);
  static qd_real accurate_mul(const qd_real &a, const qd_real &b);

  qd_real &operator*=(double a);
  qd_real &operator*=(const dd_real &a);
  qd_real &operator*=(const qd_real &a);

  static qd_real sloppy_div(const qd_real &a, const dd_real &b);
  static qd_real accurate_div(const qd_real &a, const dd_real &b);
  static qd_real sloppy_div(const qd_real &a, const qd_real &b);
  static qd_real accurate_div(const qd_real &a, const qd_real &b);

  qd_real &operator/=(double a);
  qd_real &operator/=(const dd_real &a);
  qd_real &operator/=(const qd_real &a);

  qd_real operator^(int n) const;

  qd_real operator-() const;

  qd_real &operator=(double a);
  qd_real &operator=(const dd_real &a);
  qd_real &operator=(const char *s);

  bool is_zero() const;
  bool is_one() const;
  bool is_positive() const;
  bool is_negative() const;

  static qd_real rand(void);

  void to_digits(char *s, int &expn, int precision = _ndigits) const;
  void write(char *s, int len, int precision = _ndigits, 
      bool showpos = false, bool uppercase = false) const;
  std::string to_string(int precision = _ndigits, int width = 0, 
      std::ios_base::fmtflags fmt = static_cast<std::ios_base::fmtflags>(0), 
      bool showpos = false, bool uppercase = false, char fill = ' ') const;
  static int read(const char *s, qd_real &a);

  /* Debugging methods */
  void dump(const std::string &name = "", std::ostream &os = std::cerr) const;
  void dump_bits(const std::string &name = "", 
                 std::ostream &os = std::cerr) const;

  static qd_real debug_rand();

};

namespace std {
  template <>
  class numeric_limits<qd_real> : public numeric_limits<double> {
  public:
    inline static double epsilon() { return qd_real::_eps; }
    inline static double min() { return qd_real::_min_normalized; }
    inline static qd_real max() { return qd_real::_max; }
    inline static qd_real safe_max() { return qd_real::_safe_max; }
    static const int digits = 209;
    static const int digits10 = 62;
  };
}

QD_API qd_real polyeval(const qd_real *c, int n, const qd_real &x);
QD_API qd_real polyroot(const qd_real *c, int n, 
    const qd_real &x0, int max_iter = 64, double thresh = 0.0);

QD_API qd_real qdrand(void);
QD_API qd_real sqrt(const qd_real &a);

QD_API inline bool isnan(const qd_real &a) { return a.isnan(); }
QD_API inline bool isfinite(const qd_real &a) { return a.isfinite(); }
QD_API inline bool isinf(const qd_real &a) { return a.isinf(); }

/* Computes  qd * d  where d is known to be a power of 2.
   This can be done component wise.                      */
QD_API qd_real mul_pwr2(const qd_real &qd, double d);

QD_API qd_real operator+(const qd_real &a, const qd_real &b);
QD_API qd_real operator+(const dd_real &a, const qd_real &b);
QD_API qd_real operator+(const qd_real &a, const dd_real &b);
QD_API qd_real operator+(const qd_real &a, double b);
QD_API qd_real operator+(double a, const qd_real &b);

QD_API qd_real operator-(const qd_real &a, const qd_real &b);
QD_API qd_real operator-(const dd_real &a, const qd_real &b);
QD_API qd_real operator-(const qd_real &a, const dd_real &b);
QD_API qd_real operator-(const qd_real &a, double b);
QD_API qd_real operator-(double a, const qd_real &b);

QD_API qd_real operator*(const qd_real &a, const qd_real &b);
QD_API qd_real operator*(const dd_real &a, const qd_real &b);
QD_API qd_real operator*(const qd_real &a, const dd_real &b);
QD_API qd_real operator*(const qd_real &a, double b);
QD_API qd_real operator*(double a, const qd_real &b);

QD_API qd_real operator/(const qd_real &a, const qd_real &b);
QD_API qd_real operator/(const dd_real &a, const qd_real &b);
QD_API qd_real operator/(const qd_real &a, const dd_real &b);
QD_API qd_real operator/(const qd_real &a, double b);
QD_API qd_real operator/(double a, const qd_real &b);

QD_API qd_real sqr(const qd_real &a);
QD_API qd_real sqrt(const qd_real &a);
QD_API qd_real pow(const qd_real &a, int n);
QD_API qd_real pow(const qd_real &a, const qd_real &b);
QD_API qd_real npwr(const qd_real &a, int n);

QD_API qd_real nroot(const qd_real &a, int n);

QD_API qd_real rem(const qd_real &a, const qd_real &b);
QD_API qd_real drem(const qd_real &a, const qd_real &b);
QD_API qd_real divrem(const qd_real &a, const qd_real &b, qd_real &r);

dd_real to_dd_real(const qd_real &a);
double  to_double(const qd_real &a);
int     to_int(const qd_real &a);

QD_API bool operator==(const qd_real &a, const qd_real &b);
QD_API bool operator==(const qd_real &a, const dd_real &b);
QD_API bool operator==(const dd_real &a, const qd_real &b);
QD_API bool operator==(double a, const qd_real &b);
QD_API bool operator==(const qd_real &a, double b);

QD_API bool operator<(const qd_real &a, const qd_real &b);
QD_API bool operator<(const qd_real &a, const dd_real &b);
QD_API bool operator<(const dd_real &a, const qd_real &b);
QD_API bool operator<(double a, const qd_real &b);
QD_API bool operator<(const qd_real &a, double b);

QD_API bool operator>(const qd_real &a, const qd_real &b);
QD_API bool operator>(const qd_real &a, const dd_real &b);
QD_API bool operator>(const dd_real &a, const qd_real &b);
QD_API bool operator>(double a, const qd_real &b);
QD_API bool operator>(const qd_real &a, double b);

QD_API bool operator<=(const qd_real &a, const qd_real &b);
QD_API bool operator<=(const qd_real &a, const dd_real &b);
QD_API bool operator<=(const dd_real &a, const qd_real &b);
QD_API bool operator<=(double a, const qd_real &b);
QD_API bool operator<=(const qd_real &a, double b);

QD_API bool operator>=(const qd_real &a, const qd_real &b);
QD_API bool operator>=(const qd_real &a, const dd_real &b);
QD_API bool operator>=(const dd_real &a, const qd_real &b);
QD_API bool operator>=(double a, const qd_real &b);
QD_API bool operator>=(const qd_real &a, double b);

QD_API bool operator!=(const qd_real &a, const qd_real &b);
QD_API bool operator!=(const qd_real &a, const dd_real &b);
QD_API bool operator!=(const dd_real &a, const qd_real &b);
QD_API bool operator!=(double a, const qd_real &b);
QD_API bool operator!=(const qd_real &a, double b);

QD_API qd_real fabs(const qd_real &a);
QD_API qd_real abs(const qd_real &a);    /* same as fabs */

QD_API qd_real ldexp(const qd_real &a, int n);

QD_API qd_real nint(const qd_real &a);
QD_API qd_real quick_nint(const qd_real &a);
QD_API qd_real floor(const qd_real &a);
QD_API qd_real ceil(const qd_real &a);
QD_API qd_real aint(const qd_real &a);

QD_API qd_real sin(const qd_real &a);
QD_API qd_real cos(const qd_real &a);
QD_API qd_real tan(const qd_real &a);
QD_API void sincos(const qd_real &a, qd_real &s, qd_real &c);

QD_API qd_real asin(const qd_real &a);
QD_API qd_real acos(const qd_real &a);
QD_API qd_real atan(const qd_real &a);
QD_API qd_real atan2(const qd_real &y, const qd_real &x);

QD_API qd_real exp(const qd_real &a);
QD_API qd_real log(const qd_real &a);
QD_API qd_real log10(const qd_real &a);

QD_API qd_real sinh(const qd_real &a);
QD_API qd_real cosh(const qd_real &a);
QD_API qd_real tanh(const qd_real &a);
QD_API void sincosh(const qd_real &a, qd_real &sin_qd, qd_real &cos_qd);

QD_API qd_real asinh(const qd_real &a);
QD_API qd_real acosh(const qd_real &a);
QD_API qd_real atanh(const qd_real &a);

QD_API qd_real qdrand(void);

QD_API qd_real max(const qd_real &a, const qd_real &b);
QD_API qd_real max(const qd_real &a, const qd_real &b, const qd_real &c);
QD_API qd_real min(const qd_real &a, const qd_real &b);
QD_API qd_real min(const qd_real &a, const qd_real &b, const qd_real &c);

QD_API qd_real fmod(const qd_real &a, const qd_real &b);

QD_API std::ostream &operator<<(std::ostream &s, const qd_real &a);
QD_API std::istream &operator>>(std::istream &s, qd_real &a);
#ifdef QD_INLINE
#include <qd/qd_inline.h>
#endif

#endif /* _QD_QD_REAL_H */


